A fault-tolerant pairwise measurement-based code on eight qubits

We construct a pairwise measurement-based code on eight qubits that is error correcting for circuit noise, with fault distance 3. The code can be implemented on a subset of a rectangular array of qubits with nearest neighbor connectivity of pairwise Pauli measurements, with a syndrome extraction circuit of depth 28. We describe fault-tolerant logical operations on patches of this eight-qubit code that generate the full Clifford group. We estimate the performance under circuit noise both during logical idle and during a logical two-qubit measurement. We estimate the pseudo-threshold to be between $10^{-5}$ and $2\times 10^{-4}$, depending on the amount of noise on idle physical qubits. The use of post-selection in addition to error correction (correcting all degree one faults and rejecting a subset of the higher degree faults) can improve the pseudo-threshold by up to an order of magnitude.

==> anc/circuits/Fig1_left/T_1.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53
mxx 3 6                       @det17 det35 det53

--------          2
mxx 0 5                       @det17 det35 det53
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53

--------          6
mzx 1 7                       @det17 det35 det53
mx 5                          @det17 det35 det53
mz 6                          @det3 det17 det35 det53

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57
mzx 3 6                       @det21 det39 det57

--------          9
mxx 4 5                       @det21 det39 det57
mzz 6 7                       @det4 det17 det35 det53

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57

--------         13
mxx 1 7                       @det21 det39 det57
mx 5                          @det21 det39 det57
mz 6                          @det6 det21 det39 det57

--------         14
mz 7                          @det17 det35 det53
mz 5                          @det17 det35 det53

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61
mzx 0 5                       @det25 det43 det61

--------         16
mxx 3 6                       @det25 det43 det61
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57

--------         17
mzz 6 7                       @det8 det21 det39 det57

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61

--------         20
mxx 1 7                       @det25 det43 det61
mz 5                          @det9
mx 6                          @det25 det43 det61

--------         21
mz 7                          @det17 det35 det53
mz 6                          @det17 det25 det35 det43 det53 det61

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65
mz 6                          @det12 det17 det29 det32 det47 det50 det65
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61

--------         32
mzz 6 7                       @noisy det15

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61
mz 6                          @noisy det18

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65
mx 7                          @noisy det21
mzx 3 6                       @noisy det21

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65

--------         39
mzz 6 7                       @noisy det19

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57

--------         42
mz 7                          @noisy det35 det53
mz 5                          @noisy det29 det32 det47 det50 det65

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65

--------         46
mzz 5 7                       @noisy det23

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25

--------         49
mz 7                          @noisy det35 det53
mz 6                          @noisy det35 det43 det53 det61

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61

--------         53
mzz 6 7                       @noisy det27

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65
mx 7                          @noisy det29

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57

--------         59
mzz 5 7                       @noisy det34 det43 det61

--------         60
mzz 6 7                       @noisy det33

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65

--------         63
mz 7                          @noisy det39 det43 det57 det61
mz 6                          @noisy det36

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65
mx 7                          @noisy det39
mzx 3 6                       @noisy det39

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65

--------         67
mzz 6 7                       @noisy det37

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57

--------         70
mz 7                          @noisy det53
mz 5                          @noisy det47 det50 det65

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65

--------         74
mzz 5 7                       @noisy det41

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43

--------         77
mz 7                          @noisy det53
mz 6                          @noisy det53 det61

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61

--------         80
mzz 5 7                       @noisy det46 det57 det61

--------         81
mzz 6 7                       @noisy det45

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65
mx 7                          @noisy det47

--------         84
mz 5                          @det49
mz 6                          @det48

--------         85
mz 5                          @det49
mx 7                          @det50
mxx 3 6                       @det53

--------         86
mxx 0 5                       @det53
mzz 6 7                       @det51 det57

--------         87
mzz 5 7                       @det52 det61

--------         88
mzz 6 7                       @det51

--------         89
mzz 5 7                       @det52
mzx 2 6                       @det53

--------         90
mzx 1 7                       @det53
mx 5                          @det53
mz 6                          @det54 det61 det65

--------         91
mz 7                          @det57 det61
mz 6                          @det54

--------         92
mz 5                          @det61 det65
mx 7                          @det57
mzx 3 6                       @det57

--------         93
mxx 4 5                       @det57
mzz 6 7                       @det55 det61 det65

--------         94
mzz 5 7                       @det56 det61 det65

--------         95
mzz 6 7                       @det55

--------         96
mzz 5 7                       @det56
mzx 2 6                       @det57

--------         97
mxx 1 7                       @det57
mx 5                          @det57
mz 6                          @det58

--------         98
mz 7
mz 5                          @det65

--------         99
mz 6                          @det58
mx 7                          @det61
mzx 0 5                       @det61

--------        100
mxx 3 6                       @det61
mzz 5 7                       @det59 det65

--------        101
mzz 6 7                       @det60 det65

--------        102
mzz 5 7                       @det59

--------        103
mzz 6 7                       @det60
mzx 4 5                       @det61

--------        104
mxx 1 7                       @det61
mz 5                          @det62
mx 6                          @det61

--------        105
mz 7
mz 6

--------        106
mz 5                          @det62
mx 7                          @det65
mzx 3 6                       @det65

--------        107
mzx 4 5                       @det65
mzz 6 7                       @det63

--------        108
mzz 5 7                       @det64

--------        109
mzz 6 7                       @det63

--------        110
mzz 5 7                       @det64
mxx 2 6                       @det65

--------        111
mxx 0 5                       @det65
mz 6
mx 7                          @det65



==> anc/circuits/Fig1_left/T_16.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mxx 3 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mx 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @det3 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mzx 3 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mzz 6 7                       @det4 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mx 5                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mz 6                          @det6 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         14
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
mzx 0 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93 det107 det111 det125 det129 det143 det147 det161 det165 det179 det183 det197 det201 det215 det219 det233 det237 det251 det255 det269 det273 det287 det291 det305 det309 det323 det327 det341 det345 det359 det363 det377 det381 det395 det399 det413 det417 det431 det435 det449 det453 det467 det471 det485 det489 det503 det507 det521 det525 det539 det543 det557 det561 det575 det579 det593 det597

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         21
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         32
mzz 6 7                       @noisy det15

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det18

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det21
mzx 3 6                       @noisy det21

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------         39
mzz 6 7                       @noisy det19

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         42
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------         46
mzz 5 7                       @noisy det23

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25

--------         49
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         53
mzz 6 7                       @noisy det27

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det29

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         60
mzz 6 7                       @noisy det33

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det36

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det39
mzx 3 6                       @noisy det39

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------         67
mzz 6 7                       @noisy det37

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         70
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------         74
mzz 5 7                       @noisy det41

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43

--------         77
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         81
mzz 6 7                       @noisy det45

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det47

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         88
mzz 6 7                       @noisy det51

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det54

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det57
mzx 3 6                       @noisy det57

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------         95
mzz 6 7                       @noisy det55

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         98
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        102
mzz 5 7                       @noisy det59

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61

--------        105
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        109
mzz 6 7                       @noisy det63

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det65

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        115
mzz 5 7                       @noisy det70 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        116
mzz 6 7                       @noisy det69

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        119
mz 7                          @noisy det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det72

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det75
mzx 3 6                       @noisy det75

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        123
mzz 6 7                       @noisy det73

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        126
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        130
mzz 5 7                       @noisy det77

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79

--------        133
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        136
mzz 5 7                       @noisy det82 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        137
mzz 6 7                       @noisy det81

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det83

--------        140
mz 5                          @noisy det85
mz 6                          @noisy det84

--------        141
mz 5                          @noisy det85
mx 7                          @noisy det86
mxx 3 6                       @noisy det89

--------        142
mxx 0 5                       @noisy det89
mzz 6 7                       @noisy det87 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        143
mzz 5 7                       @noisy det88 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        144
mzz 6 7                       @noisy det87

--------        145
mzz 5 7                       @noisy det88
mzx 2 6                       @noisy det89

--------        146
mzx 1 7                       @noisy det89
mx 5                          @noisy det89
mz 6                          @noisy det90 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        147
mz 7                          @noisy det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det90

--------        148
mz 5                          @noisy det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det93
mzx 3 6                       @noisy det93

--------        149
mxx 4 5                       @noisy det93
mzz 6 7                       @noisy det91 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        150
mzz 5 7                       @noisy det92 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        151
mzz 6 7                       @noisy det91

--------        152
mzz 5 7                       @noisy det92
mzx 2 6                       @noisy det93

--------        153
mxx 1 7                       @noisy det93
mx 5                          @noisy det93
mz 6                          @noisy det94 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        154
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        155
mz 6                          @noisy det94
mx 7                          @noisy det97
mzx 0 5                       @noisy det97

--------        156
mxx 3 6                       @noisy det97
mzz 5 7                       @noisy det95 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        157
mzz 6 7                       @noisy det96 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        158
mzz 5 7                       @noisy det95

--------        159
mzz 6 7                       @noisy det96
mzx 4 5                       @noisy det97

--------        160
mxx 1 7                       @noisy det97
mz 5                          @noisy det98
mx 6                          @noisy det97

--------        161
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        162
mz 5                          @noisy det98
mx 7                          @noisy det101 det104 det107
mzx 3 6                       @noisy det101 det104 det107

--------        163
mzx 4 5                       @noisy det101 det104 det107
mzz 6 7                       @noisy det99 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        164
mzz 5 7                       @noisy det100 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        165
mzz 6 7                       @noisy det99

--------        166
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det101 det104 det107

--------        167
mxx 0 5                       @noisy det101 det104 det107
mz 6                          @noisy det102 det107 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det101

--------        168
mz 5                          @noisy det103
mz 6                          @noisy det102

--------        169
mz 5                          @noisy det103
mx 7                          @noisy det104
mxx 3 6                       @noisy det107

--------        170
mxx 0 5                       @noisy det107
mzz 6 7                       @noisy det105 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        171
mzz 5 7                       @noisy det106 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        172
mzz 6 7                       @noisy det105

--------        173
mzz 5 7                       @noisy det106
mzx 2 6                       @noisy det107

--------        174
mzx 1 7                       @noisy det107
mx 5                          @noisy det107
mz 6                          @noisy det108 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        175
mz 7                          @noisy det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det108

--------        176
mz 5                          @noisy det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det111
mzx 3 6                       @noisy det111

--------        177
mxx 4 5                       @noisy det111
mzz 6 7                       @noisy det109 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        178
mzz 5 7                       @noisy det110 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        179
mzz 6 7                       @noisy det109

--------        180
mzz 5 7                       @noisy det110
mzx 2 6                       @noisy det111

--------        181
mxx 1 7                       @noisy det111
mx 5                          @noisy det111
mz 6                          @noisy det112 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        182
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        183
mz 6                          @noisy det112
mx 7                          @noisy det115
mzx 0 5                       @noisy det115

--------        184
mxx 3 6                       @noisy det115
mzz 5 7                       @noisy det113 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        185
mzz 6 7                       @noisy det114 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        186
mzz 5 7                       @noisy det113

--------        187
mzz 6 7                       @noisy det114
mzx 4 5                       @noisy det115

--------        188
mxx 1 7                       @noisy det115
mz 5                          @noisy det116
mx 6                          @noisy det115

--------        189
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        190
mz 5                          @noisy det116
mx 7                          @noisy det119 det122 det125
mzx 3 6                       @noisy det119 det122 det125

--------        191
mzx 4 5                       @noisy det119 det122 det125
mzz 6 7                       @noisy det117 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        192
mzz 5 7                       @noisy det118 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        193
mzz 6 7                       @noisy det117

--------        194
mzz 5 7                       @noisy det118
mxx 2 6                       @noisy det119 det122 det125

--------        195
mxx 0 5                       @noisy det119 det122 det125
mz 6                          @noisy det120 det125 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det119

--------        196
mz 5                          @noisy det121
mz 6                          @noisy det120

--------        197
mz 5                          @noisy det121
mx 7                          @noisy det122
mxx 3 6                       @noisy det125

--------        198
mxx 0 5                       @noisy det125
mzz 6 7                       @noisy det123 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        199
mzz 5 7                       @noisy det124 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        200
mzz 6 7                       @noisy det123

--------        201
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det125

--------        202
mzx 1 7                       @noisy det125
mx 5                          @noisy det125
mz 6                          @noisy det126 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        203
mz 7                          @noisy det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det126

--------        204
mz 5                          @noisy det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det129
mzx 3 6                       @noisy det129

--------        205
mxx 4 5                       @noisy det129
mzz 6 7                       @noisy det127 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        206
mzz 5 7                       @noisy det128 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        207
mzz 6 7                       @noisy det127

--------        208
mzz 5 7                       @noisy det128
mzx 2 6                       @noisy det129

--------        209
mxx 1 7                       @noisy det129
mx 5                          @noisy det129
mz 6                          @noisy det130 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        210
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        211
mz 6                          @noisy det130
mx 7                          @noisy det133
mzx 0 5                       @noisy det133

--------        212
mxx 3 6                       @noisy det133
mzz 5 7                       @noisy det131 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        213
mzz 6 7                       @noisy det132 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        214
mzz 5 7                       @noisy det131

--------        215
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det133

--------        216
mxx 1 7                       @noisy det133
mz 5                          @noisy det134
mx 6                          @noisy det133

--------        217
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        218
mz 5                          @noisy det134
mx 7                          @noisy det137 det140 det143
mzx 3 6                       @noisy det137 det140 det143

--------        219
mzx 4 5                       @noisy det137 det140 det143
mzz 6 7                       @noisy det135 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        220
mzz 5 7                       @noisy det136 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        221
mzz 6 7                       @noisy det135

--------        222
mzz 5 7                       @noisy det136
mxx 2 6                       @noisy det137 det140 det143

--------        223
mxx 0 5                       @noisy det137 det140 det143
mz 6                          @noisy det138 det143 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det137

--------        224
mz 5                          @noisy det139
mz 6                          @noisy det138

--------        225
mz 5                          @noisy det139
mx 7                          @noisy det140
mxx 3 6                       @noisy det143

--------        226
mxx 0 5                       @noisy det143
mzz 6 7                       @noisy det141 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        227
mzz 5 7                       @noisy det142 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        228
mzz 6 7                       @noisy det141

--------        229
mzz 5 7                       @noisy det142
mzx 2 6                       @noisy det143

--------        230
mzx 1 7                       @noisy det143
mx 5                          @noisy det143
mz 6                          @noisy det144 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        231
mz 7                          @noisy det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det144

--------        232
mz 5                          @noisy det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det147
mzx 3 6                       @noisy det147

--------        233
mxx 4 5                       @noisy det147
mzz 6 7                       @noisy det145 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        234
mzz 5 7                       @noisy det146 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        235
mzz 6 7                       @noisy det145

--------        236
mzz 5 7                       @noisy det146
mzx 2 6                       @noisy det147

--------        237
mxx 1 7                       @noisy det147
mx 5                          @noisy det147
mz 6                          @noisy det148 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        238
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        239
mz 6                          @noisy det148
mx 7                          @noisy det151
mzx 0 5                       @noisy det151

--------        240
mxx 3 6                       @noisy det151
mzz 5 7                       @noisy det149 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        241
mzz 6 7                       @noisy det150 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        242
mzz 5 7                       @noisy det149

--------        243
mzz 6 7                       @noisy det150
mzx 4 5                       @noisy det151

--------        244
mxx 1 7                       @noisy det151
mz 5                          @noisy det152
mx 6                          @noisy det151

--------        245
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        246
mz 5                          @noisy det152
mx 7                          @noisy det155 det158 det161
mzx 3 6                       @noisy det155 det158 det161

--------        247
mzx 4 5                       @noisy det155 det158 det161
mzz 6 7                       @noisy det153 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        248
mzz 5 7                       @noisy det154 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        249
mzz 6 7                       @noisy det153

--------        250
mzz 5 7                       @noisy det154
mxx 2 6                       @noisy det155 det158 det161

--------        251
mxx 0 5                       @noisy det155 det158 det161
mz 6                          @noisy det156 det161 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det155

--------        252
mz 5                          @noisy det157
mz 6                          @noisy det156

--------        253
mz 5                          @noisy det157
mx 7                          @noisy det158
mxx 3 6                       @noisy det161

--------        254
mxx 0 5                       @noisy det161
mzz 6 7                       @noisy det159 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        255
mzz 5 7                       @noisy det160 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        256
mzz 6 7                       @noisy det159

--------        257
mzz 5 7                       @noisy det160
mzx 2 6                       @noisy det161

--------        258
mzx 1 7                       @noisy det161
mx 5                          @noisy det161
mz 6                          @noisy det162 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        259
mz 7                          @noisy det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det162

--------        260
mz 5                          @noisy det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det165
mzx 3 6                       @noisy det165

--------        261
mxx 4 5                       @noisy det165
mzz 6 7                       @noisy det163 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        262
mzz 5 7                       @noisy det164 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        263
mzz 6 7                       @noisy det163

--------        264
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det165

--------        265
mxx 1 7                       @noisy det165
mx 5                          @noisy det165
mz 6                          @noisy det166 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        266
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        267
mz 6                          @noisy det166
mx 7                          @noisy det169
mzx 0 5                       @noisy det169

--------        268
mxx 3 6                       @noisy det169
mzz 5 7                       @noisy det167 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        269
mzz 6 7                       @noisy det168 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        270
mzz 5 7                       @noisy det167

--------        271
mzz 6 7                       @noisy det168
mzx 4 5                       @noisy det169

--------        272
mxx 1 7                       @noisy det169
mz 5                          @noisy det170
mx 6                          @noisy det169

--------        273
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        274
mz 5                          @noisy det170
mx 7                          @noisy det173 det176 det179
mzx 3 6                       @noisy det173 det176 det179

--------        275
mzx 4 5                       @noisy det173 det176 det179
mzz 6 7                       @noisy det171 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        276
mzz 5 7                       @noisy det172 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        277
mzz 6 7                       @noisy det171

--------        278
mzz 5 7                       @noisy det172
mxx 2 6                       @noisy det173 det176 det179

--------        279
mxx 0 5                       @noisy det173 det176 det179
mz 6                          @noisy det174 det179 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det173

--------        280
mz 5                          @noisy det175
mz 6                          @noisy det174

--------        281
mz 5                          @noisy det175
mx 7                          @noisy det176
mxx 3 6                       @noisy det179

--------        282
mxx 0 5                       @noisy det179
mzz 6 7                       @noisy det177 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        283
mzz 5 7                       @noisy det178 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        284
mzz 6 7                       @noisy det177

--------        285
mzz 5 7                       @noisy det178
mzx 2 6                       @noisy det179

--------        286
mzx 1 7                       @noisy det179
mx 5                          @noisy det179
mz 6                          @noisy det180 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        287
mz 7                          @noisy det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det180

--------        288
mz 5                          @noisy det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det183
mzx 3 6                       @noisy det183

--------        289
mxx 4 5                       @noisy det183
mzz 6 7                       @noisy det181 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        290
mzz 5 7                       @noisy det182 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        291
mzz 6 7                       @noisy det181

--------        292
mzz 5 7                       @noisy det182
mzx 2 6                       @noisy det183

--------        293
mxx 1 7                       @noisy det183
mx 5                          @noisy det183
mz 6                          @noisy det184 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        294
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        295
mz 6                          @noisy det184
mx 7                          @noisy det187
mzx 0 5                       @noisy det187

--------        296
mxx 3 6                       @noisy det187
mzz 5 7                       @noisy det185 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        297
mzz 6 7                       @noisy det186 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        298
mzz 5 7                       @noisy det185

--------        299
mzz 6 7                       @noisy det186
mzx 4 5                       @noisy det187

--------        300
mxx 1 7                       @noisy det187
mz 5                          @noisy det188
mx 6                          @noisy det187

--------        301
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        302
mz 5                          @noisy det188
mx 7                          @noisy det191 det194 det197
mzx 3 6                       @noisy det191 det194 det197

--------        303
mzx 4 5                       @noisy det191 det194 det197
mzz 6 7                       @noisy det189 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        304
mzz 5 7                       @noisy det190 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        305
mzz 6 7                       @noisy det189

--------        306
mzz 5 7                       @noisy det190
mxx 2 6                       @noisy det191 det194 det197

--------        307
mxx 0 5                       @noisy det191 det194 det197
mz 6                          @noisy det192 det197 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det191

--------        308
mz 5                          @noisy det193
mz 6                          @noisy det192

--------        309
mz 5                          @noisy det193
mx 7                          @noisy det194
mxx 3 6                       @noisy det197

--------        310
mxx 0 5                       @noisy det197
mzz 6 7                       @noisy det195 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        311
mzz 5 7                       @noisy det196 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        312
mzz 6 7                       @noisy det195

--------        313
mzz 5 7                       @noisy det196
mzx 2 6                       @noisy det197

--------        314
mzx 1 7                       @noisy det197
mx 5                          @noisy det197
mz 6                          @noisy det198 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        315
mz 7                          @noisy det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det198

--------        316
mz 5                          @noisy det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det201
mzx 3 6                       @noisy det201

--------        317
mxx 4 5                       @noisy det201
mzz 6 7                       @noisy det199 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        318
mzz 5 7                       @noisy det200 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        319
mzz 6 7                       @noisy det199

--------        320
mzz 5 7                       @noisy det200
mzx 2 6                       @noisy det201

--------        321
mxx 1 7                       @noisy det201
mx 5                          @noisy det201
mz 6                          @noisy det202 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        322
mz 7                          @noisy det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        323
mz 6                          @noisy det202
mx 7                          @noisy det205
mzx 0 5                       @noisy det205

--------        324
mxx 3 6                       @noisy det205
mzz 5 7                       @noisy det203 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        325
mzz 6 7                       @noisy det204 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        326
mzz 5 7                       @noisy det203

--------        327
mzz 6 7                       @noisy det204
mzx 4 5                       @noisy det205

--------        328
mxx 1 7                       @noisy det205
mz 5                          @noisy det206
mx 6                          @noisy det205

--------        329
mz 7                          @noisy det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        330
mz 5                          @noisy det206
mx 7                          @noisy det209 det212 det215
mzx 3 6                       @noisy det209 det212 det215

--------        331
mzx 4 5                       @noisy det209 det212 det215
mzz 6 7                       @noisy det207 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        332
mzz 5 7                       @noisy det208 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        333
mzz 6 7                       @noisy det207

--------        334
mzz 5 7                       @noisy det208
mxx 2 6                       @noisy det209 det212 det215

--------        335
mxx 0 5                       @noisy det209 det212 det215
mz 6                          @noisy det210 det215 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det209

--------        336
mz 5                          @noisy det211
mz 6                          @noisy det210

--------        337
mz 5                          @noisy det211
mx 7                          @noisy det212
mxx 3 6                       @noisy det215

--------        338
mxx 0 5                       @noisy det215
mzz 6 7                       @noisy det213 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        339
mzz 5 7                       @noisy det214 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        340
mzz 6 7                       @noisy det213

--------        341
mzz 5 7                       @noisy det214
mzx 2 6                       @noisy det215

--------        342
mzx 1 7                       @noisy det215
mx 5                          @noisy det215
mz 6                          @noisy det216 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        343
mz 7                          @noisy det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det216

--------        344
mz 5                          @noisy det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det219
mzx 3 6                       @noisy det219

--------        345
mxx 4 5                       @noisy det219
mzz 6 7                       @noisy det217 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        346
mzz 5 7                       @noisy det218 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        347
mzz 6 7                       @noisy det217

--------        348
mzz 5 7                       @noisy det218
mzx 2 6                       @noisy det219

--------        349
mxx 1 7                       @noisy det219
mx 5                          @noisy det219
mz 6                          @noisy det220 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        350
mz 7                          @noisy det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        351
mz 6                          @noisy det220
mx 7                          @noisy det223
mzx 0 5                       @noisy det223

--------        352
mxx 3 6                       @noisy det223
mzz 5 7                       @noisy det221 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        353
mzz 6 7                       @noisy det222 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        354
mzz 5 7                       @noisy det221

--------        355
mzz 6 7                       @noisy det222
mzx 4 5                       @noisy det223

--------        356
mxx 1 7                       @noisy det223
mz 5                          @noisy det224
mx 6                          @noisy det223

--------        357
mz 7                          @noisy det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        358
mz 5                          @noisy det224
mx 7                          @noisy det227 det230 det233
mzx 3 6                       @noisy det227 det230 det233

--------        359
mzx 4 5                       @noisy det227 det230 det233
mzz 6 7                       @noisy det225 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        360
mzz 5 7                       @noisy det226 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        361
mzz 6 7                       @noisy det225

--------        362
mzz 5 7                       @noisy det226
mxx 2 6                       @noisy det227 det230 det233

--------        363
mxx 0 5                       @noisy det227 det230 det233
mz 6                          @noisy det228 det233 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det227

--------        364
mz 5                          @noisy det229
mz 6                          @noisy det228

--------        365
mz 5                          @noisy det229
mx 7                          @noisy det230
mxx 3 6                       @noisy det233

--------        366
mxx 0 5                       @noisy det233
mzz 6 7                       @noisy det231 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        367
mzz 5 7                       @noisy det232 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        368
mzz 6 7                       @noisy det231

--------        369
mzz 5 7                       @noisy det232
mzx 2 6                       @noisy det233

--------        370
mzx 1 7                       @noisy det233
mx 5                          @noisy det233
mz 6                          @noisy det234 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        371
mz 7                          @noisy det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det234

--------        372
mz 5                          @noisy det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det237
mzx 3 6                       @noisy det237

--------        373
mxx 4 5                       @noisy det237
mzz 6 7                       @noisy det235 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        374
mzz 5 7                       @noisy det236 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        375
mzz 6 7                       @noisy det235

--------        376
mzz 5 7                       @noisy det236
mzx 2 6                       @noisy det237

--------        377
mxx 1 7                       @noisy det237
mx 5                          @noisy det237
mz 6                          @noisy det238 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        378
mz 7                          @noisy det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        379
mz 6                          @noisy det238
mx 7                          @noisy det241
mzx 0 5                       @noisy det241

--------        380
mxx 3 6                       @noisy det241
mzz 5 7                       @noisy det239 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        381
mzz 6 7                       @noisy det240 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        382
mzz 5 7                       @noisy det239

--------        383
mzz 6 7                       @noisy det240
mzx 4 5                       @noisy det241

--------        384
mxx 1 7                       @noisy det241
mz 5                          @noisy det242
mx 6                          @noisy det241

--------        385
mz 7                          @noisy det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        386
mz 5                          @noisy det242
mx 7                          @noisy det245 det248 det251
mzx 3 6                       @noisy det245 det248 det251

--------        387
mzx 4 5                       @noisy det245 det248 det251
mzz 6 7                       @noisy det243 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        388
mzz 5 7                       @noisy det244 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        389
mzz 6 7                       @noisy det243

--------        390
mzz 5 7                       @noisy det244
mxx 2 6                       @noisy det245 det248 det251

--------        391
mxx 0 5                       @noisy det245 det248 det251
mz 6                          @noisy det246 det251 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det245

--------        392
mz 5                          @noisy det247
mz 6                          @noisy det246

--------        393
mz 5                          @noisy det247
mx 7                          @noisy det248
mxx 3 6                       @noisy det251

--------        394
mxx 0 5                       @noisy det251
mzz 6 7                       @noisy det249 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        395
mzz 5 7                       @noisy det250 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        396
mzz 6 7                       @noisy det249

--------        397
mzz 5 7                       @noisy det250
mzx 2 6                       @noisy det251

--------        398
mzx 1 7                       @noisy det251
mx 5                          @noisy det251
mz 6                          @noisy det252 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        399
mz 7                          @noisy det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det252

--------        400
mz 5                          @noisy det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det255
mzx 3 6                       @noisy det255

--------        401
mxx 4 5                       @noisy det255
mzz 6 7                       @noisy det253 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        402
mzz 5 7                       @noisy det254 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        403
mzz 6 7                       @noisy det253

--------        404
mzz 5 7                       @noisy det254
mzx 2 6                       @noisy det255

--------        405
mxx 1 7                       @noisy det255
mx 5                          @noisy det255
mz 6                          @noisy det256 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        406
mz 7                          @noisy det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        407
mz 6                          @noisy det256
mx 7                          @noisy det259
mzx 0 5                       @noisy det259

--------        408
mxx 3 6                       @noisy det259
mzz 5 7                       @noisy det257 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        409
mzz 6 7                       @noisy det258 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        410
mzz 5 7                       @noisy det257

--------        411
mzz 6 7                       @noisy det258
mzx 4 5                       @noisy det259

--------        412
mxx 1 7                       @noisy det259
mz 5                          @noisy det260
mx 6                          @noisy det259

--------        413
mz 7                          @noisy det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        414
mz 5                          @noisy det260
mx 7                          @noisy det263 det266 det269
mzx 3 6                       @noisy det263 det266 det269

--------        415
mzx 4 5                       @noisy det263 det266 det269
mzz 6 7                       @noisy det261 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        416
mzz 5 7                       @noisy det262 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        417
mzz 6 7                       @noisy det261

--------        418
mzz 5 7                       @noisy det262
mxx 2 6                       @noisy det263 det266 det269

--------        419
mxx 0 5                       @noisy det263 det266 det269
mz 6                          @noisy det264 det269 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det263

--------        420
mz 5                          @noisy det265
mz 6                          @noisy det264

--------        421
mz 5                          @noisy det265
mx 7                          @noisy det266
mxx 3 6                       @noisy det269

--------        422
mxx 0 5                       @noisy det269
mzz 6 7                       @noisy det267 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        423
mzz 5 7                       @noisy det268 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        424
mzz 6 7                       @noisy det267

--------        425
mzz 5 7                       @noisy det268
mzx 2 6                       @noisy det269

--------        426
mzx 1 7                       @noisy det269
mx 5                          @noisy det269
mz 6                          @noisy det270 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        427
mz 7                          @noisy det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det270

--------        428
mz 5                          @noisy det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det273
mzx 3 6                       @noisy det273

--------        429
mxx 4 5                       @noisy det273
mzz 6 7                       @noisy det271 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        430
mzz 5 7                       @noisy det272 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        431
mzz 6 7                       @noisy det271

--------        432
mzz 5 7                       @noisy det272
mzx 2 6                       @noisy det273

--------        433
mxx 1 7                       @noisy det273
mx 5                          @noisy det273
mz 6                          @noisy det274 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        434
mz 7                          @noisy det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        435
mz 6                          @noisy det274
mx 7                          @noisy det277
mzx 0 5                       @noisy det277

--------        436
mxx 3 6                       @noisy det277
mzz 5 7                       @noisy det275 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        437
mzz 6 7                       @noisy det276 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        438
mzz 5 7                       @noisy det275

--------        439
mzz 6 7                       @noisy det276
mzx 4 5                       @noisy det277

--------        440
mxx 1 7                       @noisy det277
mz 5                          @noisy det278
mx 6                          @noisy det277

--------        441
mz 7                          @noisy det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        442
mz 5                          @noisy det278
mx 7                          @noisy det281 det284 det287
mzx 3 6                       @noisy det281 det284 det287

--------        443
mzx 4 5                       @noisy det281 det284 det287
mzz 6 7                       @noisy det279 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        444
mzz 5 7                       @noisy det280 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        445
mzz 6 7                       @noisy det279

--------        446
mzz 5 7                       @noisy det280
mxx 2 6                       @noisy det281 det284 det287

--------        447
mxx 0 5                       @noisy det281 det284 det287
mz 6                          @noisy det282 det287 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det281

--------        448
mz 5                          @noisy det283
mz 6                          @noisy det282

--------        449
mz 5                          @noisy det283
mx 7                          @noisy det284
mxx 3 6                       @noisy det287

--------        450
mxx 0 5                       @noisy det287
mzz 6 7                       @noisy det285 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        451
mzz 5 7                       @noisy det286 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        452
mzz 6 7                       @noisy det285

--------        453
mzz 5 7                       @noisy det286
mzx 2 6                       @noisy det287

--------        454
mzx 1 7                       @noisy det287
mx 5                          @noisy det287
mz 6                          @noisy det288 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        455
mz 7                          @noisy det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det288

--------        456
mz 5                          @noisy det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det291
mzx 3 6                       @noisy det291

--------        457
mxx 4 5                       @noisy det291
mzz 6 7                       @noisy det289 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        458
mzz 5 7                       @noisy det290 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        459
mzz 6 7                       @noisy det289

--------        460
mzz 5 7                       @noisy det290
mzx 2 6                       @noisy det291

--------        461
mxx 1 7                       @noisy det291
mx 5                          @noisy det291
mz 6                          @noisy det292 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        462
mz 7                          @noisy det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        463
mz 6                          @noisy det292
mx 7                          @noisy det295
mzx 0 5                       @noisy det295

--------        464
mxx 3 6                       @noisy det295
mzz 5 7                       @noisy det293 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        465
mzz 6 7                       @noisy det294 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        466
mzz 5 7                       @noisy det293

--------        467
mzz 6 7                       @noisy det294
mzx 4 5                       @noisy det295

--------        468
mxx 1 7                       @noisy det295
mz 5                          @noisy det296
mx 6                          @noisy det295

--------        469
mz 7                          @noisy det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        470
mz 5                          @noisy det296
mx 7                          @noisy det299 det302 det305
mzx 3 6                       @noisy det299 det302 det305

--------        471
mzx 4 5                       @noisy det299 det302 det305
mzz 6 7                       @noisy det297 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        472
mzz 5 7                       @noisy det298 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        473
mzz 6 7                       @noisy det297

--------        474
mzz 5 7                       @noisy det298
mxx 2 6                       @noisy det299 det302 det305

--------        475
mxx 0 5                       @noisy det299 det302 det305
mz 6                          @noisy det300 det305 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det299

--------        476
mz 5                          @noisy det301
mz 6                          @noisy det300

--------        477
mz 5                          @noisy det301
mx 7                          @noisy det302
mxx 3 6                       @noisy det305

--------        478
mxx 0 5                       @noisy det305
mzz 6 7                       @noisy det303 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        479
mzz 5 7                       @noisy det304 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        480
mzz 6 7                       @noisy det303

--------        481
mzz 5 7                       @noisy det304
mzx 2 6                       @noisy det305

--------        482
mzx 1 7                       @noisy det305
mx 5                          @noisy det305
mz 6                          @noisy det306 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        483
mz 7                          @noisy det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det306

--------        484
mz 5                          @noisy det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det309
mzx 3 6                       @noisy det309

--------        485
mxx 4 5                       @noisy det309
mzz 6 7                       @noisy det307 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        486
mzz 5 7                       @noisy det308 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        487
mzz 6 7                       @noisy det307

--------        488
mzz 5 7                       @noisy det308
mzx 2 6                       @noisy det309

--------        489
mxx 1 7                       @noisy det309
mx 5                          @noisy det309
mz 6                          @noisy det310 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        490
mz 7                          @noisy det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        491
mz 6                          @noisy det310
mx 7                          @noisy det313
mzx 0 5                       @noisy det313

--------        492
mxx 3 6                       @noisy det313
mzz 5 7                       @noisy det311 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        493
mzz 6 7                       @noisy det312 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        494
mzz 5 7                       @noisy det311

--------        495
mzz 6 7                       @noisy det312
mzx 4 5                       @noisy det313

--------        496
mxx 1 7                       @noisy det313
mz 5                          @noisy det314
mx 6                          @noisy det313

--------        497
mz 7                          @noisy det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        498
mz 5                          @noisy det314
mx 7                          @noisy det317 det320 det323
mzx 3 6                       @noisy det317 det320 det323

--------        499
mzx 4 5                       @noisy det317 det320 det323
mzz 6 7                       @noisy det315 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        500
mzz 5 7                       @noisy det316 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        501
mzz 6 7                       @noisy det315

--------        502
mzz 5 7                       @noisy det316
mxx 2 6                       @noisy det317 det320 det323

--------        503
mxx 0 5                       @noisy det317 det320 det323
mz 6                          @noisy det318 det323 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det317

--------        504
mz 5                          @noisy det319
mz 6                          @noisy det318

--------        505
mz 5                          @noisy det319
mx 7                          @noisy det320
mxx 3 6                       @noisy det323

--------        506
mxx 0 5                       @noisy det323
mzz 6 7                       @noisy det321 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        507
mzz 5 7                       @noisy det322 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        508
mzz 6 7                       @noisy det321

--------        509
mzz 5 7                       @noisy det322
mzx 2 6                       @noisy det323

--------        510
mzx 1 7                       @noisy det323
mx 5                          @noisy det323
mz 6                          @noisy det324 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        511
mz 7                          @noisy det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det324

--------        512
mz 5                          @noisy det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det327
mzx 3 6                       @noisy det327

--------        513
mxx 4 5                       @noisy det327
mzz 6 7                       @noisy det325 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        514
mzz 5 7                       @noisy det326 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        515
mzz 6 7                       @noisy det325

--------        516
mzz 5 7                       @noisy det326
mzx 2 6                       @noisy det327

--------        517
mxx 1 7                       @noisy det327
mx 5                          @noisy det327
mz 6                          @noisy det328 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        518
mz 7                          @noisy det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        519
mz 6                          @noisy det328
mx 7                          @noisy det331
mzx 0 5                       @noisy det331

--------        520
mxx 3 6                       @noisy det331
mzz 5 7                       @noisy det329 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        521
mzz 6 7                       @noisy det330 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        522
mzz 5 7                       @noisy det329

--------        523
mzz 6 7                       @noisy det330
mzx 4 5                       @noisy det331

--------        524
mxx 1 7                       @noisy det331
mz 5                          @noisy det332
mx 6                          @noisy det331

--------        525
mz 7                          @noisy det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        526
mz 5                          @noisy det332
mx 7                          @noisy det335 det338 det341
mzx 3 6                       @noisy det335 det338 det341

--------        527
mzx 4 5                       @noisy det335 det338 det341
mzz 6 7                       @noisy det333 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        528
mzz 5 7                       @noisy det334 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        529
mzz 6 7                       @noisy det333

--------        530
mzz 5 7                       @noisy det334
mxx 2 6                       @noisy det335 det338 det341

--------        531
mxx 0 5                       @noisy det335 det338 det341
mz 6                          @noisy det336 det341 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det335

--------        532
mz 5                          @noisy det337
mz 6                          @noisy det336

--------        533
mz 5                          @noisy det337
mx 7                          @noisy det338
mxx 3 6                       @noisy det341

--------        534
mxx 0 5                       @noisy det341
mzz 6 7                       @noisy det339 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        535
mzz 5 7                       @noisy det340 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        536
mzz 6 7                       @noisy det339

--------        537
mzz 5 7                       @noisy det340
mzx 2 6                       @noisy det341

--------        538
mzx 1 7                       @noisy det341
mx 5                          @noisy det341
mz 6                          @noisy det342 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        539
mz 7                          @noisy det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det342

--------        540
mz 5                          @noisy det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det345
mzx 3 6                       @noisy det345

--------        541
mxx 4 5                       @noisy det345
mzz 6 7                       @noisy det343 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        542
mzz 5 7                       @noisy det344 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        543
mzz 6 7                       @noisy det343

--------        544
mzz 5 7                       @noisy det344
mzx 2 6                       @noisy det345

--------        545
mxx 1 7                       @noisy det345
mx 5                          @noisy det345
mz 6                          @noisy det346 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        546
mz 7                          @noisy det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        547
mz 6                          @noisy det346
mx 7                          @noisy det349
mzx 0 5                       @noisy det349

--------        548
mxx 3 6                       @noisy det349
mzz 5 7                       @noisy det347 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        549
mzz 6 7                       @noisy det348 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        550
mzz 5 7                       @noisy det347

--------        551
mzz 6 7                       @noisy det348
mzx 4 5                       @noisy det349

--------        552
mxx 1 7                       @noisy det349
mz 5                          @noisy det350
mx 6                          @noisy det349

--------        553
mz 7                          @noisy det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        554
mz 5                          @noisy det350
mx 7                          @noisy det353 det356 det359
mzx 3 6                       @noisy det353 det356 det359

--------        555
mzx 4 5                       @noisy det353 det356 det359
mzz 6 7                       @noisy det351 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        556
mzz 5 7                       @noisy det352 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        557
mzz 6 7                       @noisy det351

--------        558
mzz 5 7                       @noisy det352
mxx 2 6                       @noisy det353 det356 det359

--------        559
mxx 0 5                       @noisy det353 det356 det359
mz 6                          @noisy det354 det359 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det353

--------        560
mz 5                          @noisy det355
mz 6                          @noisy det354

--------        561
mz 5                          @noisy det355
mx 7                          @noisy det356
mxx 3 6                       @noisy det359

--------        562
mxx 0 5                       @noisy det359
mzz 6 7                       @noisy det357 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        563
mzz 5 7                       @noisy det358 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        564
mzz 6 7                       @noisy det357

--------        565
mzz 5 7                       @noisy det358
mzx 2 6                       @noisy det359

--------        566
mzx 1 7                       @noisy det359
mx 5                          @noisy det359
mz 6                          @noisy det360 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        567
mz 7                          @noisy det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det360

--------        568
mz 5                          @noisy det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det363
mzx 3 6                       @noisy det363

--------        569
mxx 4 5                       @noisy det363
mzz 6 7                       @noisy det361 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        570
mzz 5 7                       @noisy det362 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        571
mzz 6 7                       @noisy det361

--------        572
mzz 5 7                       @noisy det362
mzx 2 6                       @noisy det363

--------        573
mxx 1 7                       @noisy det363
mx 5                          @noisy det363
mz 6                          @noisy det364 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        574
mz 7                          @noisy det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        575
mz 6                          @noisy det364
mx 7                          @noisy det367
mzx 0 5                       @noisy det367

--------        576
mxx 3 6                       @noisy det367
mzz 5 7                       @noisy det365 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        577
mzz 6 7                       @noisy det366 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        578
mzz 5 7                       @noisy det365

--------        579
mzz 6 7                       @noisy det366
mzx 4 5                       @noisy det367

--------        580
mxx 1 7                       @noisy det367
mz 5                          @noisy det368
mx 6                          @noisy det367

--------        581
mz 7                          @noisy det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        582
mz 5                          @noisy det368
mx 7                          @noisy det371 det374 det377
mzx 3 6                       @noisy det371 det374 det377

--------        583
mzx 4 5                       @noisy det371 det374 det377
mzz 6 7                       @noisy det369 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        584
mzz 5 7                       @noisy det370 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        585
mzz 6 7                       @noisy det369

--------        586
mzz 5 7                       @noisy det370
mxx 2 6                       @noisy det371 det374 det377

--------        587
mxx 0 5                       @noisy det371 det374 det377
mz 6                          @noisy det372 det377 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det371

--------        588
mz 5                          @noisy det373
mz 6                          @noisy det372

--------        589
mz 5                          @noisy det373
mx 7                          @noisy det374
mxx 3 6                       @noisy det377

--------        590
mxx 0 5                       @noisy det377
mzz 6 7                       @noisy det375 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        591
mzz 5 7                       @noisy det376 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        592
mzz 6 7                       @noisy det375

--------        593
mzz 5 7                       @noisy det376
mzx 2 6                       @noisy det377

--------        594
mzx 1 7                       @noisy det377
mx 5                          @noisy det377
mz 6                          @noisy det378 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        595
mz 7                          @noisy det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det378

--------        596
mz 5                          @noisy det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det381
mzx 3 6                       @noisy det381

--------        597
mxx 4 5                       @noisy det381
mzz 6 7                       @noisy det379 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        598
mzz 5 7                       @noisy det380 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        599
mzz 6 7                       @noisy det379

--------        600
mzz 5 7                       @noisy det380
mzx 2 6                       @noisy det381

--------        601
mxx 1 7                       @noisy det381
mx 5                          @noisy det381
mz 6                          @noisy det382 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        602
mz 7                          @noisy det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        603
mz 6                          @noisy det382
mx 7                          @noisy det385
mzx 0 5                       @noisy det385

--------        604
mxx 3 6                       @noisy det385
mzz 5 7                       @noisy det383 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        605
mzz 6 7                       @noisy det384 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        606
mzz 5 7                       @noisy det383

--------        607
mzz 6 7                       @noisy det384
mzx 4 5                       @noisy det385

--------        608
mxx 1 7                       @noisy det385
mz 5                          @noisy det386
mx 6                          @noisy det385

--------        609
mz 7                          @noisy det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        610
mz 5                          @noisy det386
mx 7                          @noisy det389 det392 det395
mzx 3 6                       @noisy det389 det392 det395

--------        611
mzx 4 5                       @noisy det389 det392 det395
mzz 6 7                       @noisy det387 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        612
mzz 5 7                       @noisy det388 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        613
mzz 6 7                       @noisy det387

--------        614
mzz 5 7                       @noisy det388
mxx 2 6                       @noisy det389 det392 det395

--------        615
mxx 0 5                       @noisy det389 det392 det395
mz 6                          @noisy det390 det395 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det389

--------        616
mz 5                          @noisy det391
mz 6                          @noisy det390

--------        617
mz 5                          @noisy det391
mx 7                          @noisy det392
mxx 3 6                       @noisy det395

--------        618
mxx 0 5                       @noisy det395
mzz 6 7                       @noisy det393 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        619
mzz 5 7                       @noisy det394 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        620
mzz 6 7                       @noisy det393

--------        621
mzz 5 7                       @noisy det394
mzx 2 6                       @noisy det395

--------        622
mzx 1 7                       @noisy det395
mx 5                          @noisy det395
mz 6                          @noisy det396 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        623
mz 7                          @noisy det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det396

--------        624
mz 5                          @noisy det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det399
mzx 3 6                       @noisy det399

--------        625
mxx 4 5                       @noisy det399
mzz 6 7                       @noisy det397 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        626
mzz 5 7                       @noisy det398 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        627
mzz 6 7                       @noisy det397

--------        628
mzz 5 7                       @noisy det398
mzx 2 6                       @noisy det399

--------        629
mxx 1 7                       @noisy det399
mx 5                          @noisy det399
mz 6                          @noisy det400 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        630
mz 7                          @noisy det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        631
mz 6                          @noisy det400
mx 7                          @noisy det403
mzx 0 5                       @noisy det403

--------        632
mxx 3 6                       @noisy det403
mzz 5 7                       @noisy det401 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        633
mzz 6 7                       @noisy det402 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        634
mzz 5 7                       @noisy det401

--------        635
mzz 6 7                       @noisy det402
mzx 4 5                       @noisy det403

--------        636
mxx 1 7                       @noisy det403
mz 5                          @noisy det404
mx 6                          @noisy det403

--------        637
mz 7                          @noisy det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        638
mz 5                          @noisy det404
mx 7                          @noisy det407 det410 det413
mzx 3 6                       @noisy det407 det410 det413

--------        639
mzx 4 5                       @noisy det407 det410 det413
mzz 6 7                       @noisy det405 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        640
mzz 5 7                       @noisy det406 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        641
mzz 6 7                       @noisy det405

--------        642
mzz 5 7                       @noisy det406
mxx 2 6                       @noisy det407 det410 det413

--------        643
mxx 0 5                       @noisy det407 det410 det413
mz 6                          @noisy det408 det413 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det407

--------        644
mz 5                          @noisy det409
mz 6                          @noisy det408

--------        645
mz 5                          @noisy det409
mx 7                          @noisy det410
mxx 3 6                       @noisy det413

--------        646
mxx 0 5                       @noisy det413
mzz 6 7                       @noisy det411 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        647
mzz 5 7                       @noisy det412 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        648
mzz 6 7                       @noisy det411

--------        649
mzz 5 7                       @noisy det412
mzx 2 6                       @noisy det413

--------        650
mzx 1 7                       @noisy det413
mx 5                          @noisy det413
mz 6                          @noisy det414 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        651
mz 7                          @noisy det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det414

--------        652
mz 5                          @noisy det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det417
mzx 3 6                       @noisy det417

--------        653
mxx 4 5                       @noisy det417
mzz 6 7                       @noisy det415 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        654
mzz 5 7                       @noisy det416 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        655
mzz 6 7                       @noisy det415

--------        656
mzz 5 7                       @noisy det416
mzx 2 6                       @noisy det417

--------        657
mxx 1 7                       @noisy det417
mx 5                          @noisy det417
mz 6                          @noisy det418 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        658
mz 7                          @noisy det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        659
mz 6                          @noisy det418
mx 7                          @noisy det421
mzx 0 5                       @noisy det421

--------        660
mxx 3 6                       @noisy det421
mzz 5 7                       @noisy det419 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        661
mzz 6 7                       @noisy det420 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        662
mzz 5 7                       @noisy det419

--------        663
mzz 6 7                       @noisy det420
mzx 4 5                       @noisy det421

--------        664
mxx 1 7                       @noisy det421
mz 5                          @noisy det422
mx 6                          @noisy det421

--------        665
mz 7                          @noisy det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        666
mz 5                          @noisy det422
mx 7                          @noisy det425 det428 det431
mzx 3 6                       @noisy det425 det428 det431

--------        667
mzx 4 5                       @noisy det425 det428 det431
mzz 6 7                       @noisy det423 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        668
mzz 5 7                       @noisy det424 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        669
mzz 6 7                       @noisy det423

--------        670
mzz 5 7                       @noisy det424
mxx 2 6                       @noisy det425 det428 det431

--------        671
mxx 0 5                       @noisy det425 det428 det431
mz 6                          @noisy det426 det431 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det425

--------        672
mz 5                          @noisy det427
mz 6                          @noisy det426

--------        673
mz 5                          @noisy det427
mx 7                          @noisy det428
mxx 3 6                       @noisy det431

--------        674
mxx 0 5                       @noisy det431
mzz 6 7                       @noisy det429 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        675
mzz 5 7                       @noisy det430 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        676
mzz 6 7                       @noisy det429

--------        677
mzz 5 7                       @noisy det430
mzx 2 6                       @noisy det431

--------        678
mzx 1 7                       @noisy det431
mx 5                          @noisy det431
mz 6                          @noisy det432 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        679
mz 7                          @noisy det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det432

--------        680
mz 5                          @noisy det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det435
mzx 3 6                       @noisy det435

--------        681
mxx 4 5                       @noisy det435
mzz 6 7                       @noisy det433 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        682
mzz 5 7                       @noisy det434 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        683
mzz 6 7                       @noisy det433

--------        684
mzz 5 7                       @noisy det434
mzx 2 6                       @noisy det435

--------        685
mxx 1 7                       @noisy det435
mx 5                          @noisy det435
mz 6                          @noisy det436 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        686
mz 7                          @noisy det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        687
mz 6                          @noisy det436
mx 7                          @noisy det439
mzx 0 5                       @noisy det439

--------        688
mxx 3 6                       @noisy det439
mzz 5 7                       @noisy det437 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        689
mzz 6 7                       @noisy det438 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        690
mzz 5 7                       @noisy det437

--------        691
mzz 6 7                       @noisy det438
mzx 4 5                       @noisy det439

--------        692
mxx 1 7                       @noisy det439
mz 5                          @noisy det440
mx 6                          @noisy det439

--------        693
mz 7                          @noisy det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        694
mz 5                          @noisy det440
mx 7                          @noisy det443 det446 det449
mzx 3 6                       @noisy det443 det446 det449

--------        695
mzx 4 5                       @noisy det443 det446 det449
mzz 6 7                       @noisy det441 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        696
mzz 5 7                       @noisy det442 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        697
mzz 6 7                       @noisy det441

--------        698
mzz 5 7                       @noisy det442
mxx 2 6                       @noisy det443 det446 det449

--------        699
mxx 0 5                       @noisy det443 det446 det449
mz 6                          @noisy det444 det449 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det443

--------        700
mz 5                          @noisy det445
mz 6                          @noisy det444

--------        701
mz 5                          @noisy det445
mx 7                          @noisy det446
mxx 3 6                       @noisy det449

--------        702
mxx 0 5                       @noisy det449
mzz 6 7                       @noisy det447 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------        703
mzz 5 7                       @noisy det448 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------        704
mzz 6 7                       @noisy det447

--------        705
mzz 5 7                       @noisy det448
mzx 2 6                       @noisy det449

--------        706
mzx 1 7                       @noisy det449
mx 5                          @noisy det449
mz 6                          @noisy det450 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        707
mz 7                          @noisy det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det450

--------        708
mz 5                          @noisy det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det453
mzx 3 6                       @noisy det453

--------        709
mxx 4 5                       @noisy det453
mzz 6 7                       @noisy det451 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        710
mzz 5 7                       @noisy det452 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        711
mzz 6 7                       @noisy det451

--------        712
mzz 5 7                       @noisy det452
mzx 2 6                       @noisy det453

--------        713
mxx 1 7                       @noisy det453
mx 5                          @noisy det453
mz 6                          @noisy det454 det471 det489 det507 det525 det543 det561 det579 det597

--------        714
mz 7                          @noisy det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        715
mz 6                          @noisy det454
mx 7                          @noisy det457
mzx 0 5                       @noisy det457

--------        716
mxx 3 6                       @noisy det457
mzz 5 7                       @noisy det455 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        717
mzz 6 7                       @noisy det456 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        718
mzz 5 7                       @noisy det455

--------        719
mzz 6 7                       @noisy det456
mzx 4 5                       @noisy det457

--------        720
mxx 1 7                       @noisy det457
mz 5                          @noisy det458
mx 6                          @noisy det457

--------        721
mz 7                          @noisy det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        722
mz 5                          @noisy det458
mx 7                          @noisy det461 det464 det467
mzx 3 6                       @noisy det461 det464 det467

--------        723
mzx 4 5                       @noisy det461 det464 det467
mzz 6 7                       @noisy det459 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        724
mzz 5 7                       @noisy det460 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        725
mzz 6 7                       @noisy det459

--------        726
mzz 5 7                       @noisy det460
mxx 2 6                       @noisy det461 det464 det467

--------        727
mxx 0 5                       @noisy det461 det464 det467
mz 6                          @noisy det462 det467 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det461

--------        728
mz 5                          @noisy det463
mz 6                          @noisy det462

--------        729
mz 5                          @noisy det463
mx 7                          @noisy det464
mxx 3 6                       @noisy det467

--------        730
mxx 0 5                       @noisy det467
mzz 6 7                       @noisy det465 det471 det489 det507 det525 det543 det561 det579 det597

--------        731
mzz 5 7                       @noisy det466 det475 det493 det511 det529 det547 det565 det583 det601

--------        732
mzz 6 7                       @noisy det465

--------        733
mzz 5 7                       @noisy det466
mzx 2 6                       @noisy det467

--------        734
mzx 1 7                       @noisy det467
mx 5                          @noisy det467
mz 6                          @noisy det468 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        735
mz 7                          @noisy det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det468

--------        736
mz 5                          @noisy det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det471
mzx 3 6                       @noisy det471

--------        737
mxx 4 5                       @noisy det471
mzz 6 7                       @noisy det469 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        738
mzz 5 7                       @noisy det470 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        739
mzz 6 7                       @noisy det469

--------        740
mzz 5 7                       @noisy det470
mzx 2 6                       @noisy det471

--------        741
mxx 1 7                       @noisy det471
mx 5                          @noisy det471
mz 6                          @noisy det472 det489 det507 det525 det543 det561 det579 det597

--------        742
mz 7                          @noisy det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        743
mz 6                          @noisy det472
mx 7                          @noisy det475
mzx 0 5                       @noisy det475

--------        744
mxx 3 6                       @noisy det475
mzz 5 7                       @noisy det473 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        745
mzz 6 7                       @noisy det474 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        746
mzz 5 7                       @noisy det473

--------        747
mzz 6 7                       @noisy det474
mzx 4 5                       @noisy det475

--------        748
mxx 1 7                       @noisy det475
mz 5                          @noisy det476
mx 6                          @noisy det475

--------        749
mz 7                          @noisy det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        750
mz 5                          @noisy det476
mx 7                          @noisy det479 det482 det485
mzx 3 6                       @noisy det479 det482 det485

--------        751
mzx 4 5                       @noisy det479 det482 det485
mzz 6 7                       @noisy det477 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        752
mzz 5 7                       @noisy det478 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        753
mzz 6 7                       @noisy det477

--------        754
mzz 5 7                       @noisy det478
mxx 2 6                       @noisy det479 det482 det485

--------        755
mxx 0 5                       @noisy det479 det482 det485
mz 6                          @noisy det480 det485 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det479

--------        756
mz 5                          @noisy det481
mz 6                          @noisy det480

--------        757
mz 5                          @noisy det481
mx 7                          @noisy det482
mxx 3 6                       @noisy det485

--------        758
mxx 0 5                       @noisy det485
mzz 6 7                       @noisy det483 det489 det507 det525 det543 det561 det579 det597

--------        759
mzz 5 7                       @noisy det484 det493 det511 det529 det547 det565 det583 det601

--------        760
mzz 6 7                       @noisy det483

--------        761
mzz 5 7                       @noisy det484
mzx 2 6                       @noisy det485

--------        762
mzx 1 7                       @noisy det485
mx 5                          @noisy det485
mz 6                          @noisy det486 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        763
mz 7                          @noisy det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det486

--------        764
mz 5                          @noisy det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det489
mzx 3 6                       @noisy det489

--------        765
mxx 4 5                       @noisy det489
mzz 6 7                       @noisy det487 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        766
mzz 5 7                       @noisy det488 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        767
mzz 6 7                       @noisy det487

--------        768
mzz 5 7                       @noisy det488
mzx 2 6                       @noisy det489

--------        769
mxx 1 7                       @noisy det489
mx 5                          @noisy det489
mz 6                          @noisy det490 det507 det525 det543 det561 det579 det597

--------        770
mz 7                          @noisy det503 det521 det539 det557 det575 det593
mz 5                          @noisy det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        771
mz 6                          @noisy det490
mx 7                          @noisy det493
mzx 0 5                       @noisy det493

--------        772
mxx 3 6                       @noisy det493
mzz 5 7                       @noisy det491 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        773
mzz 6 7                       @noisy det492 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        774
mzz 5 7                       @noisy det491

--------        775
mzz 6 7                       @noisy det492
mzx 4 5                       @noisy det493

--------        776
mxx 1 7                       @noisy det493
mz 5                          @noisy det494
mx 6                          @noisy det493

--------        777
mz 7                          @noisy det503 det521 det539 det557 det575 det593
mz 6                          @noisy det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        778
mz 5                          @noisy det494
mx 7                          @noisy det497 det500 det503
mzx 3 6                       @noisy det497 det500 det503

--------        779
mzx 4 5                       @noisy det497 det500 det503
mzz 6 7                       @noisy det495 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        780
mzz 5 7                       @noisy det496 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        781
mzz 6 7                       @noisy det495

--------        782
mzz 5 7                       @noisy det496
mxx 2 6                       @noisy det497 det500 det503

--------        783
mxx 0 5                       @noisy det497 det500 det503
mz 6                          @noisy det498 det503 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det497

--------        784
mz 5                          @noisy det499
mz 6                          @noisy det498

--------        785
mz 5                          @noisy det499
mx 7                          @noisy det500
mxx 3 6                       @noisy det503

--------        786
mxx 0 5                       @noisy det503
mzz 6 7                       @noisy det501 det507 det525 det543 det561 det579 det597

--------        787
mzz 5 7                       @noisy det502 det511 det529 det547 det565 det583 det601

--------        788
mzz 6 7                       @noisy det501

--------        789
mzz 5 7                       @noisy det502
mzx 2 6                       @noisy det503

--------        790
mzx 1 7                       @noisy det503
mx 5                          @noisy det503
mz 6                          @noisy det504 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        791
mz 7                          @noisy det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det504

--------        792
mz 5                          @noisy det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det507
mzx 3 6                       @noisy det507

--------        793
mxx 4 5                       @noisy det507
mzz 6 7                       @noisy det505 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        794
mzz 5 7                       @noisy det506 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        795
mzz 6 7                       @noisy det505

--------        796
mzz 5 7                       @noisy det506
mzx 2 6                       @noisy det507

--------        797
mxx 1 7                       @noisy det507
mx 5                          @noisy det507
mz 6                          @noisy det508 det525 det543 det561 det579 det597

--------        798
mz 7                          @noisy det521 det539 det557 det575 det593
mz 5                          @noisy det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        799
mz 6                          @noisy det508
mx 7                          @noisy det511
mzx 0 5                       @noisy det511

--------        800
mxx 3 6                       @noisy det511
mzz 5 7                       @noisy det509 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        801
mzz 6 7                       @noisy det510 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        802
mzz 5 7                       @noisy det509

--------        803
mzz 6 7                       @noisy det510
mzx 4 5                       @noisy det511

--------        804
mxx 1 7                       @noisy det511
mz 5                          @noisy det512
mx 6                          @noisy det511

--------        805
mz 7                          @noisy det521 det539 det557 det575 det593
mz 6                          @noisy det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------        806
mz 5                          @noisy det512
mx 7                          @noisy det515 det518 det521
mzx 3 6                       @noisy det515 det518 det521

--------        807
mzx 4 5                       @noisy det515 det518 det521
mzz 6 7                       @noisy det513 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        808
mzz 5 7                       @noisy det514 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------        809
mzz 6 7                       @noisy det513

--------        810
mzz 5 7                       @noisy det514
mxx 2 6                       @noisy det515 det518 det521

--------        811
mxx 0 5                       @noisy det515 det518 det521
mz 6                          @noisy det516 det521 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det515

--------        812
mz 5                          @noisy det517
mz 6                          @noisy det516

--------        813
mz 5                          @noisy det517
mx 7                          @noisy det518
mxx 3 6                       @noisy det521

--------        814
mxx 0 5                       @noisy det521
mzz 6 7                       @noisy det519 det525 det543 det561 det579 det597

--------        815
mzz 5 7                       @noisy det520 det529 det547 det565 det583 det601

--------        816
mzz 6 7                       @noisy det519

--------        817
mzz 5 7                       @noisy det520
mzx 2 6                       @noisy det521

--------        818
mzx 1 7                       @noisy det521
mx 5                          @noisy det521
mz 6                          @noisy det522 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        819
mz 7                          @noisy det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det522

--------        820
mz 5                          @noisy det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det525
mzx 3 6                       @noisy det525

--------        821
mxx 4 5                       @noisy det525
mzz 6 7                       @noisy det523 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        822
mzz 5 7                       @noisy det524 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        823
mzz 6 7                       @noisy det523

--------        824
mzz 5 7                       @noisy det524
mzx 2 6                       @noisy det525

--------        825
mxx 1 7                       @noisy det525
mx 5                          @noisy det525
mz 6                          @noisy det526 det543 det561 det579 det597

--------        826
mz 7                          @noisy det539 det557 det575 det593
mz 5                          @noisy det533 det536 det551 det554 det569 det572 det587 det590 det605

--------        827
mz 6                          @noisy det526
mx 7                          @noisy det529
mzx 0 5                       @noisy det529

--------        828
mxx 3 6                       @noisy det529
mzz 5 7                       @noisy det527 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        829
mzz 6 7                       @noisy det528 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        830
mzz 5 7                       @noisy det527

--------        831
mzz 6 7                       @noisy det528
mzx 4 5                       @noisy det529

--------        832
mxx 1 7                       @noisy det529
mz 5                          @noisy det530
mx 6                          @noisy det529

--------        833
mz 7                          @noisy det539 det557 det575 det593
mz 6                          @noisy det539 det547 det557 det565 det575 det583 det593 det601

--------        834
mz 5                          @noisy det530
mx 7                          @noisy det533 det536 det539
mzx 3 6                       @noisy det533 det536 det539

--------        835
mzx 4 5                       @noisy det533 det536 det539
mzz 6 7                       @noisy det531 det543 det547 det561 det565 det579 det583 det597 det601

--------        836
mzz 5 7                       @noisy det532 det543 det547 det561 det565 det579 det583 det597 det601

--------        837
mzz 6 7                       @noisy det531

--------        838
mzz 5 7                       @noisy det532
mxx 2 6                       @noisy det533 det536 det539

--------        839
mxx 0 5                       @noisy det533 det536 det539
mz 6                          @noisy det534 det539 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det533

--------        840
mz 5                          @noisy det535
mz 6                          @noisy det534

--------        841
mz 5                          @noisy det535
mx 7                          @noisy det536
mxx 3 6                       @noisy det539

--------        842
mxx 0 5                       @noisy det539
mzz 6 7                       @noisy det537 det543 det561 det579 det597

--------        843
mzz 5 7                       @noisy det538 det547 det565 det583 det601

--------        844
mzz 6 7                       @noisy det537

--------        845
mzz 5 7                       @noisy det538
mzx 2 6                       @noisy det539

--------        846
mzx 1 7                       @noisy det539
mx 5                          @noisy det539
mz 6                          @noisy det540 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        847
mz 7                          @noisy det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det540

--------        848
mz 5                          @noisy det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det543
mzx 3 6                       @noisy det543

--------        849
mxx 4 5                       @noisy det543
mzz 6 7                       @noisy det541 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605

--------        850
mzz 5 7                       @noisy det542 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        851
mzz 6 7                       @noisy det541

--------        852
mzz 5 7                       @noisy det542
mzx 2 6                       @noisy det543

--------        853
mxx 1 7                       @noisy det543
mx 5                          @noisy det543
mz 6                          @noisy det544 det561 det579 det597

--------        854
mz 7                          @noisy det557 det575 det593
mz 5                          @noisy det551 det554 det569 det572 det587 det590 det605

--------        855
mz 6                          @noisy det544
mx 7                          @noisy det547
mzx 0 5                       @noisy det547

--------        856
mxx 3 6                       @noisy det547
mzz 5 7                       @noisy det545 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605

--------        857
mzz 6 7                       @noisy det546 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        858
mzz 5 7                       @noisy det545

--------        859
mzz 6 7                       @noisy det546
mzx 4 5                       @noisy det547

--------        860
mxx 1 7                       @noisy det547
mz 5                          @noisy det548
mx 6                          @noisy det547

--------        861
mz 7                          @noisy det557 det575 det593
mz 6                          @noisy det557 det565 det575 det583 det593 det601

--------        862
mz 5                          @noisy det548
mx 7                          @noisy det551 det554 det557
mzx 3 6                       @noisy det551 det554 det557

--------        863
mzx 4 5                       @noisy det551 det554 det557
mzz 6 7                       @noisy det549 det561 det565 det579 det583 det597 det601

--------        864
mzz 5 7                       @noisy det550 det561 det565 det579 det583 det597 det601

--------        865
mzz 6 7                       @noisy det549

--------        866
mzz 5 7                       @noisy det550
mxx 2 6                       @noisy det551 det554 det557

--------        867
mxx 0 5                       @noisy det551 det554 det557
mz 6                          @noisy det552 det557 det569 det572 det587 det590 det605
mx 7                          @noisy det551

--------        868
mz 5                          @noisy det553
mz 6                          @noisy det552

--------        869
mz 5                          @noisy det553
mx 7                          @noisy det554
mxx 3 6                       @noisy det557

--------        870
mxx 0 5                       @noisy det557
mzz 6 7                       @noisy det555 det561 det579 det597

--------        871
mzz 5 7                       @noisy det556 det565 det583 det601

--------        872
mzz 6 7                       @noisy det555

--------        873
mzz 5 7                       @noisy det556
mzx 2 6                       @noisy det557

--------        874
mzx 1 7                       @noisy det557
mx 5                          @noisy det557
mz 6                          @noisy det558 det565 det569 det572 det583 det587 det590 det601 det605

--------        875
mz 7                          @noisy det561 det565 det579 det583 det597 det601
mz 6                          @noisy det558

--------        876
mz 5                          @noisy det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det561
mzx 3 6                       @noisy det561

--------        877
mxx 4 5                       @noisy det561
mzz 6 7                       @noisy det559 det565 det569 det572 det583 det587 det590 det601 det605

--------        878
mzz 5 7                       @noisy det560 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605

--------        879
mzz 6 7                       @noisy det559

--------        880
mzz 5 7                       @noisy det560
mzx 2 6                       @noisy det561

--------        881
mxx 1 7                       @noisy det561
mx 5                          @noisy det561
mz 6                          @noisy det562 det579 det597

--------        882
mz 7                          @noisy det575 det593
mz 5                          @noisy det569 det572 det587 det590 det605

--------        883
mz 6                          @noisy det562
mx 7                          @noisy det565
mzx 0 5                       @noisy det565

--------        884
mxx 3 6                       @noisy det565
mzz 5 7                       @noisy det563 det569 det572 det579 det587 det590 det597 det605

--------        885
mzz 6 7                       @noisy det564 det569 det572 det575 det579 det587 det590 det593 det597 det605

--------        886
mzz 5 7                       @noisy det563

--------        887
mzz 6 7                       @noisy det564
mzx 4 5                       @noisy det565

--------        888
mxx 1 7                       @noisy det565
mz 5                          @noisy det566
mx 6                          @noisy det565

--------        889
mz 7                          @noisy det575 det593
mz 6                          @noisy det575 det583 det593 det601

--------        890
mz 5                          @noisy det566
mx 7                          @noisy det569 det572 det575
mzx 3 6                       @noisy det569 det572 det575

--------        891
mzx 4 5                       @noisy det569 det572 det575
mzz 6 7                       @noisy det567 det579 det583 det597 det601

--------        892
mzz 5 7                       @noisy det568 det579 det583 det597 det601

--------        893
mzz 6 7                       @noisy det567

--------        894
mzz 5 7                       @noisy det568
mxx 2 6                       @noisy det569 det572 det575

--------        895
mxx 0 5                       @noisy det569 det572 det575
mz 6                          @noisy det570 det575 det587 det590 det605
mx 7                          @noisy det569

--------        896
mz 5                          @noisy det571
mz 6                          @noisy det570

--------        897
mz 5                          @noisy det571
mx 7                          @noisy det572
mxx 3 6                       @noisy det575

--------        898
mxx 0 5                       @noisy det575
mzz 6 7                       @noisy det573 det579 det597

--------        899
mzz 5 7                       @noisy det574 det583 det601

--------        900
mzz 6 7                       @noisy det573

--------        901
mzz 5 7                       @noisy det574
mzx 2 6                       @noisy det575

--------        902
mzx 1 7                       @noisy det575
mx 5                          @noisy det575
mz 6                          @noisy det576 det583 det587 det590 det601 det605

--------        903
mz 7                          @noisy det579 det583 det597 det601
mz 6                          @noisy det576

--------        904
mz 5                          @noisy det583 det587 det590 det593 det601 det605
mx 7                          @noisy det579
mzx 3 6                       @noisy det579

--------        905
mxx 4 5                       @noisy det579
mzz 6 7                       @noisy det577 det583 det587 det590 det601 det605

--------        906
mzz 5 7                       @noisy det578 det583 det587 det590 det593 det601 det605

--------        907
mzz 6 7                       @noisy det577

--------        908
mzz 5 7                       @noisy det578
mzx 2 6                       @noisy det579

--------        909
mxx 1 7                       @noisy det579
mx 5                          @noisy det579
mz 6                          @noisy det580 det597

--------        910
mz 7                          @noisy det593
mz 5                          @noisy det587 det590 det605

--------        911
mz 6                          @noisy det580
mx 7                          @noisy det583
mzx 0 5                       @noisy det583

--------        912
mxx 3 6                       @noisy det583
mzz 5 7                       @noisy det581 det587 det590 det597 det605

--------        913
mzz 6 7                       @noisy det582 det587 det590 det593 det597 det605

--------        914
mzz 5 7                       @noisy det581

--------        915
mzz 6 7                       @noisy det582
mzx 4 5                       @noisy det583

--------        916
mxx 1 7                       @noisy det583
mz 5                          @noisy det584
mx 6                          @noisy det583

--------        917
mz 7                          @noisy det593
mz 6                          @noisy det593 det601

--------        918
mz 5                          @noisy det584
mx 7                          @noisy det587 det590 det593
mzx 3 6                       @noisy det587 det590 det593

--------        919
mzx 4 5                       @noisy det587 det590 det593
mzz 6 7                       @noisy det585 det597 det601

--------        920
mzz 5 7                       @noisy det586 det597 det601

--------        921
mzz 6 7                       @noisy det585

--------        922
mzz 5 7                       @noisy det586
mxx 2 6                       @noisy det587 det590 det593

--------        923
mxx 0 5                       @noisy det587 det590 det593
mz 6                          @noisy det588 det593 det605
mx 7                          @noisy det587

--------        924
mz 5                          @det589
mz 6                          @det588

--------        925
mz 5                          @det589
mx 7                          @det590
mxx 3 6                       @det593

--------        926
mxx 0 5                       @det593
mzz 6 7                       @det591 det597

--------        927
mzz 5 7                       @det592 det601

--------        928
mzz 6 7                       @det591

--------        929
mzz 5 7                       @det592
mzx 2 6                       @det593

--------        930
mzx 1 7                       @det593
mx 5                          @det593
mz 6                          @det594 det601 det605

--------        931
mz 7                          @det597 det601
mz 6                          @det594

--------        932
mz 5                          @det601 det605
mx 7                          @det597
mzx 3 6                       @det597

--------        933
mxx 4 5                       @det597
mzz 6 7                       @det595 det601 det605

--------        934
mzz 5 7                       @det596 det601 det605

--------        935
mzz 6 7                       @det595

--------        936
mzz 5 7                       @det596
mzx 2 6                       @det597

--------        937
mxx 1 7                       @det597
mx 5                          @det597
mz 6                          @det598

--------        938
mz 7
mz 5                          @det605

--------        939
mz 6                          @det598
mx 7                          @det601
mzx 0 5                       @det601

--------        940
mxx 3 6                       @det601
mzz 5 7                       @det599 det605

--------        941
mzz 6 7                       @det600 det605

--------        942
mzz 5 7                       @det599

--------        943
mzz 6 7                       @det600
mzx 4 5                       @det601

--------        944
mxx 1 7                       @det601
mz 5                          @det602
mx 6                          @det601

--------        945
mz 7
mz 6

--------        946
mz 5                          @det602
mx 7                          @det605
mzx 3 6                       @det605

--------        947
mzx 4 5                       @det605
mzz 6 7                       @det603

--------        948
mzz 5 7                       @det604

--------        949
mzz 6 7                       @det603

--------        950
mzz 5 7                       @det604
mxx 2 6                       @det605

--------        951
mxx 0 5                       @det605
mz 6
mx 7                          @det605



==> anc/circuits/Fig1_left/T_2.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89
mxx 3 6                       @det17 det35 det53 det71 det89

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89
mx 5                          @det17 det35 det53 det71 det89
mz 6                          @det3 det17 det35 det53 det71 det89

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93
mzx 3 6                       @det21 det39 det57 det75 det93

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93
mzz 6 7                       @det4 det17 det35 det53 det71 det89

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93
mx 5                          @det21 det39 det57 det75 det93
mz 6                          @det6 det21 det39 det57 det75 det93

--------         14
mz 7                          @det17 det35 det53 det71 det89
mz 5                          @det17 det35 det53 det71 det89

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97
mzx 0 5                       @det25 det43 det61 det79 det97

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97

--------         21
mz 7                          @det17 det35 det53 det71 det89
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97

--------         32
mzz 6 7                       @noisy det15

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97
mz 6                          @noisy det18

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
mx 7                          @noisy det21
mzx 3 6                       @noisy det21

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101

--------         39
mzz 6 7                       @noisy det19

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93

--------         42
mz 7                          @noisy det35 det53 det71 det89
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101

--------         46
mzz 5 7                       @noisy det23

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25

--------         49
mz 7                          @noisy det35 det53 det71 det89
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97

--------         53
mzz 6 7                       @noisy det27

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101
mx 7                          @noisy det29

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97

--------         60
mzz 6 7                       @noisy det33

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97
mz 6                          @noisy det36

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
mx 7                          @noisy det39
mzx 3 6                       @noisy det39

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101

--------         67
mzz 6 7                       @noisy det37

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93

--------         70
mz 7                          @noisy det53 det71 det89
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101

--------         74
mzz 5 7                       @noisy det41

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43

--------         77
mz 7                          @noisy det53 det71 det89
mz 6                          @noisy det53 det61 det71 det79 det89 det97

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97

--------         81
mzz 6 7                       @noisy det45

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101
mx 7                          @noisy det47

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97

--------         88
mzz 6 7                       @noisy det51

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97
mz 6                          @noisy det54

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
mx 7                          @noisy det57
mzx 3 6                       @noisy det57

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101

--------         95
mzz 6 7                       @noisy det55

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93

--------         98
mz 7                          @noisy det71 det89
mz 5                          @noisy det65 det68 det83 det86 det101

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101

--------        102
mzz 5 7                       @noisy det59

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61

--------        105
mz 7                          @noisy det71 det89
mz 6                          @noisy det71 det79 det89 det97

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97

--------        109
mzz 6 7                       @noisy det63

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101
mx 7                          @noisy det65

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93

--------        115
mzz 5 7                       @noisy det70 det79 det97

--------        116
mzz 6 7                       @noisy det69

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101

--------        119
mz 7                          @noisy det75 det79 det93 det97
mz 6                          @noisy det72

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101
mx 7                          @noisy det75
mzx 3 6                       @noisy det75

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101

--------        123
mzz 6 7                       @noisy det73

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93

--------        126
mz 7                          @noisy det89
mz 5                          @noisy det83 det86 det101

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101

--------        130
mzz 5 7                       @noisy det77

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79

--------        133
mz 7                          @noisy det89
mz 6                          @noisy det89 det97

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97

--------        136
mzz 5 7                       @noisy det82 det93 det97

--------        137
mzz 6 7                       @noisy det81

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101
mx 7                          @noisy det83

--------        140
mz 5                          @det85
mz 6                          @det84

--------        141
mz 5                          @det85
mx 7                          @det86
mxx 3 6                       @det89

--------        142
mxx 0 5                       @det89
mzz 6 7                       @det87 det93

--------        143
mzz 5 7                       @det88 det97

--------        144
mzz 6 7                       @det87

--------        145
mzz 5 7                       @det88
mzx 2 6                       @det89

--------        146
mzx 1 7                       @det89
mx 5                          @det89
mz 6                          @det90 det97 det101

--------        147
mz 7                          @det93 det97
mz 6                          @det90

--------        148
mz 5                          @det97 det101
mx 7                          @det93
mzx 3 6                       @det93

--------        149
mxx 4 5                       @det93
mzz 6 7                       @det91 det97 det101

--------        150
mzz 5 7                       @det92 det97 det101

--------        151
mzz 6 7                       @det91

--------        152
mzz 5 7                       @det92
mzx 2 6                       @det93

--------        153
mxx 1 7                       @det93
mx 5                          @det93
mz 6                          @det94

--------        154
mz 7
mz 5                          @det101

--------        155
mz 6                          @det94
mx 7                          @det97
mzx 0 5                       @det97

--------        156
mxx 3 6                       @det97
mzz 5 7                       @det95 det101

--------        157
mzz 6 7                       @det96 det101

--------        158
mzz 5 7                       @det95

--------        159
mzz 6 7                       @det96
mzx 4 5                       @det97

--------        160
mxx 1 7                       @det97
mz 5                          @det98
mx 6                          @det97

--------        161
mz 7
mz 6

--------        162
mz 5                          @det98
mx 7                          @det101
mzx 3 6                       @det101

--------        163
mzx 4 5                       @det101
mzz 6 7                       @det99

--------        164
mzz 5 7                       @det100

--------        165
mzz 6 7                       @det99

--------        166
mzz 5 7                       @det100
mxx 2 6                       @det101

--------        167
mxx 0 5                       @det101
mz 6
mx 7                          @det101



==> anc/circuits/Fig1_left/T_4.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mxx 3 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89 det107 det125 det143 det161
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89 det107 det125 det143 det161
mx 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mz 6                          @det3 det17 det35 det53 det71 det89 det107 det125 det143 det161

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93 det111 det129 det147 det165
mzx 3 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93 det111 det129 det147 det165
mzz 6 7                       @det4 det17 det35 det53 det71 det89 det107 det125 det143 det161

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93 det111 det129 det147 det165
mx 5                          @det21 det39 det57 det75 det93 det111 det129 det147 det165
mz 6                          @det6 det21 det39 det57 det75 det93 det111 det129 det147 det165

--------         14
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mz 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97 det115 det133 det151 det169
mzx 0 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97 det115 det133 det151 det169
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93 det107 det111 det125 det129 det143 det147 det161 det165

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93 det111 det129 det147 det165

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97 det115 det133 det151 det169
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97 det115 det133 det151 det169

--------         21
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93 det111 det129 det147 det165

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97 det115 det133 det151 det169

--------         32
mzz 6 7                       @noisy det15

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det18

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det21
mzx 3 6                       @noisy det21

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173

--------         39
mzz 6 7                       @noisy det19

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93 det111 det129 det147 det165

--------         42
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173

--------         46
mzz 5 7                       @noisy det23

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25

--------         49
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         53
mzz 6 7                       @noisy det27

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det29

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93 det111 det129 det147 det165

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97 det115 det133 det151 det169

--------         60
mzz 6 7                       @noisy det33

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det36

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det39
mzx 3 6                       @noisy det39

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173

--------         67
mzz 6 7                       @noisy det37

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93 det111 det129 det147 det165

--------         70
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173

--------         74
mzz 5 7                       @noisy det41

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43

--------         77
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161
mz 6                          @noisy det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         81
mzz 6 7                       @noisy det45

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det47

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93 det111 det129 det147 det165

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97 det115 det133 det151 det169

--------         88
mzz 6 7                       @noisy det51

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det54

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det57
mzx 3 6                       @noisy det57

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173

--------         95
mzz 6 7                       @noisy det55

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93 det111 det129 det147 det165

--------         98
mz 7                          @noisy det71 det89 det107 det125 det143 det161
mz 5                          @noisy det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173

--------        102
mzz 5 7                       @noisy det59

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61

--------        105
mz 7                          @noisy det71 det89 det107 det125 det143 det161
mz 6                          @noisy det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------        109
mzz 6 7                       @noisy det63

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det65

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93 det111 det129 det147 det165

--------        115
mzz 5 7                       @noisy det70 det79 det97 det115 det133 det151 det169

--------        116
mzz 6 7                       @noisy det69

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------        119
mz 7                          @noisy det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det72

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det75
mzx 3 6                       @noisy det75

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173

--------        123
mzz 6 7                       @noisy det73

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93 det111 det129 det147 det165

--------        126
mz 7                          @noisy det89 det107 det125 det143 det161
mz 5                          @noisy det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173

--------        130
mzz 5 7                       @noisy det77

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79

--------        133
mz 7                          @noisy det89 det107 det125 det143 det161
mz 6                          @noisy det89 det97 det107 det115 det125 det133 det143 det151 det161 det169

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------        136
mzz 5 7                       @noisy det82 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------        137
mzz 6 7                       @noisy det81

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det83

--------        140
mz 5                          @noisy det85
mz 6                          @noisy det84

--------        141
mz 5                          @noisy det85
mx 7                          @noisy det86
mxx 3 6                       @noisy det89

--------        142
mxx 0 5                       @noisy det89
mzz 6 7                       @noisy det87 det93 det111 det129 det147 det165

--------        143
mzz 5 7                       @noisy det88 det97 det115 det133 det151 det169

--------        144
mzz 6 7                       @noisy det87

--------        145
mzz 5 7                       @noisy det88
mzx 2 6                       @noisy det89

--------        146
mzx 1 7                       @noisy det89
mx 5                          @noisy det89
mz 6                          @noisy det90 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------        147
mz 7                          @noisy det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det90

--------        148
mz 5                          @noisy det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det93
mzx 3 6                       @noisy det93

--------        149
mxx 4 5                       @noisy det93
mzz 6 7                       @noisy det91 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------        150
mzz 5 7                       @noisy det92 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173

--------        151
mzz 6 7                       @noisy det91

--------        152
mzz 5 7                       @noisy det92
mzx 2 6                       @noisy det93

--------        153
mxx 1 7                       @noisy det93
mx 5                          @noisy det93
mz 6                          @noisy det94 det111 det129 det147 det165

--------        154
mz 7                          @noisy det107 det125 det143 det161
mz 5                          @noisy det101 det104 det119 det122 det137 det140 det155 det158 det173

--------        155
mz 6                          @noisy det94
mx 7                          @noisy det97
mzx 0 5                       @noisy det97

--------        156
mxx 3 6                       @noisy det97
mzz 5 7                       @noisy det95 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173

--------        157
mzz 6 7                       @noisy det96 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173

--------        158
mzz 5 7                       @noisy det95

--------        159
mzz 6 7                       @noisy det96
mzx 4 5                       @noisy det97

--------        160
mxx 1 7                       @noisy det97
mz 5                          @noisy det98
mx 6                          @noisy det97

--------        161
mz 7                          @noisy det107 det125 det143 det161
mz 6                          @noisy det107 det115 det125 det133 det143 det151 det161 det169

--------        162
mz 5                          @noisy det98
mx 7                          @noisy det101 det104 det107
mzx 3 6                       @noisy det101 det104 det107

--------        163
mzx 4 5                       @noisy det101 det104 det107
mzz 6 7                       @noisy det99 det111 det115 det129 det133 det147 det151 det165 det169

--------        164
mzz 5 7                       @noisy det100 det111 det115 det129 det133 det147 det151 det165 det169

--------        165
mzz 6 7                       @noisy det99

--------        166
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det101 det104 det107

--------        167
mxx 0 5                       @noisy det101 det104 det107
mz 6                          @noisy det102 det107 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det101

--------        168
mz 5                          @noisy det103
mz 6                          @noisy det102

--------        169
mz 5                          @noisy det103
mx 7                          @noisy det104
mxx 3 6                       @noisy det107

--------        170
mxx 0 5                       @noisy det107
mzz 6 7                       @noisy det105 det111 det129 det147 det165

--------        171
mzz 5 7                       @noisy det106 det115 det133 det151 det169

--------        172
mzz 6 7                       @noisy det105

--------        173
mzz 5 7                       @noisy det106
mzx 2 6                       @noisy det107

--------        174
mzx 1 7                       @noisy det107
mx 5                          @noisy det107
mz 6                          @noisy det108 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------        175
mz 7                          @noisy det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det108

--------        176
mz 5                          @noisy det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det111
mzx 3 6                       @noisy det111

--------        177
mxx 4 5                       @noisy det111
mzz 6 7                       @noisy det109 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173

--------        178
mzz 5 7                       @noisy det110 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173

--------        179
mzz 6 7                       @noisy det109

--------        180
mzz 5 7                       @noisy det110
mzx 2 6                       @noisy det111

--------        181
mxx 1 7                       @noisy det111
mx 5                          @noisy det111
mz 6                          @noisy det112 det129 det147 det165

--------        182
mz 7                          @noisy det125 det143 det161
mz 5                          @noisy det119 det122 det137 det140 det155 det158 det173

--------        183
mz 6                          @noisy det112
mx 7                          @noisy det115
mzx 0 5                       @noisy det115

--------        184
mxx 3 6                       @noisy det115
mzz 5 7                       @noisy det113 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173

--------        185
mzz 6 7                       @noisy det114 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173

--------        186
mzz 5 7                       @noisy det113

--------        187
mzz 6 7                       @noisy det114
mzx 4 5                       @noisy det115

--------        188
mxx 1 7                       @noisy det115
mz 5                          @noisy det116
mx 6                          @noisy det115

--------        189
mz 7                          @noisy det125 det143 det161
mz 6                          @noisy det125 det133 det143 det151 det161 det169

--------        190
mz 5                          @noisy det116
mx 7                          @noisy det119 det122 det125
mzx 3 6                       @noisy det119 det122 det125

--------        191
mzx 4 5                       @noisy det119 det122 det125
mzz 6 7                       @noisy det117 det129 det133 det147 det151 det165 det169

--------        192
mzz 5 7                       @noisy det118 det129 det133 det147 det151 det165 det169

--------        193
mzz 6 7                       @noisy det117

--------        194
mzz 5 7                       @noisy det118
mxx 2 6                       @noisy det119 det122 det125

--------        195
mxx 0 5                       @noisy det119 det122 det125
mz 6                          @noisy det120 det125 det137 det140 det155 det158 det173
mx 7                          @noisy det119

--------        196
mz 5                          @noisy det121
mz 6                          @noisy det120

--------        197
mz 5                          @noisy det121
mx 7                          @noisy det122
mxx 3 6                       @noisy det125

--------        198
mxx 0 5                       @noisy det125
mzz 6 7                       @noisy det123 det129 det147 det165

--------        199
mzz 5 7                       @noisy det124 det133 det151 det169

--------        200
mzz 6 7                       @noisy det123

--------        201
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det125

--------        202
mzx 1 7                       @noisy det125
mx 5                          @noisy det125
mz 6                          @noisy det126 det133 det137 det140 det151 det155 det158 det169 det173

--------        203
mz 7                          @noisy det129 det133 det147 det151 det165 det169
mz 6                          @noisy det126

--------        204
mz 5                          @noisy det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det129
mzx 3 6                       @noisy det129

--------        205
mxx 4 5                       @noisy det129
mzz 6 7                       @noisy det127 det133 det137 det140 det151 det155 det158 det169 det173

--------        206
mzz 5 7                       @noisy det128 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173

--------        207
mzz 6 7                       @noisy det127

--------        208
mzz 5 7                       @noisy det128
mzx 2 6                       @noisy det129

--------        209
mxx 1 7                       @noisy det129
mx 5                          @noisy det129
mz 6                          @noisy det130 det147 det165

--------        210
mz 7                          @noisy det143 det161
mz 5                          @noisy det137 det140 det155 det158 det173

--------        211
mz 6                          @noisy det130
mx 7                          @noisy det133
mzx 0 5                       @noisy det133

--------        212
mxx 3 6                       @noisy det133
mzz 5 7                       @noisy det131 det137 det140 det147 det155 det158 det165 det173

--------        213
mzz 6 7                       @noisy det132 det137 det140 det143 det147 det155 det158 det161 det165 det173

--------        214
mzz 5 7                       @noisy det131

--------        215
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det133

--------        216
mxx 1 7                       @noisy det133
mz 5                          @noisy det134
mx 6                          @noisy det133

--------        217
mz 7                          @noisy det143 det161
mz 6                          @noisy det143 det151 det161 det169

--------        218
mz 5                          @noisy det134
mx 7                          @noisy det137 det140 det143
mzx 3 6                       @noisy det137 det140 det143

--------        219
mzx 4 5                       @noisy det137 det140 det143
mzz 6 7                       @noisy det135 det147 det151 det165 det169

--------        220
mzz 5 7                       @noisy det136 det147 det151 det165 det169

--------        221
mzz 6 7                       @noisy det135

--------        222
mzz 5 7                       @noisy det136
mxx 2 6                       @noisy det137 det140 det143

--------        223
mxx 0 5                       @noisy det137 det140 det143
mz 6                          @noisy det138 det143 det155 det158 det173
mx 7                          @noisy det137

--------        224
mz 5                          @noisy det139
mz 6                          @noisy det138

--------        225
mz 5                          @noisy det139
mx 7                          @noisy det140
mxx 3 6                       @noisy det143

--------        226
mxx 0 5                       @noisy det143
mzz 6 7                       @noisy det141 det147 det165

--------        227
mzz 5 7                       @noisy det142 det151 det169

--------        228
mzz 6 7                       @noisy det141

--------        229
mzz 5 7                       @noisy det142
mzx 2 6                       @noisy det143

--------        230
mzx 1 7                       @noisy det143
mx 5                          @noisy det143
mz 6                          @noisy det144 det151 det155 det158 det169 det173

--------        231
mz 7                          @noisy det147 det151 det165 det169
mz 6                          @noisy det144

--------        232
mz 5                          @noisy det151 det155 det158 det161 det169 det173
mx 7                          @noisy det147
mzx 3 6                       @noisy det147

--------        233
mxx 4 5                       @noisy det147
mzz 6 7                       @noisy det145 det151 det155 det158 det169 det173

--------        234
mzz 5 7                       @noisy det146 det151 det155 det158 det161 det169 det173

--------        235
mzz 6 7                       @noisy det145

--------        236
mzz 5 7                       @noisy det146
mzx 2 6                       @noisy det147

--------        237
mxx 1 7                       @noisy det147
mx 5                          @noisy det147
mz 6                          @noisy det148 det165

--------        238
mz 7                          @noisy det161
mz 5                          @noisy det155 det158 det173

--------        239
mz 6                          @noisy det148
mx 7                          @noisy det151
mzx 0 5                       @noisy det151

--------        240
mxx 3 6                       @noisy det151
mzz 5 7                       @noisy det149 det155 det158 det165 det173

--------        241
mzz 6 7                       @noisy det150 det155 det158 det161 det165 det173

--------        242
mzz 5 7                       @noisy det149

--------        243
mzz 6 7                       @noisy det150
mzx 4 5                       @noisy det151

--------        244
mxx 1 7                       @noisy det151
mz 5                          @noisy det152
mx 6                          @noisy det151

--------        245
mz 7                          @noisy det161
mz 6                          @noisy det161 det169

--------        246
mz 5                          @noisy det152
mx 7                          @noisy det155 det158 det161
mzx 3 6                       @noisy det155 det158 det161

--------        247
mzx 4 5                       @noisy det155 det158 det161
mzz 6 7                       @noisy det153 det165 det169

--------        248
mzz 5 7                       @noisy det154 det165 det169

--------        249
mzz 6 7                       @noisy det153

--------        250
mzz 5 7                       @noisy det154
mxx 2 6                       @noisy det155 det158 det161

--------        251
mxx 0 5                       @noisy det155 det158 det161
mz 6                          @noisy det156 det161 det173
mx 7                          @noisy det155

--------        252
mz 5                          @det157
mz 6                          @det156

--------        253
mz 5                          @det157
mx 7                          @det158
mxx 3 6                       @det161

--------        254
mxx 0 5                       @det161
mzz 6 7                       @det159 det165

--------        255
mzz 5 7                       @det160 det169

--------        256
mzz 6 7                       @det159

--------        257
mzz 5 7                       @det160
mzx 2 6                       @det161

--------        258
mzx 1 7                       @det161
mx 5                          @det161
mz 6                          @det162 det169 det173

--------        259
mz 7                          @det165 det169
mz 6                          @det162

--------        260
mz 5                          @det169 det173
mx 7                          @det165
mzx 3 6                       @det165

--------        261
mxx 4 5                       @det165
mzz 6 7                       @det163 det169 det173

--------        262
mzz 5 7                       @det164 det169 det173

--------        263
mzz 6 7                       @det163

--------        264
mzz 5 7                       @det164
mzx 2 6                       @det165

--------        265
mxx 1 7                       @det165
mx 5                          @det165
mz 6                          @det166

--------        266
mz 7
mz 5                          @det173

--------        267
mz 6                          @det166
mx 7                          @det169
mzx 0 5                       @det169

--------        268
mxx 3 6                       @det169
mzz 5 7                       @det167 det173

--------        269
mzz 6 7                       @det168 det173

--------        270
mzz 5 7                       @det167

--------        271
mzz 6 7                       @det168
mzx 4 5                       @det169

--------        272
mxx 1 7                       @det169
mz 5                          @det170
mx 6                          @det169

--------        273
mz 7
mz 6

--------        274
mz 5                          @det170
mx 7                          @det173
mzx 3 6                       @det173

--------        275
mzx 4 5                       @det173
mzz 6 7                       @det171

--------        276
mzz 5 7                       @det172

--------        277
mzz 6 7                       @det171

--------        278
mzz 5 7                       @det172
mxx 2 6                       @det173

--------        279
mxx 0 5                       @det173
mz 6
mx 7                          @det173



==> anc/circuits/Fig1_left/T_8.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mxx 3 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mx 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @det3 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mzx 3 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mzz 6 7                       @det4 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mx 5                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mz 6                          @det6 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         14
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
mzx 0 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93 det107 det111 det125 det129 det143 det147 det161 det165 det179 det183 det197 det201 det215 det219 det233 det237 det251 det255 det269 det273 det287 det291 det305 det309

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         21
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         32
mzz 6 7                       @noisy det15

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det18

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det21
mzx 3 6                       @noisy det21

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------         39
mzz 6 7                       @noisy det19

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         42
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------         46
mzz 5 7                       @noisy det23

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25

--------         49
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         53
mzz 6 7                       @noisy det27

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det29

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         60
mzz 6 7                       @noisy det33

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det36

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det39
mzx 3 6                       @noisy det39

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------         67
mzz 6 7                       @noisy det37

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         70
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------         74
mzz 5 7                       @noisy det41

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43

--------         77
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         81
mzz 6 7                       @noisy det45

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det47

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         88
mzz 6 7                       @noisy det51

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det54

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det57
mzx 3 6                       @noisy det57

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------         95
mzz 6 7                       @noisy det55

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         98
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        102
mzz 5 7                       @noisy det59

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61

--------        105
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        109
mzz 6 7                       @noisy det63

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det65

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        115
mzz 5 7                       @noisy det70 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------        116
mzz 6 7                       @noisy det69

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        119
mz 7                          @noisy det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det72

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det75
mzx 3 6                       @noisy det75

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        123
mzz 6 7                       @noisy det73

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        126
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        130
mzz 5 7                       @noisy det77

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79

--------        133
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        136
mzz 5 7                       @noisy det82 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        137
mzz 6 7                       @noisy det81

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det83

--------        140
mz 5                          @noisy det85
mz 6                          @noisy det84

--------        141
mz 5                          @noisy det85
mx 7                          @noisy det86
mxx 3 6                       @noisy det89

--------        142
mxx 0 5                       @noisy det89
mzz 6 7                       @noisy det87 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        143
mzz 5 7                       @noisy det88 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------        144
mzz 6 7                       @noisy det87

--------        145
mzz 5 7                       @noisy det88
mzx 2 6                       @noisy det89

--------        146
mzx 1 7                       @noisy det89
mx 5                          @noisy det89
mz 6                          @noisy det90 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        147
mz 7                          @noisy det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det90

--------        148
mz 5                          @noisy det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det93
mzx 3 6                       @noisy det93

--------        149
mxx 4 5                       @noisy det93
mzz 6 7                       @noisy det91 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        150
mzz 5 7                       @noisy det92 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        151
mzz 6 7                       @noisy det91

--------        152
mzz 5 7                       @noisy det92
mzx 2 6                       @noisy det93

--------        153
mxx 1 7                       @noisy det93
mx 5                          @noisy det93
mz 6                          @noisy det94 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        154
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        155
mz 6                          @noisy det94
mx 7                          @noisy det97
mzx 0 5                       @noisy det97

--------        156
mxx 3 6                       @noisy det97
mzz 5 7                       @noisy det95 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        157
mzz 6 7                       @noisy det96 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        158
mzz 5 7                       @noisy det95

--------        159
mzz 6 7                       @noisy det96
mzx 4 5                       @noisy det97

--------        160
mxx 1 7                       @noisy det97
mz 5                          @noisy det98
mx 6                          @noisy det97

--------        161
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        162
mz 5                          @noisy det98
mx 7                          @noisy det101 det104 det107
mzx 3 6                       @noisy det101 det104 det107

--------        163
mzx 4 5                       @noisy det101 det104 det107
mzz 6 7                       @noisy det99 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        164
mzz 5 7                       @noisy det100 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        165
mzz 6 7                       @noisy det99

--------        166
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det101 det104 det107

--------        167
mxx 0 5                       @noisy det101 det104 det107
mz 6                          @noisy det102 det107 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det101

--------        168
mz 5                          @noisy det103
mz 6                          @noisy det102

--------        169
mz 5                          @noisy det103
mx 7                          @noisy det104
mxx 3 6                       @noisy det107

--------        170
mxx 0 5                       @noisy det107
mzz 6 7                       @noisy det105 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        171
mzz 5 7                       @noisy det106 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------        172
mzz 6 7                       @noisy det105

--------        173
mzz 5 7                       @noisy det106
mzx 2 6                       @noisy det107

--------        174
mzx 1 7                       @noisy det107
mx 5                          @noisy det107
mz 6                          @noisy det108 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        175
mz 7                          @noisy det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det108

--------        176
mz 5                          @noisy det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det111
mzx 3 6                       @noisy det111

--------        177
mxx 4 5                       @noisy det111
mzz 6 7                       @noisy det109 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        178
mzz 5 7                       @noisy det110 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        179
mzz 6 7                       @noisy det109

--------        180
mzz 5 7                       @noisy det110
mzx 2 6                       @noisy det111

--------        181
mxx 1 7                       @noisy det111
mx 5                          @noisy det111
mz 6                          @noisy det112 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        182
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        183
mz 6                          @noisy det112
mx 7                          @noisy det115
mzx 0 5                       @noisy det115

--------        184
mxx 3 6                       @noisy det115
mzz 5 7                       @noisy det113 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        185
mzz 6 7                       @noisy det114 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        186
mzz 5 7                       @noisy det113

--------        187
mzz 6 7                       @noisy det114
mzx 4 5                       @noisy det115

--------        188
mxx 1 7                       @noisy det115
mz 5                          @noisy det116
mx 6                          @noisy det115

--------        189
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        190
mz 5                          @noisy det116
mx 7                          @noisy det119 det122 det125
mzx 3 6                       @noisy det119 det122 det125

--------        191
mzx 4 5                       @noisy det119 det122 det125
mzz 6 7                       @noisy det117 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        192
mzz 5 7                       @noisy det118 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        193
mzz 6 7                       @noisy det117

--------        194
mzz 5 7                       @noisy det118
mxx 2 6                       @noisy det119 det122 det125

--------        195
mxx 0 5                       @noisy det119 det122 det125
mz 6                          @noisy det120 det125 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det119

--------        196
mz 5                          @noisy det121
mz 6                          @noisy det120

--------        197
mz 5                          @noisy det121
mx 7                          @noisy det122
mxx 3 6                       @noisy det125

--------        198
mxx 0 5                       @noisy det125
mzz 6 7                       @noisy det123 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        199
mzz 5 7                       @noisy det124 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------        200
mzz 6 7                       @noisy det123

--------        201
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det125

--------        202
mzx 1 7                       @noisy det125
mx 5                          @noisy det125
mz 6                          @noisy det126 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        203
mz 7                          @noisy det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det126

--------        204
mz 5                          @noisy det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det129
mzx 3 6                       @noisy det129

--------        205
mxx 4 5                       @noisy det129
mzz 6 7                       @noisy det127 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        206
mzz 5 7                       @noisy det128 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        207
mzz 6 7                       @noisy det127

--------        208
mzz 5 7                       @noisy det128
mzx 2 6                       @noisy det129

--------        209
mxx 1 7                       @noisy det129
mx 5                          @noisy det129
mz 6                          @noisy det130 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        210
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        211
mz 6                          @noisy det130
mx 7                          @noisy det133
mzx 0 5                       @noisy det133

--------        212
mxx 3 6                       @noisy det133
mzz 5 7                       @noisy det131 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        213
mzz 6 7                       @noisy det132 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        214
mzz 5 7                       @noisy det131

--------        215
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det133

--------        216
mxx 1 7                       @noisy det133
mz 5                          @noisy det134
mx 6                          @noisy det133

--------        217
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        218
mz 5                          @noisy det134
mx 7                          @noisy det137 det140 det143
mzx 3 6                       @noisy det137 det140 det143

--------        219
mzx 4 5                       @noisy det137 det140 det143
mzz 6 7                       @noisy det135 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        220
mzz 5 7                       @noisy det136 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        221
mzz 6 7                       @noisy det135

--------        222
mzz 5 7                       @noisy det136
mxx 2 6                       @noisy det137 det140 det143

--------        223
mxx 0 5                       @noisy det137 det140 det143
mz 6                          @noisy det138 det143 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det137

--------        224
mz 5                          @noisy det139
mz 6                          @noisy det138

--------        225
mz 5                          @noisy det139
mx 7                          @noisy det140
mxx 3 6                       @noisy det143

--------        226
mxx 0 5                       @noisy det143
mzz 6 7                       @noisy det141 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        227
mzz 5 7                       @noisy det142 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------        228
mzz 6 7                       @noisy det141

--------        229
mzz 5 7                       @noisy det142
mzx 2 6                       @noisy det143

--------        230
mzx 1 7                       @noisy det143
mx 5                          @noisy det143
mz 6                          @noisy det144 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        231
mz 7                          @noisy det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det144

--------        232
mz 5                          @noisy det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det147
mzx 3 6                       @noisy det147

--------        233
mxx 4 5                       @noisy det147
mzz 6 7                       @noisy det145 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        234
mzz 5 7                       @noisy det146 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        235
mzz 6 7                       @noisy det145

--------        236
mzz 5 7                       @noisy det146
mzx 2 6                       @noisy det147

--------        237
mxx 1 7                       @noisy det147
mx 5                          @noisy det147
mz 6                          @noisy det148 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        238
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        239
mz 6                          @noisy det148
mx 7                          @noisy det151
mzx 0 5                       @noisy det151

--------        240
mxx 3 6                       @noisy det151
mzz 5 7                       @noisy det149 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        241
mzz 6 7                       @noisy det150 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        242
mzz 5 7                       @noisy det149

--------        243
mzz 6 7                       @noisy det150
mzx 4 5                       @noisy det151

--------        244
mxx 1 7                       @noisy det151
mz 5                          @noisy det152
mx 6                          @noisy det151

--------        245
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        246
mz 5                          @noisy det152
mx 7                          @noisy det155 det158 det161
mzx 3 6                       @noisy det155 det158 det161

--------        247
mzx 4 5                       @noisy det155 det158 det161
mzz 6 7                       @noisy det153 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        248
mzz 5 7                       @noisy det154 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        249
mzz 6 7                       @noisy det153

--------        250
mzz 5 7                       @noisy det154
mxx 2 6                       @noisy det155 det158 det161

--------        251
mxx 0 5                       @noisy det155 det158 det161
mz 6                          @noisy det156 det161 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det155

--------        252
mz 5                          @noisy det157
mz 6                          @noisy det156

--------        253
mz 5                          @noisy det157
mx 7                          @noisy det158
mxx 3 6                       @noisy det161

--------        254
mxx 0 5                       @noisy det161
mzz 6 7                       @noisy det159 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------        255
mzz 5 7                       @noisy det160 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------        256
mzz 6 7                       @noisy det159

--------        257
mzz 5 7                       @noisy det160
mzx 2 6                       @noisy det161

--------        258
mzx 1 7                       @noisy det161
mx 5                          @noisy det161
mz 6                          @noisy det162 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        259
mz 7                          @noisy det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det162

--------        260
mz 5                          @noisy det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det165
mzx 3 6                       @noisy det165

--------        261
mxx 4 5                       @noisy det165
mzz 6 7                       @noisy det163 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        262
mzz 5 7                       @noisy det164 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        263
mzz 6 7                       @noisy det163

--------        264
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det165

--------        265
mxx 1 7                       @noisy det165
mx 5                          @noisy det165
mz 6                          @noisy det166 det183 det201 det219 det237 det255 det273 det291 det309

--------        266
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        267
mz 6                          @noisy det166
mx 7                          @noisy det169
mzx 0 5                       @noisy det169

--------        268
mxx 3 6                       @noisy det169
mzz 5 7                       @noisy det167 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        269
mzz 6 7                       @noisy det168 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        270
mzz 5 7                       @noisy det167

--------        271
mzz 6 7                       @noisy det168
mzx 4 5                       @noisy det169

--------        272
mxx 1 7                       @noisy det169
mz 5                          @noisy det170
mx 6                          @noisy det169

--------        273
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        274
mz 5                          @noisy det170
mx 7                          @noisy det173 det176 det179
mzx 3 6                       @noisy det173 det176 det179

--------        275
mzx 4 5                       @noisy det173 det176 det179
mzz 6 7                       @noisy det171 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        276
mzz 5 7                       @noisy det172 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        277
mzz 6 7                       @noisy det171

--------        278
mzz 5 7                       @noisy det172
mxx 2 6                       @noisy det173 det176 det179

--------        279
mxx 0 5                       @noisy det173 det176 det179
mz 6                          @noisy det174 det179 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det173

--------        280
mz 5                          @noisy det175
mz 6                          @noisy det174

--------        281
mz 5                          @noisy det175
mx 7                          @noisy det176
mxx 3 6                       @noisy det179

--------        282
mxx 0 5                       @noisy det179
mzz 6 7                       @noisy det177 det183 det201 det219 det237 det255 det273 det291 det309

--------        283
mzz 5 7                       @noisy det178 det187 det205 det223 det241 det259 det277 det295 det313

--------        284
mzz 6 7                       @noisy det177

--------        285
mzz 5 7                       @noisy det178
mzx 2 6                       @noisy det179

--------        286
mzx 1 7                       @noisy det179
mx 5                          @noisy det179
mz 6                          @noisy det180 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        287
mz 7                          @noisy det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det180

--------        288
mz 5                          @noisy det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det183
mzx 3 6                       @noisy det183

--------        289
mxx 4 5                       @noisy det183
mzz 6 7                       @noisy det181 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        290
mzz 5 7                       @noisy det182 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        291
mzz 6 7                       @noisy det181

--------        292
mzz 5 7                       @noisy det182
mzx 2 6                       @noisy det183

--------        293
mxx 1 7                       @noisy det183
mx 5                          @noisy det183
mz 6                          @noisy det184 det201 det219 det237 det255 det273 det291 det309

--------        294
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        295
mz 6                          @noisy det184
mx 7                          @noisy det187
mzx 0 5                       @noisy det187

--------        296
mxx 3 6                       @noisy det187
mzz 5 7                       @noisy det185 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        297
mzz 6 7                       @noisy det186 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        298
mzz 5 7                       @noisy det185

--------        299
mzz 6 7                       @noisy det186
mzx 4 5                       @noisy det187

--------        300
mxx 1 7                       @noisy det187
mz 5                          @noisy det188
mx 6                          @noisy det187

--------        301
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        302
mz 5                          @noisy det188
mx 7                          @noisy det191 det194 det197
mzx 3 6                       @noisy det191 det194 det197

--------        303
mzx 4 5                       @noisy det191 det194 det197
mzz 6 7                       @noisy det189 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        304
mzz 5 7                       @noisy det190 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        305
mzz 6 7                       @noisy det189

--------        306
mzz 5 7                       @noisy det190
mxx 2 6                       @noisy det191 det194 det197

--------        307
mxx 0 5                       @noisy det191 det194 det197
mz 6                          @noisy det192 det197 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det191

--------        308
mz 5                          @noisy det193
mz 6                          @noisy det192

--------        309
mz 5                          @noisy det193
mx 7                          @noisy det194
mxx 3 6                       @noisy det197

--------        310
mxx 0 5                       @noisy det197
mzz 6 7                       @noisy det195 det201 det219 det237 det255 det273 det291 det309

--------        311
mzz 5 7                       @noisy det196 det205 det223 det241 det259 det277 det295 det313

--------        312
mzz 6 7                       @noisy det195

--------        313
mzz 5 7                       @noisy det196
mzx 2 6                       @noisy det197

--------        314
mzx 1 7                       @noisy det197
mx 5                          @noisy det197
mz 6                          @noisy det198 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        315
mz 7                          @noisy det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det198

--------        316
mz 5                          @noisy det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det201
mzx 3 6                       @noisy det201

--------        317
mxx 4 5                       @noisy det201
mzz 6 7                       @noisy det199 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        318
mzz 5 7                       @noisy det200 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        319
mzz 6 7                       @noisy det199

--------        320
mzz 5 7                       @noisy det200
mzx 2 6                       @noisy det201

--------        321
mxx 1 7                       @noisy det201
mx 5                          @noisy det201
mz 6                          @noisy det202 det219 det237 det255 det273 det291 det309

--------        322
mz 7                          @noisy det215 det233 det251 det269 det287 det305
mz 5                          @noisy det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        323
mz 6                          @noisy det202
mx 7                          @noisy det205
mzx 0 5                       @noisy det205

--------        324
mxx 3 6                       @noisy det205
mzz 5 7                       @noisy det203 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        325
mzz 6 7                       @noisy det204 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        326
mzz 5 7                       @noisy det203

--------        327
mzz 6 7                       @noisy det204
mzx 4 5                       @noisy det205

--------        328
mxx 1 7                       @noisy det205
mz 5                          @noisy det206
mx 6                          @noisy det205

--------        329
mz 7                          @noisy det215 det233 det251 det269 det287 det305
mz 6                          @noisy det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        330
mz 5                          @noisy det206
mx 7                          @noisy det209 det212 det215
mzx 3 6                       @noisy det209 det212 det215

--------        331
mzx 4 5                       @noisy det209 det212 det215
mzz 6 7                       @noisy det207 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        332
mzz 5 7                       @noisy det208 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        333
mzz 6 7                       @noisy det207

--------        334
mzz 5 7                       @noisy det208
mxx 2 6                       @noisy det209 det212 det215

--------        335
mxx 0 5                       @noisy det209 det212 det215
mz 6                          @noisy det210 det215 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det209

--------        336
mz 5                          @noisy det211
mz 6                          @noisy det210

--------        337
mz 5                          @noisy det211
mx 7                          @noisy det212
mxx 3 6                       @noisy det215

--------        338
mxx 0 5                       @noisy det215
mzz 6 7                       @noisy det213 det219 det237 det255 det273 det291 det309

--------        339
mzz 5 7                       @noisy det214 det223 det241 det259 det277 det295 det313

--------        340
mzz 6 7                       @noisy det213

--------        341
mzz 5 7                       @noisy det214
mzx 2 6                       @noisy det215

--------        342
mzx 1 7                       @noisy det215
mx 5                          @noisy det215
mz 6                          @noisy det216 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        343
mz 7                          @noisy det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det216

--------        344
mz 5                          @noisy det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det219
mzx 3 6                       @noisy det219

--------        345
mxx 4 5                       @noisy det219
mzz 6 7                       @noisy det217 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        346
mzz 5 7                       @noisy det218 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        347
mzz 6 7                       @noisy det217

--------        348
mzz 5 7                       @noisy det218
mzx 2 6                       @noisy det219

--------        349
mxx 1 7                       @noisy det219
mx 5                          @noisy det219
mz 6                          @noisy det220 det237 det255 det273 det291 det309

--------        350
mz 7                          @noisy det233 det251 det269 det287 det305
mz 5                          @noisy det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        351
mz 6                          @noisy det220
mx 7                          @noisy det223
mzx 0 5                       @noisy det223

--------        352
mxx 3 6                       @noisy det223
mzz 5 7                       @noisy det221 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        353
mzz 6 7                       @noisy det222 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        354
mzz 5 7                       @noisy det221

--------        355
mzz 6 7                       @noisy det222
mzx 4 5                       @noisy det223

--------        356
mxx 1 7                       @noisy det223
mz 5                          @noisy det224
mx 6                          @noisy det223

--------        357
mz 7                          @noisy det233 det251 det269 det287 det305
mz 6                          @noisy det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------        358
mz 5                          @noisy det224
mx 7                          @noisy det227 det230 det233
mzx 3 6                       @noisy det227 det230 det233

--------        359
mzx 4 5                       @noisy det227 det230 det233
mzz 6 7                       @noisy det225 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        360
mzz 5 7                       @noisy det226 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------        361
mzz 6 7                       @noisy det225

--------        362
mzz 5 7                       @noisy det226
mxx 2 6                       @noisy det227 det230 det233

--------        363
mxx 0 5                       @noisy det227 det230 det233
mz 6                          @noisy det228 det233 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det227

--------        364
mz 5                          @noisy det229
mz 6                          @noisy det228

--------        365
mz 5                          @noisy det229
mx 7                          @noisy det230
mxx 3 6                       @noisy det233

--------        366
mxx 0 5                       @noisy det233
mzz 6 7                       @noisy det231 det237 det255 det273 det291 det309

--------        367
mzz 5 7                       @noisy det232 det241 det259 det277 det295 det313

--------        368
mzz 6 7                       @noisy det231

--------        369
mzz 5 7                       @noisy det232
mzx 2 6                       @noisy det233

--------        370
mzx 1 7                       @noisy det233
mx 5                          @noisy det233
mz 6                          @noisy det234 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        371
mz 7                          @noisy det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det234

--------        372
mz 5                          @noisy det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det237
mzx 3 6                       @noisy det237

--------        373
mxx 4 5                       @noisy det237
mzz 6 7                       @noisy det235 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        374
mzz 5 7                       @noisy det236 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        375
mzz 6 7                       @noisy det235

--------        376
mzz 5 7                       @noisy det236
mzx 2 6                       @noisy det237

--------        377
mxx 1 7                       @noisy det237
mx 5                          @noisy det237
mz 6                          @noisy det238 det255 det273 det291 det309

--------        378
mz 7                          @noisy det251 det269 det287 det305
mz 5                          @noisy det245 det248 det263 det266 det281 det284 det299 det302 det317

--------        379
mz 6                          @noisy det238
mx 7                          @noisy det241
mzx 0 5                       @noisy det241

--------        380
mxx 3 6                       @noisy det241
mzz 5 7                       @noisy det239 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        381
mzz 6 7                       @noisy det240 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        382
mzz 5 7                       @noisy det239

--------        383
mzz 6 7                       @noisy det240
mzx 4 5                       @noisy det241

--------        384
mxx 1 7                       @noisy det241
mz 5                          @noisy det242
mx 6                          @noisy det241

--------        385
mz 7                          @noisy det251 det269 det287 det305
mz 6                          @noisy det251 det259 det269 det277 det287 det295 det305 det313

--------        386
mz 5                          @noisy det242
mx 7                          @noisy det245 det248 det251
mzx 3 6                       @noisy det245 det248 det251

--------        387
mzx 4 5                       @noisy det245 det248 det251
mzz 6 7                       @noisy det243 det255 det259 det273 det277 det291 det295 det309 det313

--------        388
mzz 5 7                       @noisy det244 det255 det259 det273 det277 det291 det295 det309 det313

--------        389
mzz 6 7                       @noisy det243

--------        390
mzz 5 7                       @noisy det244
mxx 2 6                       @noisy det245 det248 det251

--------        391
mxx 0 5                       @noisy det245 det248 det251
mz 6                          @noisy det246 det251 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det245

--------        392
mz 5                          @noisy det247
mz 6                          @noisy det246

--------        393
mz 5                          @noisy det247
mx 7                          @noisy det248
mxx 3 6                       @noisy det251

--------        394
mxx 0 5                       @noisy det251
mzz 6 7                       @noisy det249 det255 det273 det291 det309

--------        395
mzz 5 7                       @noisy det250 det259 det277 det295 det313

--------        396
mzz 6 7                       @noisy det249

--------        397
mzz 5 7                       @noisy det250
mzx 2 6                       @noisy det251

--------        398
mzx 1 7                       @noisy det251
mx 5                          @noisy det251
mz 6                          @noisy det252 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        399
mz 7                          @noisy det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det252

--------        400
mz 5                          @noisy det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det255
mzx 3 6                       @noisy det255

--------        401
mxx 4 5                       @noisy det255
mzz 6 7                       @noisy det253 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317

--------        402
mzz 5 7                       @noisy det254 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        403
mzz 6 7                       @noisy det253

--------        404
mzz 5 7                       @noisy det254
mzx 2 6                       @noisy det255

--------        405
mxx 1 7                       @noisy det255
mx 5                          @noisy det255
mz 6                          @noisy det256 det273 det291 det309

--------        406
mz 7                          @noisy det269 det287 det305
mz 5                          @noisy det263 det266 det281 det284 det299 det302 det317

--------        407
mz 6                          @noisy det256
mx 7                          @noisy det259
mzx 0 5                       @noisy det259

--------        408
mxx 3 6                       @noisy det259
mzz 5 7                       @noisy det257 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317

--------        409
mzz 6 7                       @noisy det258 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        410
mzz 5 7                       @noisy det257

--------        411
mzz 6 7                       @noisy det258
mzx 4 5                       @noisy det259

--------        412
mxx 1 7                       @noisy det259
mz 5                          @noisy det260
mx 6                          @noisy det259

--------        413
mz 7                          @noisy det269 det287 det305
mz 6                          @noisy det269 det277 det287 det295 det305 det313

--------        414
mz 5                          @noisy det260
mx 7                          @noisy det263 det266 det269
mzx 3 6                       @noisy det263 det266 det269

--------        415
mzx 4 5                       @noisy det263 det266 det269
mzz 6 7                       @noisy det261 det273 det277 det291 det295 det309 det313

--------        416
mzz 5 7                       @noisy det262 det273 det277 det291 det295 det309 det313

--------        417
mzz 6 7                       @noisy det261

--------        418
mzz 5 7                       @noisy det262
mxx 2 6                       @noisy det263 det266 det269

--------        419
mxx 0 5                       @noisy det263 det266 det269
mz 6                          @noisy det264 det269 det281 det284 det299 det302 det317
mx 7                          @noisy det263

--------        420
mz 5                          @noisy det265
mz 6                          @noisy det264

--------        421
mz 5                          @noisy det265
mx 7                          @noisy det266
mxx 3 6                       @noisy det269

--------        422
mxx 0 5                       @noisy det269
mzz 6 7                       @noisy det267 det273 det291 det309

--------        423
mzz 5 7                       @noisy det268 det277 det295 det313

--------        424
mzz 6 7                       @noisy det267

--------        425
mzz 5 7                       @noisy det268
mzx 2 6                       @noisy det269

--------        426
mzx 1 7                       @noisy det269
mx 5                          @noisy det269
mz 6                          @noisy det270 det277 det281 det284 det295 det299 det302 det313 det317

--------        427
mz 7                          @noisy det273 det277 det291 det295 det309 det313
mz 6                          @noisy det270

--------        428
mz 5                          @noisy det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det273
mzx 3 6                       @noisy det273

--------        429
mxx 4 5                       @noisy det273
mzz 6 7                       @noisy det271 det277 det281 det284 det295 det299 det302 det313 det317

--------        430
mzz 5 7                       @noisy det272 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317

--------        431
mzz 6 7                       @noisy det271

--------        432
mzz 5 7                       @noisy det272
mzx 2 6                       @noisy det273

--------        433
mxx 1 7                       @noisy det273
mx 5                          @noisy det273
mz 6                          @noisy det274 det291 det309

--------        434
mz 7                          @noisy det287 det305
mz 5                          @noisy det281 det284 det299 det302 det317

--------        435
mz 6                          @noisy det274
mx 7                          @noisy det277
mzx 0 5                       @noisy det277

--------        436
mxx 3 6                       @noisy det277
mzz 5 7                       @noisy det275 det281 det284 det291 det299 det302 det309 det317

--------        437
mzz 6 7                       @noisy det276 det281 det284 det287 det291 det299 det302 det305 det309 det317

--------        438
mzz 5 7                       @noisy det275

--------        439
mzz 6 7                       @noisy det276
mzx 4 5                       @noisy det277

--------        440
mxx 1 7                       @noisy det277
mz 5                          @noisy det278
mx 6                          @noisy det277

--------        441
mz 7                          @noisy det287 det305
mz 6                          @noisy det287 det295 det305 det313

--------        442
mz 5                          @noisy det278
mx 7                          @noisy det281 det284 det287
mzx 3 6                       @noisy det281 det284 det287

--------        443
mzx 4 5                       @noisy det281 det284 det287
mzz 6 7                       @noisy det279 det291 det295 det309 det313

--------        444
mzz 5 7                       @noisy det280 det291 det295 det309 det313

--------        445
mzz 6 7                       @noisy det279

--------        446
mzz 5 7                       @noisy det280
mxx 2 6                       @noisy det281 det284 det287

--------        447
mxx 0 5                       @noisy det281 det284 det287
mz 6                          @noisy det282 det287 det299 det302 det317
mx 7                          @noisy det281

--------        448
mz 5                          @noisy det283
mz 6                          @noisy det282

--------        449
mz 5                          @noisy det283
mx 7                          @noisy det284
mxx 3 6                       @noisy det287

--------        450
mxx 0 5                       @noisy det287
mzz 6 7                       @noisy det285 det291 det309

--------        451
mzz 5 7                       @noisy det286 det295 det313

--------        452
mzz 6 7                       @noisy det285

--------        453
mzz 5 7                       @noisy det286
mzx 2 6                       @noisy det287

--------        454
mzx 1 7                       @noisy det287
mx 5                          @noisy det287
mz 6                          @noisy det288 det295 det299 det302 det313 det317

--------        455
mz 7                          @noisy det291 det295 det309 det313
mz 6                          @noisy det288

--------        456
mz 5                          @noisy det295 det299 det302 det305 det313 det317
mx 7                          @noisy det291
mzx 3 6                       @noisy det291

--------        457
mxx 4 5                       @noisy det291
mzz 6 7                       @noisy det289 det295 det299 det302 det313 det317

--------        458
mzz 5 7                       @noisy det290 det295 det299 det302 det305 det313 det317

--------        459
mzz 6 7                       @noisy det289

--------        460
mzz 5 7                       @noisy det290
mzx 2 6                       @noisy det291

--------        461
mxx 1 7                       @noisy det291
mx 5                          @noisy det291
mz 6                          @noisy det292 det309

--------        462
mz 7                          @noisy det305
mz 5                          @noisy det299 det302 det317

--------        463
mz 6                          @noisy det292
mx 7                          @noisy det295
mzx 0 5                       @noisy det295

--------        464
mxx 3 6                       @noisy det295
mzz 5 7                       @noisy det293 det299 det302 det309 det317

--------        465
mzz 6 7                       @noisy det294 det299 det302 det305 det309 det317

--------        466
mzz 5 7                       @noisy det293

--------        467
mzz 6 7                       @noisy det294
mzx 4 5                       @noisy det295

--------        468
mxx 1 7                       @noisy det295
mz 5                          @noisy det296
mx 6                          @noisy det295

--------        469
mz 7                          @noisy det305
mz 6                          @noisy det305 det313

--------        470
mz 5                          @noisy det296
mx 7                          @noisy det299 det302 det305
mzx 3 6                       @noisy det299 det302 det305

--------        471
mzx 4 5                       @noisy det299 det302 det305
mzz 6 7                       @noisy det297 det309 det313

--------        472
mzz 5 7                       @noisy det298 det309 det313

--------        473
mzz 6 7                       @noisy det297

--------        474
mzz 5 7                       @noisy det298
mxx 2 6                       @noisy det299 det302 det305

--------        475
mxx 0 5                       @noisy det299 det302 det305
mz 6                          @noisy det300 det305 det317
mx 7                          @noisy det299

--------        476
mz 5                          @det301
mz 6                          @det300

--------        477
mz 5                          @det301
mx 7                          @det302
mxx 3 6                       @det305

--------        478
mxx 0 5                       @det305
mzz 6 7                       @det303 det309

--------        479
mzz 5 7                       @det304 det313

--------        480
mzz 6 7                       @det303

--------        481
mzz 5 7                       @det304
mzx 2 6                       @det305

--------        482
mzx 1 7                       @det305
mx 5                          @det305
mz 6                          @det306 det313 det317

--------        483
mz 7                          @det309 det313
mz 6                          @det306

--------        484
mz 5                          @det313 det317
mx 7                          @det309
mzx 3 6                       @det309

--------        485
mxx 4 5                       @det309
mzz 6 7                       @det307 det313 det317

--------        486
mzz 5 7                       @det308 det313 det317

--------        487
mzz 6 7                       @det307

--------        488
mzz 5 7                       @det308
mzx 2 6                       @det309

--------        489
mxx 1 7                       @det309
mx 5                          @det309
mz 6                          @det310

--------        490
mz 7
mz 5                          @det317

--------        491
mz 6                          @det310
mx 7                          @det313
mzx 0 5                       @det313

--------        492
mxx 3 6                       @det313
mzz 5 7                       @det311 det317

--------        493
mzz 6 7                       @det312 det317

--------        494
mzz 5 7                       @det311

--------        495
mzz 6 7                       @det312
mzx 4 5                       @det313

--------        496
mxx 1 7                       @det313
mz 5                          @det314
mx 6                          @det313

--------        497
mz 7
mz 6

--------        498
mz 5                          @det314
mx 7                          @det317
mzx 3 6                       @det317

--------        499
mzx 4 5                       @det317
mzz 6 7                       @det315

--------        500
mzz 5 7                       @det316

--------        501
mzz 6 7                       @det315

--------        502
mzz 5 7                       @det316
mxx 2 6                       @det317

--------        503
mxx 0 5                       @det317
mz 6
mx 7                          @det317



==> anc/circuits/Fig1_right/T_1.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53
mxx 3 6                       @det17 det35 det53

--------          2
mxx 0 5                       @det17 det35 det53
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53

--------          6
mzx 1 7                       @det17 det35 det53
mx 5                          @det17 det35 det53
mz 6                          @det3 det17 det35 det53

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57
mzx 3 6                       @det21 det39 det57

--------          9
mxx 4 5                       @det21 det39 det57
mzz 6 7                       @det4 det17 det35 det53

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57

--------         13
mxx 1 7                       @det21 det39 det57
mx 5                          @det21 det39 det57
mz 6                          @det6 det21 det39 det57

--------         14
mz 7                          @det17 det35 det53
mz 5                          @det17 det35 det53

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61
mzx 0 5                       @det25 det43 det61

--------         16
mxx 3 6                       @det25 det43 det61
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57

--------         17
mzz 6 7                       @det8 det21 det39 det57

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61

--------         20
mxx 1 7                       @det25 det43 det61
mz 5                          @det9
mx 6                          @det25 det43 det61

--------         21
mz 7                          @det17 det35 det53
mz 6                          @det17 det25 det35 det43 det53 det61

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65
mz 6                          @det12 det17 det29 det32 det47 det50 det65
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         32
mzz 6 7                       @noisy det15
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61
mz 6                          @noisy det18
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65
mx 7                          @noisy det21
mzx 3 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         39
mzz 6 7                       @noisy det19
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         42
mz 7                          @noisy det35 det53
mz 5                          @noisy det29 det32 det47 det50 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         46
mzz 5 7                       @noisy det23
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         49
mz 7                          @noisy det35 det53
mz 6                          @noisy det35 det43 det53 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         53
mzz 6 7                       @noisy det27
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65
mx 7                          @noisy det29
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         59
mzz 5 7                       @noisy det34 det43 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         60
mzz 6 7                       @noisy det33
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         63
mz 7                          @noisy det39 det43 det57 det61
mz 6                          @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65
mx 7                          @noisy det39
mzx 3 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         67
mzz 6 7                       @noisy det37
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         70
mz 7                          @noisy det53
mz 5                          @noisy det47 det50 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         74
mzz 5 7                       @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         77
mz 7                          @noisy det53
mz 6                          @noisy det53 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         80
mzz 5 7                       @noisy det46 det57 det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         81
mzz 6 7                       @noisy det45
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65
mx 7                          @noisy det47
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         84
mz 5                          @det49
mz 6                          @det48

--------         85
mz 5                          @det49
mx 7                          @det50
mxx 3 6                       @det53

--------         86
mxx 0 5                       @det53
mzz 6 7                       @det51 det57

--------         87
mzz 5 7                       @det52 det61

--------         88
mzz 6 7                       @det51

--------         89
mzz 5 7                       @det52
mzx 2 6                       @det53

--------         90
mzx 1 7                       @det53
mx 5                          @det53
mz 6                          @det54 det61 det65

--------         91
mz 7                          @det57 det61
mz 6                          @det54

--------         92
mz 5                          @det61 det65
mx 7                          @det57
mzx 3 6                       @det57

--------         93
mxx 4 5                       @det57
mzz 6 7                       @det55 det61 det65

--------         94
mzz 5 7                       @det56 det61 det65

--------         95
mzz 6 7                       @det55

--------         96
mzz 5 7                       @det56
mzx 2 6                       @det57

--------         97
mxx 1 7                       @det57
mx 5                          @det57
mz 6                          @det58

--------         98
mz 7
mz 5                          @det65

--------         99
mz 6                          @det58
mx 7                          @det61
mzx 0 5                       @det61

--------        100
mxx 3 6                       @det61
mzz 5 7                       @det59 det65

--------        101
mzz 6 7                       @det60 det65

--------        102
mzz 5 7                       @det59

--------        103
mzz 6 7                       @det60
mzx 4 5                       @det61

--------        104
mxx 1 7                       @det61
mz 5                          @det62
mx 6                          @det61

--------        105
mz 7
mz 6

--------        106
mz 5                          @det62
mx 7                          @det65
mzx 3 6                       @det65

--------        107
mzx 4 5                       @det65
mzz 6 7                       @det63

--------        108
mzz 5 7                       @det64

--------        109
mzz 6 7                       @det63

--------        110
mzz 5 7                       @det64
mxx 2 6                       @det65

--------        111
mxx 0 5                       @det65
mz 6
mx 7                          @det65



==> anc/circuits/Fig1_right/T_16.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mxx 3 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mx 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @det3 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mzx 3 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mzz 6 7                       @det4 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mx 5                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
mz 6                          @det6 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         14
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
mzx 0 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93 det107 det111 det125 det129 det143 det147 det161 det165 det179 det183 det197 det201 det215 det219 det233 det237 det251 det255 det269 det273 det287 det291 det305 det309 det323 det327 det341 det345 det359 det363 det377 det381 det395 det399 det413 det417 det431 det435 det449 det453 det467 det471 det485 det489 det503 det507 det521 det525 det539 det543 det557 det561 det575 det579 det593 det597

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601

--------         21
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317 det320 det323 det335 det338 det341 det353 det356 det359 det371 det374 det377 det389 det392 det395 det407 det410 det413 det425 det428 det431 det443 det446 det449 det461 det464 det467 det479 det482 det485 det497 det500 det503 det515 det518 det521 det533 det536 det539 det551 det554 det557 det569 det572 det575 det587 det590 det593 det605

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         32
mzz 6 7                       @noisy det15
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det18
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det21
mzx 3 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         39
mzz 6 7                       @noisy det19
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         42
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         46
mzz 5 7                       @noisy det23
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         49
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         53
mzz 6 7                       @noisy det27
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det29
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         60
mzz 6 7                       @noisy det33
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det39
mzx 3 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         67
mzz 6 7                       @noisy det37
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         70
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         74
mzz 5 7                       @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         77
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         81
mzz 6 7                       @noisy det45
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det47
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         88
mzz 6 7                       @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det54
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det57
mzx 3 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         95
mzz 6 7                       @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         98
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        102
mzz 5 7                       @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        105
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        109
mzz 6 7                       @noisy det63
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det65
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        115
mzz 5 7                       @noisy det70 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        116
mzz 6 7                       @noisy det69
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        119
mz 7                          @noisy det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det72
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det75
mzx 3 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        123
mzz 6 7                       @noisy det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        126
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        130
mzz 5 7                       @noisy det77
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        133
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        136
mzz 5 7                       @noisy det82 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        137
mzz 6 7                       @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det83
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        140
mz 5                          @noisy det85
mz 6                          @noisy det84
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        141
mz 5                          @noisy det85
mx 7                          @noisy det86
mxx 3 6                       @noisy det89
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        142
mxx 0 5                       @noisy det89
mzz 6 7                       @noisy det87 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        143
mzz 5 7                       @noisy det88 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        144
mzz 6 7                       @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        145
mzz 5 7                       @noisy det88
mzx 2 6                       @noisy det89
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        146
mzx 1 7                       @noisy det89
mx 5                          @noisy det89
mz 6                          @noisy det90 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        147
mz 7                          @noisy det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det90
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        148
mz 5                          @noisy det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det93
mzx 3 6                       @noisy det93
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        149
mxx 4 5                       @noisy det93
mzz 6 7                       @noisy det91 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        150
mzz 5 7                       @noisy det92 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        151
mzz 6 7                       @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        152
mzz 5 7                       @noisy det92
mzx 2 6                       @noisy det93
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        153
mxx 1 7                       @noisy det93
mx 5                          @noisy det93
mz 6                          @noisy det94 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        154
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        155
mz 6                          @noisy det94
mx 7                          @noisy det97
mzx 0 5                       @noisy det97
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        156
mxx 3 6                       @noisy det97
mzz 5 7                       @noisy det95 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        157
mzz 6 7                       @noisy det96 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        158
mzz 5 7                       @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        159
mzz 6 7                       @noisy det96
mzx 4 5                       @noisy det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        160
mxx 1 7                       @noisy det97
mz 5                          @noisy det98
mx 6                          @noisy det97
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        161
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        162
mz 5                          @noisy det98
mx 7                          @noisy det101 det104 det107
mzx 3 6                       @noisy det101 det104 det107
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        163
mzx 4 5                       @noisy det101 det104 det107
mzz 6 7                       @noisy det99 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        164
mzz 5 7                       @noisy det100 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        165
mzz 6 7                       @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        166
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det101 det104 det107
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        167
mxx 0 5                       @noisy det101 det104 det107
mz 6                          @noisy det102 det107 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det101
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        168
mz 5                          @noisy det103
mz 6                          @noisy det102
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        169
mz 5                          @noisy det103
mx 7                          @noisy det104
mxx 3 6                       @noisy det107
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        170
mxx 0 5                       @noisy det107
mzz 6 7                       @noisy det105 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        171
mzz 5 7                       @noisy det106 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        172
mzz 6 7                       @noisy det105
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        173
mzz 5 7                       @noisy det106
mzx 2 6                       @noisy det107
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        174
mzx 1 7                       @noisy det107
mx 5                          @noisy det107
mz 6                          @noisy det108 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        175
mz 7                          @noisy det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det108
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        176
mz 5                          @noisy det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det111
mzx 3 6                       @noisy det111
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        177
mxx 4 5                       @noisy det111
mzz 6 7                       @noisy det109 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        178
mzz 5 7                       @noisy det110 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        179
mzz 6 7                       @noisy det109
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        180
mzz 5 7                       @noisy det110
mzx 2 6                       @noisy det111
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        181
mxx 1 7                       @noisy det111
mx 5                          @noisy det111
mz 6                          @noisy det112 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        182
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        183
mz 6                          @noisy det112
mx 7                          @noisy det115
mzx 0 5                       @noisy det115
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        184
mxx 3 6                       @noisy det115
mzz 5 7                       @noisy det113 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        185
mzz 6 7                       @noisy det114 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        186
mzz 5 7                       @noisy det113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        187
mzz 6 7                       @noisy det114
mzx 4 5                       @noisy det115
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        188
mxx 1 7                       @noisy det115
mz 5                          @noisy det116
mx 6                          @noisy det115
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        189
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        190
mz 5                          @noisy det116
mx 7                          @noisy det119 det122 det125
mzx 3 6                       @noisy det119 det122 det125
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        191
mzx 4 5                       @noisy det119 det122 det125
mzz 6 7                       @noisy det117 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        192
mzz 5 7                       @noisy det118 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        193
mzz 6 7                       @noisy det117
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        194
mzz 5 7                       @noisy det118
mxx 2 6                       @noisy det119 det122 det125
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        195
mxx 0 5                       @noisy det119 det122 det125
mz 6                          @noisy det120 det125 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det119
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        196
mz 5                          @noisy det121
mz 6                          @noisy det120
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        197
mz 5                          @noisy det121
mx 7                          @noisy det122
mxx 3 6                       @noisy det125
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        198
mxx 0 5                       @noisy det125
mzz 6 7                       @noisy det123 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        199
mzz 5 7                       @noisy det124 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        200
mzz 6 7                       @noisy det123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        201
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det125
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        202
mzx 1 7                       @noisy det125
mx 5                          @noisy det125
mz 6                          @noisy det126 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        203
mz 7                          @noisy det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det126
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        204
mz 5                          @noisy det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det129
mzx 3 6                       @noisy det129
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        205
mxx 4 5                       @noisy det129
mzz 6 7                       @noisy det127 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        206
mzz 5 7                       @noisy det128 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        207
mzz 6 7                       @noisy det127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        208
mzz 5 7                       @noisy det128
mzx 2 6                       @noisy det129
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        209
mxx 1 7                       @noisy det129
mx 5                          @noisy det129
mz 6                          @noisy det130 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        210
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        211
mz 6                          @noisy det130
mx 7                          @noisy det133
mzx 0 5                       @noisy det133
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        212
mxx 3 6                       @noisy det133
mzz 5 7                       @noisy det131 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        213
mzz 6 7                       @noisy det132 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        214
mzz 5 7                       @noisy det131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        215
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det133
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        216
mxx 1 7                       @noisy det133
mz 5                          @noisy det134
mx 6                          @noisy det133
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        217
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        218
mz 5                          @noisy det134
mx 7                          @noisy det137 det140 det143
mzx 3 6                       @noisy det137 det140 det143
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        219
mzx 4 5                       @noisy det137 det140 det143
mzz 6 7                       @noisy det135 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        220
mzz 5 7                       @noisy det136 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        221
mzz 6 7                       @noisy det135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        222
mzz 5 7                       @noisy det136
mxx 2 6                       @noisy det137 det140 det143
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        223
mxx 0 5                       @noisy det137 det140 det143
mz 6                          @noisy det138 det143 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det137
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        224
mz 5                          @noisy det139
mz 6                          @noisy det138
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        225
mz 5                          @noisy det139
mx 7                          @noisy det140
mxx 3 6                       @noisy det143
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        226
mxx 0 5                       @noisy det143
mzz 6 7                       @noisy det141 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        227
mzz 5 7                       @noisy det142 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        228
mzz 6 7                       @noisy det141
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        229
mzz 5 7                       @noisy det142
mzx 2 6                       @noisy det143
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        230
mzx 1 7                       @noisy det143
mx 5                          @noisy det143
mz 6                          @noisy det144 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        231
mz 7                          @noisy det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det144
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        232
mz 5                          @noisy det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det147
mzx 3 6                       @noisy det147
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        233
mxx 4 5                       @noisy det147
mzz 6 7                       @noisy det145 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        234
mzz 5 7                       @noisy det146 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        235
mzz 6 7                       @noisy det145
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        236
mzz 5 7                       @noisy det146
mzx 2 6                       @noisy det147
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        237
mxx 1 7                       @noisy det147
mx 5                          @noisy det147
mz 6                          @noisy det148 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        238
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        239
mz 6                          @noisy det148
mx 7                          @noisy det151
mzx 0 5                       @noisy det151
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        240
mxx 3 6                       @noisy det151
mzz 5 7                       @noisy det149 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        241
mzz 6 7                       @noisy det150 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        242
mzz 5 7                       @noisy det149
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        243
mzz 6 7                       @noisy det150
mzx 4 5                       @noisy det151
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        244
mxx 1 7                       @noisy det151
mz 5                          @noisy det152
mx 6                          @noisy det151
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        245
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        246
mz 5                          @noisy det152
mx 7                          @noisy det155 det158 det161
mzx 3 6                       @noisy det155 det158 det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        247
mzx 4 5                       @noisy det155 det158 det161
mzz 6 7                       @noisy det153 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        248
mzz 5 7                       @noisy det154 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        249
mzz 6 7                       @noisy det153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        250
mzz 5 7                       @noisy det154
mxx 2 6                       @noisy det155 det158 det161
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        251
mxx 0 5                       @noisy det155 det158 det161
mz 6                          @noisy det156 det161 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det155
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        252
mz 5                          @noisy det157
mz 6                          @noisy det156
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        253
mz 5                          @noisy det157
mx 7                          @noisy det158
mxx 3 6                       @noisy det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        254
mxx 0 5                       @noisy det161
mzz 6 7                       @noisy det159 det165 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        255
mzz 5 7                       @noisy det160 det169 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        256
mzz 6 7                       @noisy det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        257
mzz 5 7                       @noisy det160
mzx 2 6                       @noisy det161
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        258
mzx 1 7                       @noisy det161
mx 5                          @noisy det161
mz 6                          @noisy det162 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        259
mz 7                          @noisy det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det162
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        260
mz 5                          @noisy det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det165
mzx 3 6                       @noisy det165
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        261
mxx 4 5                       @noisy det165
mzz 6 7                       @noisy det163 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        262
mzz 5 7                       @noisy det164 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        263
mzz 6 7                       @noisy det163
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        264
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det165
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        265
mxx 1 7                       @noisy det165
mx 5                          @noisy det165
mz 6                          @noisy det166 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        266
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        267
mz 6                          @noisy det166
mx 7                          @noisy det169
mzx 0 5                       @noisy det169
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        268
mxx 3 6                       @noisy det169
mzz 5 7                       @noisy det167 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        269
mzz 6 7                       @noisy det168 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        270
mzz 5 7                       @noisy det167
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        271
mzz 6 7                       @noisy det168
mzx 4 5                       @noisy det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        272
mxx 1 7                       @noisy det169
mz 5                          @noisy det170
mx 6                          @noisy det169
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        273
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        274
mz 5                          @noisy det170
mx 7                          @noisy det173 det176 det179
mzx 3 6                       @noisy det173 det176 det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        275
mzx 4 5                       @noisy det173 det176 det179
mzz 6 7                       @noisy det171 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        276
mzz 5 7                       @noisy det172 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        277
mzz 6 7                       @noisy det171
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        278
mzz 5 7                       @noisy det172
mxx 2 6                       @noisy det173 det176 det179
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        279
mxx 0 5                       @noisy det173 det176 det179
mz 6                          @noisy det174 det179 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det173
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        280
mz 5                          @noisy det175
mz 6                          @noisy det174
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        281
mz 5                          @noisy det175
mx 7                          @noisy det176
mxx 3 6                       @noisy det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        282
mxx 0 5                       @noisy det179
mzz 6 7                       @noisy det177 det183 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        283
mzz 5 7                       @noisy det178 det187 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        284
mzz 6 7                       @noisy det177
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        285
mzz 5 7                       @noisy det178
mzx 2 6                       @noisy det179
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        286
mzx 1 7                       @noisy det179
mx 5                          @noisy det179
mz 6                          @noisy det180 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        287
mz 7                          @noisy det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det180
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        288
mz 5                          @noisy det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det183
mzx 3 6                       @noisy det183
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        289
mxx 4 5                       @noisy det183
mzz 6 7                       @noisy det181 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        290
mzz 5 7                       @noisy det182 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        291
mzz 6 7                       @noisy det181
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        292
mzz 5 7                       @noisy det182
mzx 2 6                       @noisy det183
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        293
mxx 1 7                       @noisy det183
mx 5                          @noisy det183
mz 6                          @noisy det184 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        294
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        295
mz 6                          @noisy det184
mx 7                          @noisy det187
mzx 0 5                       @noisy det187
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        296
mxx 3 6                       @noisy det187
mzz 5 7                       @noisy det185 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        297
mzz 6 7                       @noisy det186 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        298
mzz 5 7                       @noisy det185
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        299
mzz 6 7                       @noisy det186
mzx 4 5                       @noisy det187
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        300
mxx 1 7                       @noisy det187
mz 5                          @noisy det188
mx 6                          @noisy det187
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        301
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        302
mz 5                          @noisy det188
mx 7                          @noisy det191 det194 det197
mzx 3 6                       @noisy det191 det194 det197
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        303
mzx 4 5                       @noisy det191 det194 det197
mzz 6 7                       @noisy det189 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        304
mzz 5 7                       @noisy det190 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        305
mzz 6 7                       @noisy det189
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        306
mzz 5 7                       @noisy det190
mxx 2 6                       @noisy det191 det194 det197
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        307
mxx 0 5                       @noisy det191 det194 det197
mz 6                          @noisy det192 det197 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det191
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        308
mz 5                          @noisy det193
mz 6                          @noisy det192
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        309
mz 5                          @noisy det193
mx 7                          @noisy det194
mxx 3 6                       @noisy det197
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        310
mxx 0 5                       @noisy det197
mzz 6 7                       @noisy det195 det201 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        311
mzz 5 7                       @noisy det196 det205 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        312
mzz 6 7                       @noisy det195
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        313
mzz 5 7                       @noisy det196
mzx 2 6                       @noisy det197
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        314
mzx 1 7                       @noisy det197
mx 5                          @noisy det197
mz 6                          @noisy det198 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        315
mz 7                          @noisy det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det198
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        316
mz 5                          @noisy det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det201
mzx 3 6                       @noisy det201
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        317
mxx 4 5                       @noisy det201
mzz 6 7                       @noisy det199 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        318
mzz 5 7                       @noisy det200 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        319
mzz 6 7                       @noisy det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        320
mzz 5 7                       @noisy det200
mzx 2 6                       @noisy det201
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        321
mxx 1 7                       @noisy det201
mx 5                          @noisy det201
mz 6                          @noisy det202 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        322
mz 7                          @noisy det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        323
mz 6                          @noisy det202
mx 7                          @noisy det205
mzx 0 5                       @noisy det205
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        324
mxx 3 6                       @noisy det205
mzz 5 7                       @noisy det203 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        325
mzz 6 7                       @noisy det204 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        326
mzz 5 7                       @noisy det203
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        327
mzz 6 7                       @noisy det204
mzx 4 5                       @noisy det205
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        328
mxx 1 7                       @noisy det205
mz 5                          @noisy det206
mx 6                          @noisy det205
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        329
mz 7                          @noisy det215 det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        330
mz 5                          @noisy det206
mx 7                          @noisy det209 det212 det215
mzx 3 6                       @noisy det209 det212 det215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        331
mzx 4 5                       @noisy det209 det212 det215
mzz 6 7                       @noisy det207 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        332
mzz 5 7                       @noisy det208 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        333
mzz 6 7                       @noisy det207
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        334
mzz 5 7                       @noisy det208
mxx 2 6                       @noisy det209 det212 det215
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        335
mxx 0 5                       @noisy det209 det212 det215
mz 6                          @noisy det210 det215 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det209
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        336
mz 5                          @noisy det211
mz 6                          @noisy det210
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        337
mz 5                          @noisy det211
mx 7                          @noisy det212
mxx 3 6                       @noisy det215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        338
mxx 0 5                       @noisy det215
mzz 6 7                       @noisy det213 det219 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        339
mzz 5 7                       @noisy det214 det223 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        340
mzz 6 7                       @noisy det213
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        341
mzz 5 7                       @noisy det214
mzx 2 6                       @noisy det215
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        342
mzx 1 7                       @noisy det215
mx 5                          @noisy det215
mz 6                          @noisy det216 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        343
mz 7                          @noisy det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det216
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        344
mz 5                          @noisy det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det219
mzx 3 6                       @noisy det219
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        345
mxx 4 5                       @noisy det219
mzz 6 7                       @noisy det217 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        346
mzz 5 7                       @noisy det218 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        347
mzz 6 7                       @noisy det217
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        348
mzz 5 7                       @noisy det218
mzx 2 6                       @noisy det219
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        349
mxx 1 7                       @noisy det219
mx 5                          @noisy det219
mz 6                          @noisy det220 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        350
mz 7                          @noisy det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        351
mz 6                          @noisy det220
mx 7                          @noisy det223
mzx 0 5                       @noisy det223
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        352
mxx 3 6                       @noisy det223
mzz 5 7                       @noisy det221 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        353
mzz 6 7                       @noisy det222 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        354
mzz 5 7                       @noisy det221
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        355
mzz 6 7                       @noisy det222
mzx 4 5                       @noisy det223
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        356
mxx 1 7                       @noisy det223
mz 5                          @noisy det224
mx 6                          @noisy det223
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        357
mz 7                          @noisy det233 det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det233 det241 det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        358
mz 5                          @noisy det224
mx 7                          @noisy det227 det230 det233
mzx 3 6                       @noisy det227 det230 det233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        359
mzx 4 5                       @noisy det227 det230 det233
mzz 6 7                       @noisy det225 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        360
mzz 5 7                       @noisy det226 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        361
mzz 6 7                       @noisy det225
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        362
mzz 5 7                       @noisy det226
mxx 2 6                       @noisy det227 det230 det233
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        363
mxx 0 5                       @noisy det227 det230 det233
mz 6                          @noisy det228 det233 det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det227
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        364
mz 5                          @noisy det229
mz 6                          @noisy det228
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        365
mz 5                          @noisy det229
mx 7                          @noisy det230
mxx 3 6                       @noisy det233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        366
mxx 0 5                       @noisy det233
mzz 6 7                       @noisy det231 det237 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        367
mzz 5 7                       @noisy det232 det241 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        368
mzz 6 7                       @noisy det231
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        369
mzz 5 7                       @noisy det232
mzx 2 6                       @noisy det233
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        370
mzx 1 7                       @noisy det233
mx 5                          @noisy det233
mz 6                          @noisy det234 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        371
mz 7                          @noisy det237 det241 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det234
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        372
mz 5                          @noisy det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det237
mzx 3 6                       @noisy det237
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        373
mxx 4 5                       @noisy det237
mzz 6 7                       @noisy det235 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        374
mzz 5 7                       @noisy det236 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        375
mzz 6 7                       @noisy det235
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        376
mzz 5 7                       @noisy det236
mzx 2 6                       @noisy det237
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        377
mxx 1 7                       @noisy det237
mx 5                          @noisy det237
mz 6                          @noisy det238 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        378
mz 7                          @noisy det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det245 det248 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        379
mz 6                          @noisy det238
mx 7                          @noisy det241
mzx 0 5                       @noisy det241
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        380
mxx 3 6                       @noisy det241
mzz 5 7                       @noisy det239 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        381
mzz 6 7                       @noisy det240 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        382
mzz 5 7                       @noisy det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        383
mzz 6 7                       @noisy det240
mzx 4 5                       @noisy det241
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        384
mxx 1 7                       @noisy det241
mz 5                          @noisy det242
mx 6                          @noisy det241
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        385
mz 7                          @noisy det251 det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det251 det259 det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        386
mz 5                          @noisy det242
mx 7                          @noisy det245 det248 det251
mzx 3 6                       @noisy det245 det248 det251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        387
mzx 4 5                       @noisy det245 det248 det251
mzz 6 7                       @noisy det243 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        388
mzz 5 7                       @noisy det244 det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        389
mzz 6 7                       @noisy det243
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        390
mzz 5 7                       @noisy det244
mxx 2 6                       @noisy det245 det248 det251
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        391
mxx 0 5                       @noisy det245 det248 det251
mz 6                          @noisy det246 det251 det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det245
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        392
mz 5                          @noisy det247
mz 6                          @noisy det246
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        393
mz 5                          @noisy det247
mx 7                          @noisy det248
mxx 3 6                       @noisy det251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        394
mxx 0 5                       @noisy det251
mzz 6 7                       @noisy det249 det255 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        395
mzz 5 7                       @noisy det250 det259 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        396
mzz 6 7                       @noisy det249
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        397
mzz 5 7                       @noisy det250
mzx 2 6                       @noisy det251
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        398
mzx 1 7                       @noisy det251
mx 5                          @noisy det251
mz 6                          @noisy det252 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        399
mz 7                          @noisy det255 det259 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det252
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        400
mz 5                          @noisy det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det255
mzx 3 6                       @noisy det255
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        401
mxx 4 5                       @noisy det255
mzz 6 7                       @noisy det253 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        402
mzz 5 7                       @noisy det254 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        403
mzz 6 7                       @noisy det253
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        404
mzz 5 7                       @noisy det254
mzx 2 6                       @noisy det255
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        405
mxx 1 7                       @noisy det255
mx 5                          @noisy det255
mz 6                          @noisy det256 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        406
mz 7                          @noisy det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det263 det266 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        407
mz 6                          @noisy det256
mx 7                          @noisy det259
mzx 0 5                       @noisy det259
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        408
mxx 3 6                       @noisy det259
mzz 5 7                       @noisy det257 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        409
mzz 6 7                       @noisy det258 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        410
mzz 5 7                       @noisy det257
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        411
mzz 6 7                       @noisy det258
mzx 4 5                       @noisy det259
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        412
mxx 1 7                       @noisy det259
mz 5                          @noisy det260
mx 6                          @noisy det259
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        413
mz 7                          @noisy det269 det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det269 det277 det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        414
mz 5                          @noisy det260
mx 7                          @noisy det263 det266 det269
mzx 3 6                       @noisy det263 det266 det269
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        415
mzx 4 5                       @noisy det263 det266 det269
mzz 6 7                       @noisy det261 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        416
mzz 5 7                       @noisy det262 det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        417
mzz 6 7                       @noisy det261
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        418
mzz 5 7                       @noisy det262
mxx 2 6                       @noisy det263 det266 det269
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        419
mxx 0 5                       @noisy det263 det266 det269
mz 6                          @noisy det264 det269 det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det263
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        420
mz 5                          @noisy det265
mz 6                          @noisy det264
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        421
mz 5                          @noisy det265
mx 7                          @noisy det266
mxx 3 6                       @noisy det269
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        422
mxx 0 5                       @noisy det269
mzz 6 7                       @noisy det267 det273 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        423
mzz 5 7                       @noisy det268 det277 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        424
mzz 6 7                       @noisy det267
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        425
mzz 5 7                       @noisy det268
mzx 2 6                       @noisy det269
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        426
mzx 1 7                       @noisy det269
mx 5                          @noisy det269
mz 6                          @noisy det270 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        427
mz 7                          @noisy det273 det277 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det270
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        428
mz 5                          @noisy det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det273
mzx 3 6                       @noisy det273
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        429
mxx 4 5                       @noisy det273
mzz 6 7                       @noisy det271 det277 det281 det284 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        430
mzz 5 7                       @noisy det272 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        431
mzz 6 7                       @noisy det271
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        432
mzz 5 7                       @noisy det272
mzx 2 6                       @noisy det273
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        433
mxx 1 7                       @noisy det273
mx 5                          @noisy det273
mz 6                          @noisy det274 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        434
mz 7                          @noisy det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det281 det284 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        435
mz 6                          @noisy det274
mx 7                          @noisy det277
mzx 0 5                       @noisy det277
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        436
mxx 3 6                       @noisy det277
mzz 5 7                       @noisy det275 det281 det284 det291 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        437
mzz 6 7                       @noisy det276 det281 det284 det287 det291 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        438
mzz 5 7                       @noisy det275
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        439
mzz 6 7                       @noisy det276
mzx 4 5                       @noisy det277
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        440
mxx 1 7                       @noisy det277
mz 5                          @noisy det278
mx 6                          @noisy det277
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        441
mz 7                          @noisy det287 det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det287 det295 det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        442
mz 5                          @noisy det278
mx 7                          @noisy det281 det284 det287
mzx 3 6                       @noisy det281 det284 det287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        443
mzx 4 5                       @noisy det281 det284 det287
mzz 6 7                       @noisy det279 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        444
mzz 5 7                       @noisy det280 det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        445
mzz 6 7                       @noisy det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        446
mzz 5 7                       @noisy det280
mxx 2 6                       @noisy det281 det284 det287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        447
mxx 0 5                       @noisy det281 det284 det287
mz 6                          @noisy det282 det287 det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det281
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        448
mz 5                          @noisy det283
mz 6                          @noisy det282
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        449
mz 5                          @noisy det283
mx 7                          @noisy det284
mxx 3 6                       @noisy det287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        450
mxx 0 5                       @noisy det287
mzz 6 7                       @noisy det285 det291 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        451
mzz 5 7                       @noisy det286 det295 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        452
mzz 6 7                       @noisy det285
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        453
mzz 5 7                       @noisy det286
mzx 2 6                       @noisy det287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        454
mzx 1 7                       @noisy det287
mx 5                          @noisy det287
mz 6                          @noisy det288 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        455
mz 7                          @noisy det291 det295 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det288
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        456
mz 5                          @noisy det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det291
mzx 3 6                       @noisy det291
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        457
mxx 4 5                       @noisy det291
mzz 6 7                       @noisy det289 det295 det299 det302 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        458
mzz 5 7                       @noisy det290 det295 det299 det302 det305 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        459
mzz 6 7                       @noisy det289
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        460
mzz 5 7                       @noisy det290
mzx 2 6                       @noisy det291
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        461
mxx 1 7                       @noisy det291
mx 5                          @noisy det291
mz 6                          @noisy det292 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        462
mz 7                          @noisy det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det299 det302 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        463
mz 6                          @noisy det292
mx 7                          @noisy det295
mzx 0 5                       @noisy det295
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        464
mxx 3 6                       @noisy det295
mzz 5 7                       @noisy det293 det299 det302 det309 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        465
mzz 6 7                       @noisy det294 det299 det302 det305 det309 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        466
mzz 5 7                       @noisy det293
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        467
mzz 6 7                       @noisy det294
mzx 4 5                       @noisy det295
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        468
mxx 1 7                       @noisy det295
mz 5                          @noisy det296
mx 6                          @noisy det295
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        469
mz 7                          @noisy det305 det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det305 det313 det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        470
mz 5                          @noisy det296
mx 7                          @noisy det299 det302 det305
mzx 3 6                       @noisy det299 det302 det305
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        471
mzx 4 5                       @noisy det299 det302 det305
mzz 6 7                       @noisy det297 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        472
mzz 5 7                       @noisy det298 det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        473
mzz 6 7                       @noisy det297
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        474
mzz 5 7                       @noisy det298
mxx 2 6                       @noisy det299 det302 det305
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        475
mxx 0 5                       @noisy det299 det302 det305
mz 6                          @noisy det300 det305 det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det299
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        476
mz 5                          @noisy det301
mz 6                          @noisy det300
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        477
mz 5                          @noisy det301
mx 7                          @noisy det302
mxx 3 6                       @noisy det305
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        478
mxx 0 5                       @noisy det305
mzz 6 7                       @noisy det303 det309 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        479
mzz 5 7                       @noisy det304 det313 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        480
mzz 6 7                       @noisy det303
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        481
mzz 5 7                       @noisy det304
mzx 2 6                       @noisy det305
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        482
mzx 1 7                       @noisy det305
mx 5                          @noisy det305
mz 6                          @noisy det306 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        483
mz 7                          @noisy det309 det313 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det306
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        484
mz 5                          @noisy det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det309
mzx 3 6                       @noisy det309
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        485
mxx 4 5                       @noisy det309
mzz 6 7                       @noisy det307 det313 det317 det320 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        486
mzz 5 7                       @noisy det308 det313 det317 det320 det323 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        487
mzz 6 7                       @noisy det307
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        488
mzz 5 7                       @noisy det308
mzx 2 6                       @noisy det309
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        489
mxx 1 7                       @noisy det309
mx 5                          @noisy det309
mz 6                          @noisy det310 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        490
mz 7                          @noisy det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det317 det320 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        491
mz 6                          @noisy det310
mx 7                          @noisy det313
mzx 0 5                       @noisy det313
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        492
mxx 3 6                       @noisy det313
mzz 5 7                       @noisy det311 det317 det320 det327 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        493
mzz 6 7                       @noisy det312 det317 det320 det323 det327 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        494
mzz 5 7                       @noisy det311
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        495
mzz 6 7                       @noisy det312
mzx 4 5                       @noisy det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        496
mxx 1 7                       @noisy det313
mz 5                          @noisy det314
mx 6                          @noisy det313
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        497
mz 7                          @noisy det323 det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det323 det331 det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        498
mz 5                          @noisy det314
mx 7                          @noisy det317 det320 det323
mzx 3 6                       @noisy det317 det320 det323
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        499
mzx 4 5                       @noisy det317 det320 det323
mzz 6 7                       @noisy det315 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        500
mzz 5 7                       @noisy det316 det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        501
mzz 6 7                       @noisy det315
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        502
mzz 5 7                       @noisy det316
mxx 2 6                       @noisy det317 det320 det323
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        503
mxx 0 5                       @noisy det317 det320 det323
mz 6                          @noisy det318 det323 det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det317
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        504
mz 5                          @noisy det319
mz 6                          @noisy det318
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        505
mz 5                          @noisy det319
mx 7                          @noisy det320
mxx 3 6                       @noisy det323
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        506
mxx 0 5                       @noisy det323
mzz 6 7                       @noisy det321 det327 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        507
mzz 5 7                       @noisy det322 det331 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        508
mzz 6 7                       @noisy det321
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        509
mzz 5 7                       @noisy det322
mzx 2 6                       @noisy det323
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        510
mzx 1 7                       @noisy det323
mx 5                          @noisy det323
mz 6                          @noisy det324 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        511
mz 7                          @noisy det327 det331 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det324
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        512
mz 5                          @noisy det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det327
mzx 3 6                       @noisy det327
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        513
mxx 4 5                       @noisy det327
mzz 6 7                       @noisy det325 det331 det335 det338 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        514
mzz 5 7                       @noisy det326 det331 det335 det338 det341 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        515
mzz 6 7                       @noisy det325
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        516
mzz 5 7                       @noisy det326
mzx 2 6                       @noisy det327
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        517
mxx 1 7                       @noisy det327
mx 5                          @noisy det327
mz 6                          @noisy det328 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        518
mz 7                          @noisy det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det335 det338 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        519
mz 6                          @noisy det328
mx 7                          @noisy det331
mzx 0 5                       @noisy det331
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        520
mxx 3 6                       @noisy det331
mzz 5 7                       @noisy det329 det335 det338 det345 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        521
mzz 6 7                       @noisy det330 det335 det338 det341 det345 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        522
mzz 5 7                       @noisy det329
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        523
mzz 6 7                       @noisy det330
mzx 4 5                       @noisy det331
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        524
mxx 1 7                       @noisy det331
mz 5                          @noisy det332
mx 6                          @noisy det331
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        525
mz 7                          @noisy det341 det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det341 det349 det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        526
mz 5                          @noisy det332
mx 7                          @noisy det335 det338 det341
mzx 3 6                       @noisy det335 det338 det341
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        527
mzx 4 5                       @noisy det335 det338 det341
mzz 6 7                       @noisy det333 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        528
mzz 5 7                       @noisy det334 det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        529
mzz 6 7                       @noisy det333
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        530
mzz 5 7                       @noisy det334
mxx 2 6                       @noisy det335 det338 det341
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        531
mxx 0 5                       @noisy det335 det338 det341
mz 6                          @noisy det336 det341 det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det335
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        532
mz 5                          @noisy det337
mz 6                          @noisy det336
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        533
mz 5                          @noisy det337
mx 7                          @noisy det338
mxx 3 6                       @noisy det341
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        534
mxx 0 5                       @noisy det341
mzz 6 7                       @noisy det339 det345 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        535
mzz 5 7                       @noisy det340 det349 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        536
mzz 6 7                       @noisy det339
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        537
mzz 5 7                       @noisy det340
mzx 2 6                       @noisy det341
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        538
mzx 1 7                       @noisy det341
mx 5                          @noisy det341
mz 6                          @noisy det342 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        539
mz 7                          @noisy det345 det349 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det342
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        540
mz 5                          @noisy det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det345
mzx 3 6                       @noisy det345
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        541
mxx 4 5                       @noisy det345
mzz 6 7                       @noisy det343 det349 det353 det356 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        542
mzz 5 7                       @noisy det344 det349 det353 det356 det359 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        543
mzz 6 7                       @noisy det343
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        544
mzz 5 7                       @noisy det344
mzx 2 6                       @noisy det345
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        545
mxx 1 7                       @noisy det345
mx 5                          @noisy det345
mz 6                          @noisy det346 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        546
mz 7                          @noisy det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det353 det356 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        547
mz 6                          @noisy det346
mx 7                          @noisy det349
mzx 0 5                       @noisy det349
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        548
mxx 3 6                       @noisy det349
mzz 5 7                       @noisy det347 det353 det356 det363 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        549
mzz 6 7                       @noisy det348 det353 det356 det359 det363 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        550
mzz 5 7                       @noisy det347
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        551
mzz 6 7                       @noisy det348
mzx 4 5                       @noisy det349
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        552
mxx 1 7                       @noisy det349
mz 5                          @noisy det350
mx 6                          @noisy det349
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        553
mz 7                          @noisy det359 det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det359 det367 det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        554
mz 5                          @noisy det350
mx 7                          @noisy det353 det356 det359
mzx 3 6                       @noisy det353 det356 det359
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        555
mzx 4 5                       @noisy det353 det356 det359
mzz 6 7                       @noisy det351 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        556
mzz 5 7                       @noisy det352 det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        557
mzz 6 7                       @noisy det351
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        558
mzz 5 7                       @noisy det352
mxx 2 6                       @noisy det353 det356 det359
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        559
mxx 0 5                       @noisy det353 det356 det359
mz 6                          @noisy det354 det359 det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det353
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        560
mz 5                          @noisy det355
mz 6                          @noisy det354
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        561
mz 5                          @noisy det355
mx 7                          @noisy det356
mxx 3 6                       @noisy det359
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        562
mxx 0 5                       @noisy det359
mzz 6 7                       @noisy det357 det363 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        563
mzz 5 7                       @noisy det358 det367 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        564
mzz 6 7                       @noisy det357
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        565
mzz 5 7                       @noisy det358
mzx 2 6                       @noisy det359
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        566
mzx 1 7                       @noisy det359
mx 5                          @noisy det359
mz 6                          @noisy det360 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        567
mz 7                          @noisy det363 det367 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det360
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        568
mz 5                          @noisy det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det363
mzx 3 6                       @noisy det363
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        569
mxx 4 5                       @noisy det363
mzz 6 7                       @noisy det361 det367 det371 det374 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        570
mzz 5 7                       @noisy det362 det367 det371 det374 det377 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        571
mzz 6 7                       @noisy det361
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        572
mzz 5 7                       @noisy det362
mzx 2 6                       @noisy det363
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        573
mxx 1 7                       @noisy det363
mx 5                          @noisy det363
mz 6                          @noisy det364 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        574
mz 7                          @noisy det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det371 det374 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        575
mz 6                          @noisy det364
mx 7                          @noisy det367
mzx 0 5                       @noisy det367
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        576
mxx 3 6                       @noisy det367
mzz 5 7                       @noisy det365 det371 det374 det381 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        577
mzz 6 7                       @noisy det366 det371 det374 det377 det381 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        578
mzz 5 7                       @noisy det365
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        579
mzz 6 7                       @noisy det366
mzx 4 5                       @noisy det367
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        580
mxx 1 7                       @noisy det367
mz 5                          @noisy det368
mx 6                          @noisy det367
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        581
mz 7                          @noisy det377 det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det377 det385 det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        582
mz 5                          @noisy det368
mx 7                          @noisy det371 det374 det377
mzx 3 6                       @noisy det371 det374 det377
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        583
mzx 4 5                       @noisy det371 det374 det377
mzz 6 7                       @noisy det369 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        584
mzz 5 7                       @noisy det370 det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        585
mzz 6 7                       @noisy det369
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        586
mzz 5 7                       @noisy det370
mxx 2 6                       @noisy det371 det374 det377
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        587
mxx 0 5                       @noisy det371 det374 det377
mz 6                          @noisy det372 det377 det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det371
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        588
mz 5                          @noisy det373
mz 6                          @noisy det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        589
mz 5                          @noisy det373
mx 7                          @noisy det374
mxx 3 6                       @noisy det377
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        590
mxx 0 5                       @noisy det377
mzz 6 7                       @noisy det375 det381 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        591
mzz 5 7                       @noisy det376 det385 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        592
mzz 6 7                       @noisy det375
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        593
mzz 5 7                       @noisy det376
mzx 2 6                       @noisy det377
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        594
mzx 1 7                       @noisy det377
mx 5                          @noisy det377
mz 6                          @noisy det378 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        595
mz 7                          @noisy det381 det385 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det378
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        596
mz 5                          @noisy det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det381
mzx 3 6                       @noisy det381
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        597
mxx 4 5                       @noisy det381
mzz 6 7                       @noisy det379 det385 det389 det392 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        598
mzz 5 7                       @noisy det380 det385 det389 det392 det395 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        599
mzz 6 7                       @noisy det379
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        600
mzz 5 7                       @noisy det380
mzx 2 6                       @noisy det381
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        601
mxx 1 7                       @noisy det381
mx 5                          @noisy det381
mz 6                          @noisy det382 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        602
mz 7                          @noisy det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det389 det392 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        603
mz 6                          @noisy det382
mx 7                          @noisy det385
mzx 0 5                       @noisy det385
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        604
mxx 3 6                       @noisy det385
mzz 5 7                       @noisy det383 det389 det392 det399 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        605
mzz 6 7                       @noisy det384 det389 det392 det395 det399 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        606
mzz 5 7                       @noisy det383
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        607
mzz 6 7                       @noisy det384
mzx 4 5                       @noisy det385
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        608
mxx 1 7                       @noisy det385
mz 5                          @noisy det386
mx 6                          @noisy det385
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        609
mz 7                          @noisy det395 det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det395 det403 det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        610
mz 5                          @noisy det386
mx 7                          @noisy det389 det392 det395
mzx 3 6                       @noisy det389 det392 det395
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        611
mzx 4 5                       @noisy det389 det392 det395
mzz 6 7                       @noisy det387 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        612
mzz 5 7                       @noisy det388 det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        613
mzz 6 7                       @noisy det387
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        614
mzz 5 7                       @noisy det388
mxx 2 6                       @noisy det389 det392 det395
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        615
mxx 0 5                       @noisy det389 det392 det395
mz 6                          @noisy det390 det395 det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det389
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        616
mz 5                          @noisy det391
mz 6                          @noisy det390
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        617
mz 5                          @noisy det391
mx 7                          @noisy det392
mxx 3 6                       @noisy det395
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        618
mxx 0 5                       @noisy det395
mzz 6 7                       @noisy det393 det399 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        619
mzz 5 7                       @noisy det394 det403 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        620
mzz 6 7                       @noisy det393
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        621
mzz 5 7                       @noisy det394
mzx 2 6                       @noisy det395
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        622
mzx 1 7                       @noisy det395
mx 5                          @noisy det395
mz 6                          @noisy det396 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        623
mz 7                          @noisy det399 det403 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det396
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        624
mz 5                          @noisy det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det399
mzx 3 6                       @noisy det399
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        625
mxx 4 5                       @noisy det399
mzz 6 7                       @noisy det397 det403 det407 det410 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        626
mzz 5 7                       @noisy det398 det403 det407 det410 det413 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        627
mzz 6 7                       @noisy det397
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        628
mzz 5 7                       @noisy det398
mzx 2 6                       @noisy det399
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        629
mxx 1 7                       @noisy det399
mx 5                          @noisy det399
mz 6                          @noisy det400 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        630
mz 7                          @noisy det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det407 det410 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        631
mz 6                          @noisy det400
mx 7                          @noisy det403
mzx 0 5                       @noisy det403
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        632
mxx 3 6                       @noisy det403
mzz 5 7                       @noisy det401 det407 det410 det417 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        633
mzz 6 7                       @noisy det402 det407 det410 det413 det417 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        634
mzz 5 7                       @noisy det401
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        635
mzz 6 7                       @noisy det402
mzx 4 5                       @noisy det403
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        636
mxx 1 7                       @noisy det403
mz 5                          @noisy det404
mx 6                          @noisy det403
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        637
mz 7                          @noisy det413 det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det413 det421 det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        638
mz 5                          @noisy det404
mx 7                          @noisy det407 det410 det413
mzx 3 6                       @noisy det407 det410 det413
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        639
mzx 4 5                       @noisy det407 det410 det413
mzz 6 7                       @noisy det405 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        640
mzz 5 7                       @noisy det406 det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        641
mzz 6 7                       @noisy det405
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        642
mzz 5 7                       @noisy det406
mxx 2 6                       @noisy det407 det410 det413
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        643
mxx 0 5                       @noisy det407 det410 det413
mz 6                          @noisy det408 det413 det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det407
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        644
mz 5                          @noisy det409
mz 6                          @noisy det408
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        645
mz 5                          @noisy det409
mx 7                          @noisy det410
mxx 3 6                       @noisy det413
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        646
mxx 0 5                       @noisy det413
mzz 6 7                       @noisy det411 det417 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        647
mzz 5 7                       @noisy det412 det421 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        648
mzz 6 7                       @noisy det411
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        649
mzz 5 7                       @noisy det412
mzx 2 6                       @noisy det413
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        650
mzx 1 7                       @noisy det413
mx 5                          @noisy det413
mz 6                          @noisy det414 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        651
mz 7                          @noisy det417 det421 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det414
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        652
mz 5                          @noisy det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det417
mzx 3 6                       @noisy det417
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        653
mxx 4 5                       @noisy det417
mzz 6 7                       @noisy det415 det421 det425 det428 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        654
mzz 5 7                       @noisy det416 det421 det425 det428 det431 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        655
mzz 6 7                       @noisy det415
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        656
mzz 5 7                       @noisy det416
mzx 2 6                       @noisy det417
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        657
mxx 1 7                       @noisy det417
mx 5                          @noisy det417
mz 6                          @noisy det418 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        658
mz 7                          @noisy det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det425 det428 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        659
mz 6                          @noisy det418
mx 7                          @noisy det421
mzx 0 5                       @noisy det421
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        660
mxx 3 6                       @noisy det421
mzz 5 7                       @noisy det419 det425 det428 det435 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        661
mzz 6 7                       @noisy det420 det425 det428 det431 det435 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        662
mzz 5 7                       @noisy det419
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        663
mzz 6 7                       @noisy det420
mzx 4 5                       @noisy det421
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        664
mxx 1 7                       @noisy det421
mz 5                          @noisy det422
mx 6                          @noisy det421
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        665
mz 7                          @noisy det431 det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det431 det439 det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        666
mz 5                          @noisy det422
mx 7                          @noisy det425 det428 det431
mzx 3 6                       @noisy det425 det428 det431
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        667
mzx 4 5                       @noisy det425 det428 det431
mzz 6 7                       @noisy det423 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        668
mzz 5 7                       @noisy det424 det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        669
mzz 6 7                       @noisy det423
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        670
mzz 5 7                       @noisy det424
mxx 2 6                       @noisy det425 det428 det431
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        671
mxx 0 5                       @noisy det425 det428 det431
mz 6                          @noisy det426 det431 det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det425
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        672
mz 5                          @noisy det427
mz 6                          @noisy det426
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        673
mz 5                          @noisy det427
mx 7                          @noisy det428
mxx 3 6                       @noisy det431
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        674
mxx 0 5                       @noisy det431
mzz 6 7                       @noisy det429 det435 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        675
mzz 5 7                       @noisy det430 det439 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        676
mzz 6 7                       @noisy det429
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        677
mzz 5 7                       @noisy det430
mzx 2 6                       @noisy det431
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        678
mzx 1 7                       @noisy det431
mx 5                          @noisy det431
mz 6                          @noisy det432 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        679
mz 7                          @noisy det435 det439 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det432
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        680
mz 5                          @noisy det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det435
mzx 3 6                       @noisy det435
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        681
mxx 4 5                       @noisy det435
mzz 6 7                       @noisy det433 det439 det443 det446 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        682
mzz 5 7                       @noisy det434 det439 det443 det446 det449 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        683
mzz 6 7                       @noisy det433
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        684
mzz 5 7                       @noisy det434
mzx 2 6                       @noisy det435
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        685
mxx 1 7                       @noisy det435
mx 5                          @noisy det435
mz 6                          @noisy det436 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        686
mz 7                          @noisy det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det443 det446 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        687
mz 6                          @noisy det436
mx 7                          @noisy det439
mzx 0 5                       @noisy det439
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        688
mxx 3 6                       @noisy det439
mzz 5 7                       @noisy det437 det443 det446 det453 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        689
mzz 6 7                       @noisy det438 det443 det446 det449 det453 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        690
mzz 5 7                       @noisy det437
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        691
mzz 6 7                       @noisy det438
mzx 4 5                       @noisy det439
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        692
mxx 1 7                       @noisy det439
mz 5                          @noisy det440
mx 6                          @noisy det439
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        693
mz 7                          @noisy det449 det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det449 det457 det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        694
mz 5                          @noisy det440
mx 7                          @noisy det443 det446 det449
mzx 3 6                       @noisy det443 det446 det449
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        695
mzx 4 5                       @noisy det443 det446 det449
mzz 6 7                       @noisy det441 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        696
mzz 5 7                       @noisy det442 det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        697
mzz 6 7                       @noisy det441
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        698
mzz 5 7                       @noisy det442
mxx 2 6                       @noisy det443 det446 det449
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        699
mxx 0 5                       @noisy det443 det446 det449
mz 6                          @noisy det444 det449 det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det443
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        700
mz 5                          @noisy det445
mz 6                          @noisy det444
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        701
mz 5                          @noisy det445
mx 7                          @noisy det446
mxx 3 6                       @noisy det449
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        702
mxx 0 5                       @noisy det449
mzz 6 7                       @noisy det447 det453 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        703
mzz 5 7                       @noisy det448 det457 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        704
mzz 6 7                       @noisy det447
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        705
mzz 5 7                       @noisy det448
mzx 2 6                       @noisy det449
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        706
mzx 1 7                       @noisy det449
mx 5                          @noisy det449
mz 6                          @noisy det450 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        707
mz 7                          @noisy det453 det457 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det450
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        708
mz 5                          @noisy det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det453
mzx 3 6                       @noisy det453
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        709
mxx 4 5                       @noisy det453
mzz 6 7                       @noisy det451 det457 det461 det464 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        710
mzz 5 7                       @noisy det452 det457 det461 det464 det467 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        711
mzz 6 7                       @noisy det451
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        712
mzz 5 7                       @noisy det452
mzx 2 6                       @noisy det453
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        713
mxx 1 7                       @noisy det453
mx 5                          @noisy det453
mz 6                          @noisy det454 det471 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        714
mz 7                          @noisy det467 det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det461 det464 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        715
mz 6                          @noisy det454
mx 7                          @noisy det457
mzx 0 5                       @noisy det457
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        716
mxx 3 6                       @noisy det457
mzz 5 7                       @noisy det455 det461 det464 det471 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        717
mzz 6 7                       @noisy det456 det461 det464 det467 det471 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        718
mzz 5 7                       @noisy det455
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        719
mzz 6 7                       @noisy det456
mzx 4 5                       @noisy det457
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        720
mxx 1 7                       @noisy det457
mz 5                          @noisy det458
mx 6                          @noisy det457
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        721
mz 7                          @noisy det467 det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det467 det475 det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        722
mz 5                          @noisy det458
mx 7                          @noisy det461 det464 det467
mzx 3 6                       @noisy det461 det464 det467
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        723
mzx 4 5                       @noisy det461 det464 det467
mzz 6 7                       @noisy det459 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        724
mzz 5 7                       @noisy det460 det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        725
mzz 6 7                       @noisy det459
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        726
mzz 5 7                       @noisy det460
mxx 2 6                       @noisy det461 det464 det467
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        727
mxx 0 5                       @noisy det461 det464 det467
mz 6                          @noisy det462 det467 det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det461
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        728
mz 5                          @noisy det463
mz 6                          @noisy det462
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        729
mz 5                          @noisy det463
mx 7                          @noisy det464
mxx 3 6                       @noisy det467
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        730
mxx 0 5                       @noisy det467
mzz 6 7                       @noisy det465 det471 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        731
mzz 5 7                       @noisy det466 det475 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        732
mzz 6 7                       @noisy det465
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        733
mzz 5 7                       @noisy det466
mzx 2 6                       @noisy det467
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        734
mzx 1 7                       @noisy det467
mx 5                          @noisy det467
mz 6                          @noisy det468 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        735
mz 7                          @noisy det471 det475 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det468
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        736
mz 5                          @noisy det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det471
mzx 3 6                       @noisy det471
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        737
mxx 4 5                       @noisy det471
mzz 6 7                       @noisy det469 det475 det479 det482 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        738
mzz 5 7                       @noisy det470 det475 det479 det482 det485 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        739
mzz 6 7                       @noisy det469
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        740
mzz 5 7                       @noisy det470
mzx 2 6                       @noisy det471
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        741
mxx 1 7                       @noisy det471
mx 5                          @noisy det471
mz 6                          @noisy det472 det489 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        742
mz 7                          @noisy det485 det503 det521 det539 det557 det575 det593
mz 5                          @noisy det479 det482 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        743
mz 6                          @noisy det472
mx 7                          @noisy det475
mzx 0 5                       @noisy det475
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        744
mxx 3 6                       @noisy det475
mzz 5 7                       @noisy det473 det479 det482 det489 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        745
mzz 6 7                       @noisy det474 det479 det482 det485 det489 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        746
mzz 5 7                       @noisy det473
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        747
mzz 6 7                       @noisy det474
mzx 4 5                       @noisy det475
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        748
mxx 1 7                       @noisy det475
mz 5                          @noisy det476
mx 6                          @noisy det475
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        749
mz 7                          @noisy det485 det503 det521 det539 det557 det575 det593
mz 6                          @noisy det485 det493 det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        750
mz 5                          @noisy det476
mx 7                          @noisy det479 det482 det485
mzx 3 6                       @noisy det479 det482 det485
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        751
mzx 4 5                       @noisy det479 det482 det485
mzz 6 7                       @noisy det477 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        752
mzz 5 7                       @noisy det478 det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        753
mzz 6 7                       @noisy det477
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        754
mzz 5 7                       @noisy det478
mxx 2 6                       @noisy det479 det482 det485
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        755
mxx 0 5                       @noisy det479 det482 det485
mz 6                          @noisy det480 det485 det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det479
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        756
mz 5                          @noisy det481
mz 6                          @noisy det480
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        757
mz 5                          @noisy det481
mx 7                          @noisy det482
mxx 3 6                       @noisy det485
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        758
mxx 0 5                       @noisy det485
mzz 6 7                       @noisy det483 det489 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        759
mzz 5 7                       @noisy det484 det493 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        760
mzz 6 7                       @noisy det483
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        761
mzz 5 7                       @noisy det484
mzx 2 6                       @noisy det485
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        762
mzx 1 7                       @noisy det485
mx 5                          @noisy det485
mz 6                          @noisy det486 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        763
mz 7                          @noisy det489 det493 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det486
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        764
mz 5                          @noisy det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det489
mzx 3 6                       @noisy det489
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        765
mxx 4 5                       @noisy det489
mzz 6 7                       @noisy det487 det493 det497 det500 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        766
mzz 5 7                       @noisy det488 det493 det497 det500 det503 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        767
mzz 6 7                       @noisy det487
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        768
mzz 5 7                       @noisy det488
mzx 2 6                       @noisy det489
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        769
mxx 1 7                       @noisy det489
mx 5                          @noisy det489
mz 6                          @noisy det490 det507 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        770
mz 7                          @noisy det503 det521 det539 det557 det575 det593
mz 5                          @noisy det497 det500 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        771
mz 6                          @noisy det490
mx 7                          @noisy det493
mzx 0 5                       @noisy det493
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        772
mxx 3 6                       @noisy det493
mzz 5 7                       @noisy det491 det497 det500 det507 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        773
mzz 6 7                       @noisy det492 det497 det500 det503 det507 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        774
mzz 5 7                       @noisy det491
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        775
mzz 6 7                       @noisy det492
mzx 4 5                       @noisy det493
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        776
mxx 1 7                       @noisy det493
mz 5                          @noisy det494
mx 6                          @noisy det493
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        777
mz 7                          @noisy det503 det521 det539 det557 det575 det593
mz 6                          @noisy det503 det511 det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        778
mz 5                          @noisy det494
mx 7                          @noisy det497 det500 det503
mzx 3 6                       @noisy det497 det500 det503
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        779
mzx 4 5                       @noisy det497 det500 det503
mzz 6 7                       @noisy det495 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        780
mzz 5 7                       @noisy det496 det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        781
mzz 6 7                       @noisy det495
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        782
mzz 5 7                       @noisy det496
mxx 2 6                       @noisy det497 det500 det503
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        783
mxx 0 5                       @noisy det497 det500 det503
mz 6                          @noisy det498 det503 det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det497
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        784
mz 5                          @noisy det499
mz 6                          @noisy det498
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        785
mz 5                          @noisy det499
mx 7                          @noisy det500
mxx 3 6                       @noisy det503
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        786
mxx 0 5                       @noisy det503
mzz 6 7                       @noisy det501 det507 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        787
mzz 5 7                       @noisy det502 det511 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        788
mzz 6 7                       @noisy det501
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        789
mzz 5 7                       @noisy det502
mzx 2 6                       @noisy det503
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        790
mzx 1 7                       @noisy det503
mx 5                          @noisy det503
mz 6                          @noisy det504 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        791
mz 7                          @noisy det507 det511 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det504
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        792
mz 5                          @noisy det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det507
mzx 3 6                       @noisy det507
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        793
mxx 4 5                       @noisy det507
mzz 6 7                       @noisy det505 det511 det515 det518 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        794
mzz 5 7                       @noisy det506 det511 det515 det518 det521 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        795
mzz 6 7                       @noisy det505
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        796
mzz 5 7                       @noisy det506
mzx 2 6                       @noisy det507
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        797
mxx 1 7                       @noisy det507
mx 5                          @noisy det507
mz 6                          @noisy det508 det525 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        798
mz 7                          @noisy det521 det539 det557 det575 det593
mz 5                          @noisy det515 det518 det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        799
mz 6                          @noisy det508
mx 7                          @noisy det511
mzx 0 5                       @noisy det511
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        800
mxx 3 6                       @noisy det511
mzz 5 7                       @noisy det509 det515 det518 det525 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        801
mzz 6 7                       @noisy det510 det515 det518 det521 det525 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        802
mzz 5 7                       @noisy det509
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        803
mzz 6 7                       @noisy det510
mzx 4 5                       @noisy det511
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        804
mxx 1 7                       @noisy det511
mz 5                          @noisy det512
mx 6                          @noisy det511
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        805
mz 7                          @noisy det521 det539 det557 det575 det593
mz 6                          @noisy det521 det529 det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        806
mz 5                          @noisy det512
mx 7                          @noisy det515 det518 det521
mzx 3 6                       @noisy det515 det518 det521
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        807
mzx 4 5                       @noisy det515 det518 det521
mzz 6 7                       @noisy det513 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        808
mzz 5 7                       @noisy det514 det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        809
mzz 6 7                       @noisy det513
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        810
mzz 5 7                       @noisy det514
mxx 2 6                       @noisy det515 det518 det521
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        811
mxx 0 5                       @noisy det515 det518 det521
mz 6                          @noisy det516 det521 det533 det536 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det515
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        812
mz 5                          @noisy det517
mz 6                          @noisy det516
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        813
mz 5                          @noisy det517
mx 7                          @noisy det518
mxx 3 6                       @noisy det521
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        814
mxx 0 5                       @noisy det521
mzz 6 7                       @noisy det519 det525 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        815
mzz 5 7                       @noisy det520 det529 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        816
mzz 6 7                       @noisy det519
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        817
mzz 5 7                       @noisy det520
mzx 2 6                       @noisy det521
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        818
mzx 1 7                       @noisy det521
mx 5                          @noisy det521
mz 6                          @noisy det522 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        819
mz 7                          @noisy det525 det529 det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det522
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        820
mz 5                          @noisy det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det525
mzx 3 6                       @noisy det525
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        821
mxx 4 5                       @noisy det525
mzz 6 7                       @noisy det523 det529 det533 det536 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        822
mzz 5 7                       @noisy det524 det529 det533 det536 det539 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        823
mzz 6 7                       @noisy det523
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        824
mzz 5 7                       @noisy det524
mzx 2 6                       @noisy det525
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        825
mxx 1 7                       @noisy det525
mx 5                          @noisy det525
mz 6                          @noisy det526 det543 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        826
mz 7                          @noisy det539 det557 det575 det593
mz 5                          @noisy det533 det536 det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        827
mz 6                          @noisy det526
mx 7                          @noisy det529
mzx 0 5                       @noisy det529
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        828
mxx 3 6                       @noisy det529
mzz 5 7                       @noisy det527 det533 det536 det543 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        829
mzz 6 7                       @noisy det528 det533 det536 det539 det543 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        830
mzz 5 7                       @noisy det527
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        831
mzz 6 7                       @noisy det528
mzx 4 5                       @noisy det529
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        832
mxx 1 7                       @noisy det529
mz 5                          @noisy det530
mx 6                          @noisy det529
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        833
mz 7                          @noisy det539 det557 det575 det593
mz 6                          @noisy det539 det547 det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        834
mz 5                          @noisy det530
mx 7                          @noisy det533 det536 det539
mzx 3 6                       @noisy det533 det536 det539
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        835
mzx 4 5                       @noisy det533 det536 det539
mzz 6 7                       @noisy det531 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        836
mzz 5 7                       @noisy det532 det543 det547 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        837
mzz 6 7                       @noisy det531
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        838
mzz 5 7                       @noisy det532
mxx 2 6                       @noisy det533 det536 det539
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        839
mxx 0 5                       @noisy det533 det536 det539
mz 6                          @noisy det534 det539 det551 det554 det569 det572 det587 det590 det605
mx 7                          @noisy det533
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        840
mz 5                          @noisy det535
mz 6                          @noisy det534
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        841
mz 5                          @noisy det535
mx 7                          @noisy det536
mxx 3 6                       @noisy det539
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        842
mxx 0 5                       @noisy det539
mzz 6 7                       @noisy det537 det543 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        843
mzz 5 7                       @noisy det538 det547 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        844
mzz 6 7                       @noisy det537
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        845
mzz 5 7                       @noisy det538
mzx 2 6                       @noisy det539
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        846
mzx 1 7                       @noisy det539
mx 5                          @noisy det539
mz 6                          @noisy det540 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        847
mz 7                          @noisy det543 det547 det561 det565 det579 det583 det597 det601
mz 6                          @noisy det540
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        848
mz 5                          @noisy det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det543
mzx 3 6                       @noisy det543
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        849
mxx 4 5                       @noisy det543
mzz 6 7                       @noisy det541 det547 det551 det554 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        850
mzz 5 7                       @noisy det542 det547 det551 det554 det557 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        851
mzz 6 7                       @noisy det541
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        852
mzz 5 7                       @noisy det542
mzx 2 6                       @noisy det543
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        853
mxx 1 7                       @noisy det543
mx 5                          @noisy det543
mz 6                          @noisy det544 det561 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        854
mz 7                          @noisy det557 det575 det593
mz 5                          @noisy det551 det554 det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        855
mz 6                          @noisy det544
mx 7                          @noisy det547
mzx 0 5                       @noisy det547
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        856
mxx 3 6                       @noisy det547
mzz 5 7                       @noisy det545 det551 det554 det561 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        857
mzz 6 7                       @noisy det546 det551 det554 det557 det561 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        858
mzz 5 7                       @noisy det545
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        859
mzz 6 7                       @noisy det546
mzx 4 5                       @noisy det547
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        860
mxx 1 7                       @noisy det547
mz 5                          @noisy det548
mx 6                          @noisy det547
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        861
mz 7                          @noisy det557 det575 det593
mz 6                          @noisy det557 det565 det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        862
mz 5                          @noisy det548
mx 7                          @noisy det551 det554 det557
mzx 3 6                       @noisy det551 det554 det557
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        863
mzx 4 5                       @noisy det551 det554 det557
mzz 6 7                       @noisy det549 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        864
mzz 5 7                       @noisy det550 det561 det565 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        865
mzz 6 7                       @noisy det549
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        866
mzz 5 7                       @noisy det550
mxx 2 6                       @noisy det551 det554 det557
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        867
mxx 0 5                       @noisy det551 det554 det557
mz 6                          @noisy det552 det557 det569 det572 det587 det590 det605
mx 7                          @noisy det551
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        868
mz 5                          @noisy det553
mz 6                          @noisy det552
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        869
mz 5                          @noisy det553
mx 7                          @noisy det554
mxx 3 6                       @noisy det557
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        870
mxx 0 5                       @noisy det557
mzz 6 7                       @noisy det555 det561 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        871
mzz 5 7                       @noisy det556 det565 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        872
mzz 6 7                       @noisy det555
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        873
mzz 5 7                       @noisy det556
mzx 2 6                       @noisy det557
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        874
mzx 1 7                       @noisy det557
mx 5                          @noisy det557
mz 6                          @noisy det558 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        875
mz 7                          @noisy det561 det565 det579 det583 det597 det601
mz 6                          @noisy det558
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        876
mz 5                          @noisy det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
mx 7                          @noisy det561
mzx 3 6                       @noisy det561
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        877
mxx 4 5                       @noisy det561
mzz 6 7                       @noisy det559 det565 det569 det572 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        878
mzz 5 7                       @noisy det560 det565 det569 det572 det575 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        879
mzz 6 7                       @noisy det559
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        880
mzz 5 7                       @noisy det560
mzx 2 6                       @noisy det561
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        881
mxx 1 7                       @noisy det561
mx 5                          @noisy det561
mz 6                          @noisy det562 det579 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        882
mz 7                          @noisy det575 det593
mz 5                          @noisy det569 det572 det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        883
mz 6                          @noisy det562
mx 7                          @noisy det565
mzx 0 5                       @noisy det565
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        884
mxx 3 6                       @noisy det565
mzz 5 7                       @noisy det563 det569 det572 det579 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        885
mzz 6 7                       @noisy det564 det569 det572 det575 det579 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        886
mzz 5 7                       @noisy det563
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        887
mzz 6 7                       @noisy det564
mzx 4 5                       @noisy det565
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        888
mxx 1 7                       @noisy det565
mz 5                          @noisy det566
mx 6                          @noisy det565
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        889
mz 7                          @noisy det575 det593
mz 6                          @noisy det575 det583 det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        890
mz 5                          @noisy det566
mx 7                          @noisy det569 det572 det575
mzx 3 6                       @noisy det569 det572 det575
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        891
mzx 4 5                       @noisy det569 det572 det575
mzz 6 7                       @noisy det567 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        892
mzz 5 7                       @noisy det568 det579 det583 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        893
mzz 6 7                       @noisy det567
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        894
mzz 5 7                       @noisy det568
mxx 2 6                       @noisy det569 det572 det575
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        895
mxx 0 5                       @noisy det569 det572 det575
mz 6                          @noisy det570 det575 det587 det590 det605
mx 7                          @noisy det569
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        896
mz 5                          @noisy det571
mz 6                          @noisy det570
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        897
mz 5                          @noisy det571
mx 7                          @noisy det572
mxx 3 6                       @noisy det575
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        898
mxx 0 5                       @noisy det575
mzz 6 7                       @noisy det573 det579 det597
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        899
mzz 5 7                       @noisy det574 det583 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        900
mzz 6 7                       @noisy det573
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        901
mzz 5 7                       @noisy det574
mzx 2 6                       @noisy det575
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        902
mzx 1 7                       @noisy det575
mx 5                          @noisy det575
mz 6                          @noisy det576 det583 det587 det590 det601 det605
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        903
mz 7                          @noisy det579 det583 det597 det601
mz 6                          @noisy det576
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        904
mz 5                          @noisy det583 det587 det590 det593 det601 det605
mx 7                          @noisy det579
mzx 3 6                       @noisy det579
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        905
mxx 4 5                       @noisy det579
mzz 6 7                       @noisy det577 det583 det587 det590 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        906
mzz 5 7                       @noisy det578 det583 det587 det590 det593 det601 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        907
mzz 6 7                       @noisy det577
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        908
mzz 5 7                       @noisy det578
mzx 2 6                       @noisy det579
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        909
mxx 1 7                       @noisy det579
mx 5                          @noisy det579
mz 6                          @noisy det580 det597
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        910
mz 7                          @noisy det593
mz 5                          @noisy det587 det590 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        911
mz 6                          @noisy det580
mx 7                          @noisy det583
mzx 0 5                       @noisy det583
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        912
mxx 3 6                       @noisy det583
mzz 5 7                       @noisy det581 det587 det590 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        913
mzz 6 7                       @noisy det582 det587 det590 det593 det597 det605
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        914
mzz 5 7                       @noisy det581
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        915
mzz 6 7                       @noisy det582
mzx 4 5                       @noisy det583
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        916
mxx 1 7                       @noisy det583
mz 5                          @noisy det584
mx 6                          @noisy det583
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        917
mz 7                          @noisy det593
mz 6                          @noisy det593 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        918
mz 5                          @noisy det584
mx 7                          @noisy det587 det590 det593
mzx 3 6                       @noisy det587 det590 det593
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        919
mzx 4 5                       @noisy det587 det590 det593
mzz 6 7                       @noisy det585 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        920
mzz 5 7                       @noisy det586 det597 det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        921
mzz 6 7                       @noisy det585
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        922
mzz 5 7                       @noisy det586
mxx 2 6                       @noisy det587 det590 det593
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        923
mxx 0 5                       @noisy det587 det590 det593
mz 6                          @noisy det588 det593 det605
mx 7                          @noisy det587
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        924
mz 5                          @det589
mz 6                          @det588

--------        925
mz 5                          @det589
mx 7                          @det590
mxx 3 6                       @det593

--------        926
mxx 0 5                       @det593
mzz 6 7                       @det591 det597

--------        927
mzz 5 7                       @det592 det601

--------        928
mzz 6 7                       @det591

--------        929
mzz 5 7                       @det592
mzx 2 6                       @det593

--------        930
mzx 1 7                       @det593
mx 5                          @det593
mz 6                          @det594 det601 det605

--------        931
mz 7                          @det597 det601
mz 6                          @det594

--------        932
mz 5                          @det601 det605
mx 7                          @det597
mzx 3 6                       @det597

--------        933
mxx 4 5                       @det597
mzz 6 7                       @det595 det601 det605

--------        934
mzz 5 7                       @det596 det601 det605

--------        935
mzz 6 7                       @det595

--------        936
mzz 5 7                       @det596
mzx 2 6                       @det597

--------        937
mxx 1 7                       @det597
mx 5                          @det597
mz 6                          @det598

--------        938
mz 7
mz 5                          @det605

--------        939
mz 6                          @det598
mx 7                          @det601
mzx 0 5                       @det601

--------        940
mxx 3 6                       @det601
mzz 5 7                       @det599 det605

--------        941
mzz 6 7                       @det600 det605

--------        942
mzz 5 7                       @det599

--------        943
mzz 6 7                       @det600
mzx 4 5                       @det601

--------        944
mxx 1 7                       @det601
mz 5                          @det602
mx 6                          @det601

--------        945
mz 7
mz 6

--------        946
mz 5                          @det602
mx 7                          @det605
mzx 3 6                       @det605

--------        947
mzx 4 5                       @det605
mzz 6 7                       @det603

--------        948
mzz 5 7                       @det604

--------        949
mzz 6 7                       @det603

--------        950
mzz 5 7                       @det604
mxx 2 6                       @det605

--------        951
mxx 0 5                       @det605
mz 6
mx 7                          @det605



==> anc/circuits/Fig1_right/T_2.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89
mxx 3 6                       @det17 det35 det53 det71 det89

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89
mx 5                          @det17 det35 det53 det71 det89
mz 6                          @det3 det17 det35 det53 det71 det89

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93
mzx 3 6                       @det21 det39 det57 det75 det93

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93
mzz 6 7                       @det4 det17 det35 det53 det71 det89

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93
mx 5                          @det21 det39 det57 det75 det93
mz 6                          @det6 det21 det39 det57 det75 det93

--------         14
mz 7                          @det17 det35 det53 det71 det89
mz 5                          @det17 det35 det53 det71 det89

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97
mzx 0 5                       @det25 det43 det61 det79 det97

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97

--------         21
mz 7                          @det17 det35 det53 det71 det89
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         32
mzz 6 7                       @noisy det15
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97
mz 6                          @noisy det18
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
mx 7                          @noisy det21
mzx 3 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         39
mzz 6 7                       @noisy det19
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         42
mz 7                          @noisy det35 det53 det71 det89
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         46
mzz 5 7                       @noisy det23
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         49
mz 7                          @noisy det35 det53 det71 det89
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         53
mzz 6 7                       @noisy det27
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101
mx 7                          @noisy det29
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         60
mzz 6 7                       @noisy det33
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97
mz 6                          @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
mx 7                          @noisy det39
mzx 3 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         67
mzz 6 7                       @noisy det37
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         70
mz 7                          @noisy det53 det71 det89
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         74
mzz 5 7                       @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         77
mz 7                          @noisy det53 det71 det89
mz 6                          @noisy det53 det61 det71 det79 det89 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         81
mzz 6 7                       @noisy det45
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101
mx 7                          @noisy det47
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         88
mzz 6 7                       @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97
mz 6                          @noisy det54
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
mx 7                          @noisy det57
mzx 3 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         95
mzz 6 7                       @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         98
mz 7                          @noisy det71 det89
mz 5                          @noisy det65 det68 det83 det86 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        102
mzz 5 7                       @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        105
mz 7                          @noisy det71 det89
mz 6                          @noisy det71 det79 det89 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        109
mzz 6 7                       @noisy det63
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101
mx 7                          @noisy det65
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        115
mzz 5 7                       @noisy det70 det79 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        116
mzz 6 7                       @noisy det69
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        119
mz 7                          @noisy det75 det79 det93 det97
mz 6                          @noisy det72
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101
mx 7                          @noisy det75
mzx 3 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        123
mzz 6 7                       @noisy det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        126
mz 7                          @noisy det89
mz 5                          @noisy det83 det86 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        130
mzz 5 7                       @noisy det77
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        133
mz 7                          @noisy det89
mz 6                          @noisy det89 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        136
mzz 5 7                       @noisy det82 det93 det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        137
mzz 6 7                       @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101
mx 7                          @noisy det83
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        140
mz 5                          @det85
mz 6                          @det84

--------        141
mz 5                          @det85
mx 7                          @det86
mxx 3 6                       @det89

--------        142
mxx 0 5                       @det89
mzz 6 7                       @det87 det93

--------        143
mzz 5 7                       @det88 det97

--------        144
mzz 6 7                       @det87

--------        145
mzz 5 7                       @det88
mzx 2 6                       @det89

--------        146
mzx 1 7                       @det89
mx 5                          @det89
mz 6                          @det90 det97 det101

--------        147
mz 7                          @det93 det97
mz 6                          @det90

--------        148
mz 5                          @det97 det101
mx 7                          @det93
mzx 3 6                       @det93

--------        149
mxx 4 5                       @det93
mzz 6 7                       @det91 det97 det101

--------        150
mzz 5 7                       @det92 det97 det101

--------        151
mzz 6 7                       @det91

--------        152
mzz 5 7                       @det92
mzx 2 6                       @det93

--------        153
mxx 1 7                       @det93
mx 5                          @det93
mz 6                          @det94

--------        154
mz 7
mz 5                          @det101

--------        155
mz 6                          @det94
mx 7                          @det97
mzx 0 5                       @det97

--------        156
mxx 3 6                       @det97
mzz 5 7                       @det95 det101

--------        157
mzz 6 7                       @det96 det101

--------        158
mzz 5 7                       @det95

--------        159
mzz 6 7                       @det96
mzx 4 5                       @det97

--------        160
mxx 1 7                       @det97
mz 5                          @det98
mx 6                          @det97

--------        161
mz 7
mz 6

--------        162
mz 5                          @det98
mx 7                          @det101
mzx 3 6                       @det101

--------        163
mzx 4 5                       @det101
mzz 6 7                       @det99

--------        164
mzz 5 7                       @det100

--------        165
mzz 6 7                       @det99

--------        166
mzz 5 7                       @det100
mxx 2 6                       @det101

--------        167
mxx 0 5                       @det101
mz 6
mx 7                          @det101



==> anc/circuits/Fig1_right/T_4.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mxx 3 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89 det107 det125 det143 det161
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89 det107 det125 det143 det161
mx 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mz 6                          @det3 det17 det35 det53 det71 det89 det107 det125 det143 det161

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93 det111 det129 det147 det165
mzx 3 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93 det111 det129 det147 det165
mzz 6 7                       @det4 det17 det35 det53 det71 det89 det107 det125 det143 det161

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93 det111 det129 det147 det165
mx 5                          @det21 det39 det57 det75 det93 det111 det129 det147 det165
mz 6                          @det6 det21 det39 det57 det75 det93 det111 det129 det147 det165

--------         14
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mz 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97 det115 det133 det151 det169
mzx 0 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97 det115 det133 det151 det169
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93 det107 det111 det125 det129 det143 det147 det161 det165

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93 det111 det129 det147 det165

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97 det115 det133 det151 det169
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97 det115 det133 det151 det169

--------         21
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93 det111 det129 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97 det115 det133 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         32
mzz 6 7                       @noisy det15
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det18
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det21
mzx 3 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         39
mzz 6 7                       @noisy det19
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93 det111 det129 det147 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         42
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         46
mzz 5 7                       @noisy det23
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         49
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         53
mzz 6 7                       @noisy det27
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det29
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93 det111 det129 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97 det115 det133 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         60
mzz 6 7                       @noisy det33
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det39
mzx 3 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         67
mzz 6 7                       @noisy det37
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93 det111 det129 det147 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         70
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         74
mzz 5 7                       @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         77
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161
mz 6                          @noisy det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         81
mzz 6 7                       @noisy det45
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det47
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93 det111 det129 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97 det115 det133 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         88
mzz 6 7                       @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det54
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det57
mzx 3 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         95
mzz 6 7                       @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93 det111 det129 det147 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         98
mz 7                          @noisy det71 det89 det107 det125 det143 det161
mz 5                          @noisy det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        102
mzz 5 7                       @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        105
mz 7                          @noisy det71 det89 det107 det125 det143 det161
mz 6                          @noisy det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        109
mzz 6 7                       @noisy det63
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det65
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93 det111 det129 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        115
mzz 5 7                       @noisy det70 det79 det97 det115 det133 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        116
mzz 6 7                       @noisy det69
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        119
mz 7                          @noisy det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det72
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det75
mzx 3 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        123
mzz 6 7                       @noisy det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93 det111 det129 det147 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        126
mz 7                          @noisy det89 det107 det125 det143 det161
mz 5                          @noisy det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        130
mzz 5 7                       @noisy det77
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        133
mz 7                          @noisy det89 det107 det125 det143 det161
mz 6                          @noisy det89 det97 det107 det115 det125 det133 det143 det151 det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        136
mzz 5 7                       @noisy det82 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        137
mzz 6 7                       @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101 det104 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det83
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        140
mz 5                          @noisy det85
mz 6                          @noisy det84
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        141
mz 5                          @noisy det85
mx 7                          @noisy det86
mxx 3 6                       @noisy det89
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        142
mxx 0 5                       @noisy det89
mzz 6 7                       @noisy det87 det93 det111 det129 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        143
mzz 5 7                       @noisy det88 det97 det115 det133 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        144
mzz 6 7                       @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        145
mzz 5 7                       @noisy det88
mzx 2 6                       @noisy det89
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        146
mzx 1 7                       @noisy det89
mx 5                          @noisy det89
mz 6                          @noisy det90 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        147
mz 7                          @noisy det93 det97 det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det90
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        148
mz 5                          @noisy det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det93
mzx 3 6                       @noisy det93
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        149
mxx 4 5                       @noisy det93
mzz 6 7                       @noisy det91 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        150
mzz 5 7                       @noisy det92 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        151
mzz 6 7                       @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        152
mzz 5 7                       @noisy det92
mzx 2 6                       @noisy det93
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        153
mxx 1 7                       @noisy det93
mx 5                          @noisy det93
mz 6                          @noisy det94 det111 det129 det147 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        154
mz 7                          @noisy det107 det125 det143 det161
mz 5                          @noisy det101 det104 det119 det122 det137 det140 det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        155
mz 6                          @noisy det94
mx 7                          @noisy det97
mzx 0 5                       @noisy det97
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        156
mxx 3 6                       @noisy det97
mzz 5 7                       @noisy det95 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        157
mzz 6 7                       @noisy det96 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        158
mzz 5 7                       @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        159
mzz 6 7                       @noisy det96
mzx 4 5                       @noisy det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        160
mxx 1 7                       @noisy det97
mz 5                          @noisy det98
mx 6                          @noisy det97
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        161
mz 7                          @noisy det107 det125 det143 det161
mz 6                          @noisy det107 det115 det125 det133 det143 det151 det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        162
mz 5                          @noisy det98
mx 7                          @noisy det101 det104 det107
mzx 3 6                       @noisy det101 det104 det107
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        163
mzx 4 5                       @noisy det101 det104 det107
mzz 6 7                       @noisy det99 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        164
mzz 5 7                       @noisy det100 det111 det115 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        165
mzz 6 7                       @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        166
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det101 det104 det107
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        167
mxx 0 5                       @noisy det101 det104 det107
mz 6                          @noisy det102 det107 det119 det122 det137 det140 det155 det158 det173
mx 7                          @noisy det101
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        168
mz 5                          @noisy det103
mz 6                          @noisy det102
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        169
mz 5                          @noisy det103
mx 7                          @noisy det104
mxx 3 6                       @noisy det107
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        170
mxx 0 5                       @noisy det107
mzz 6 7                       @noisy det105 det111 det129 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        171
mzz 5 7                       @noisy det106 det115 det133 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        172
mzz 6 7                       @noisy det105
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        173
mzz 5 7                       @noisy det106
mzx 2 6                       @noisy det107
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        174
mzx 1 7                       @noisy det107
mx 5                          @noisy det107
mz 6                          @noisy det108 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        175
mz 7                          @noisy det111 det115 det129 det133 det147 det151 det165 det169
mz 6                          @noisy det108
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        176
mz 5                          @noisy det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det111
mzx 3 6                       @noisy det111
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        177
mxx 4 5                       @noisy det111
mzz 6 7                       @noisy det109 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        178
mzz 5 7                       @noisy det110 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        179
mzz 6 7                       @noisy det109
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        180
mzz 5 7                       @noisy det110
mzx 2 6                       @noisy det111
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        181
mxx 1 7                       @noisy det111
mx 5                          @noisy det111
mz 6                          @noisy det112 det129 det147 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        182
mz 7                          @noisy det125 det143 det161
mz 5                          @noisy det119 det122 det137 det140 det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        183
mz 6                          @noisy det112
mx 7                          @noisy det115
mzx 0 5                       @noisy det115
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        184
mxx 3 6                       @noisy det115
mzz 5 7                       @noisy det113 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        185
mzz 6 7                       @noisy det114 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        186
mzz 5 7                       @noisy det113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        187
mzz 6 7                       @noisy det114
mzx 4 5                       @noisy det115
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        188
mxx 1 7                       @noisy det115
mz 5                          @noisy det116
mx 6                          @noisy det115
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        189
mz 7                          @noisy det125 det143 det161
mz 6                          @noisy det125 det133 det143 det151 det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        190
mz 5                          @noisy det116
mx 7                          @noisy det119 det122 det125
mzx 3 6                       @noisy det119 det122 det125
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        191
mzx 4 5                       @noisy det119 det122 det125
mzz 6 7                       @noisy det117 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        192
mzz 5 7                       @noisy det118 det129 det133 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        193
mzz 6 7                       @noisy det117
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        194
mzz 5 7                       @noisy det118
mxx 2 6                       @noisy det119 det122 det125
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        195
mxx 0 5                       @noisy det119 det122 det125
mz 6                          @noisy det120 det125 det137 det140 det155 det158 det173
mx 7                          @noisy det119
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        196
mz 5                          @noisy det121
mz 6                          @noisy det120
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        197
mz 5                          @noisy det121
mx 7                          @noisy det122
mxx 3 6                       @noisy det125
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        198
mxx 0 5                       @noisy det125
mzz 6 7                       @noisy det123 det129 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        199
mzz 5 7                       @noisy det124 det133 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        200
mzz 6 7                       @noisy det123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        201
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det125
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        202
mzx 1 7                       @noisy det125
mx 5                          @noisy det125
mz 6                          @noisy det126 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        203
mz 7                          @noisy det129 det133 det147 det151 det165 det169
mz 6                          @noisy det126
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        204
mz 5                          @noisy det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
mx 7                          @noisy det129
mzx 3 6                       @noisy det129
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        205
mxx 4 5                       @noisy det129
mzz 6 7                       @noisy det127 det133 det137 det140 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        206
mzz 5 7                       @noisy det128 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        207
mzz 6 7                       @noisy det127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        208
mzz 5 7                       @noisy det128
mzx 2 6                       @noisy det129
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        209
mxx 1 7                       @noisy det129
mx 5                          @noisy det129
mz 6                          @noisy det130 det147 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        210
mz 7                          @noisy det143 det161
mz 5                          @noisy det137 det140 det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        211
mz 6                          @noisy det130
mx 7                          @noisy det133
mzx 0 5                       @noisy det133
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        212
mxx 3 6                       @noisy det133
mzz 5 7                       @noisy det131 det137 det140 det147 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        213
mzz 6 7                       @noisy det132 det137 det140 det143 det147 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        214
mzz 5 7                       @noisy det131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        215
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det133
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        216
mxx 1 7                       @noisy det133
mz 5                          @noisy det134
mx 6                          @noisy det133
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        217
mz 7                          @noisy det143 det161
mz 6                          @noisy det143 det151 det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        218
mz 5                          @noisy det134
mx 7                          @noisy det137 det140 det143
mzx 3 6                       @noisy det137 det140 det143
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        219
mzx 4 5                       @noisy det137 det140 det143
mzz 6 7                       @noisy det135 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        220
mzz 5 7                       @noisy det136 det147 det151 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        221
mzz 6 7                       @noisy det135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        222
mzz 5 7                       @noisy det136
mxx 2 6                       @noisy det137 det140 det143
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        223
mxx 0 5                       @noisy det137 det140 det143
mz 6                          @noisy det138 det143 det155 det158 det173
mx 7                          @noisy det137
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        224
mz 5                          @noisy det139
mz 6                          @noisy det138
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        225
mz 5                          @noisy det139
mx 7                          @noisy det140
mxx 3 6                       @noisy det143
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        226
mxx 0 5                       @noisy det143
mzz 6 7                       @noisy det141 det147 det165
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        227
mzz 5 7                       @noisy det142 det151 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        228
mzz 6 7                       @noisy det141
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        229
mzz 5 7                       @noisy det142
mzx 2 6                       @noisy det143
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        230
mzx 1 7                       @noisy det143
mx 5                          @noisy det143
mz 6                          @noisy det144 det151 det155 det158 det169 det173
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        231
mz 7                          @noisy det147 det151 det165 det169
mz 6                          @noisy det144
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        232
mz 5                          @noisy det151 det155 det158 det161 det169 det173
mx 7                          @noisy det147
mzx 3 6                       @noisy det147
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        233
mxx 4 5                       @noisy det147
mzz 6 7                       @noisy det145 det151 det155 det158 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        234
mzz 5 7                       @noisy det146 det151 det155 det158 det161 det169 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        235
mzz 6 7                       @noisy det145
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        236
mzz 5 7                       @noisy det146
mzx 2 6                       @noisy det147
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        237
mxx 1 7                       @noisy det147
mx 5                          @noisy det147
mz 6                          @noisy det148 det165
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        238
mz 7                          @noisy det161
mz 5                          @noisy det155 det158 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        239
mz 6                          @noisy det148
mx 7                          @noisy det151
mzx 0 5                       @noisy det151
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        240
mxx 3 6                       @noisy det151
mzz 5 7                       @noisy det149 det155 det158 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        241
mzz 6 7                       @noisy det150 det155 det158 det161 det165 det173
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        242
mzz 5 7                       @noisy det149
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        243
mzz 6 7                       @noisy det150
mzx 4 5                       @noisy det151
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        244
mxx 1 7                       @noisy det151
mz 5                          @noisy det152
mx 6                          @noisy det151
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        245
mz 7                          @noisy det161
mz 6                          @noisy det161 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        246
mz 5                          @noisy det152
mx 7                          @noisy det155 det158 det161
mzx 3 6                       @noisy det155 det158 det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        247
mzx 4 5                       @noisy det155 det158 det161
mzz 6 7                       @noisy det153 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        248
mzz 5 7                       @noisy det154 det165 det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        249
mzz 6 7                       @noisy det153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        250
mzz 5 7                       @noisy det154
mxx 2 6                       @noisy det155 det158 det161
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        251
mxx 0 5                       @noisy det155 det158 det161
mz 6                          @noisy det156 det161 det173
mx 7                          @noisy det155
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        252
mz 5                          @det157
mz 6                          @det156

--------        253
mz 5                          @det157
mx 7                          @det158
mxx 3 6                       @det161

--------        254
mxx 0 5                       @det161
mzz 6 7                       @det159 det165

--------        255
mzz 5 7                       @det160 det169

--------        256
mzz 6 7                       @det159

--------        257
mzz 5 7                       @det160
mzx 2 6                       @det161

--------        258
mzx 1 7                       @det161
mx 5                          @det161
mz 6                          @det162 det169 det173

--------        259
mz 7                          @det165 det169
mz 6                          @det162

--------        260
mz 5                          @det169 det173
mx 7                          @det165
mzx 3 6                       @det165

--------        261
mxx 4 5                       @det165
mzz 6 7                       @det163 det169 det173

--------        262
mzz 5 7                       @det164 det169 det173

--------        263
mzz 6 7                       @det163

--------        264
mzz 5 7                       @det164
mzx 2 6                       @det165

--------        265
mxx 1 7                       @det165
mx 5                          @det165
mz 6                          @det166

--------        266
mz 7
mz 5                          @det173

--------        267
mz 6                          @det166
mx 7                          @det169
mzx 0 5                       @det169

--------        268
mxx 3 6                       @det169
mzz 5 7                       @det167 det173

--------        269
mzz 6 7                       @det168 det173

--------        270
mzz 5 7                       @det167

--------        271
mzz 6 7                       @det168
mzx 4 5                       @det169

--------        272
mxx 1 7                       @det169
mz 5                          @det170
mx 6                          @det169

--------        273
mz 7
mz 6

--------        274
mz 5                          @det170
mx 7                          @det173
mzx 3 6                       @det173

--------        275
mzx 4 5                       @det173
mzz 6 7                       @det171

--------        276
mzz 5 7                       @det172

--------        277
mzz 6 7                       @det171

--------        278
mzz 5 7                       @det172
mxx 2 6                       @det173

--------        279
mxx 0 5                       @det173
mz 6
mx 7                          @det173



==> anc/circuits/Fig1_right/T_8.txt <==
mz 5                          @det0
mz 6

--------          1
mz 5                          @det0
mx 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mxx 3 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------          2
mxx 0 5                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mzz 6 7                       @det1

--------          3
mzz 5 7                       @det2

--------          4
mzz 6 7                       @det1

--------          5
mzz 5 7                       @det2
mzx 2 6                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------          6
mzx 1 7                       @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mx 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @det3 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------          7
mz 7
mz 6                          @det3

--------          8
mz 5
mx 7                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mzx 3 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------          9
mxx 4 5                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mzz 6 7                       @det4 det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------         10
mzz 5 7                       @det5

--------         11
mzz 6 7                       @det4

--------         12
mzz 5 7                       @det5
mzx 2 6                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         13
mxx 1 7                       @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mx 5                          @det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
mz 6                          @det6 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         14
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305

--------         15
mz 6                          @det6
mx 7                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
mzx 0 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         16
mxx 3 6                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
mzz 5 7                       @det7 det17 det21 det35 det39 det53 det57 det71 det75 det89 det93 det107 det111 det125 det129 det143 det147 det161 det165 det179 det183 det197 det201 det215 det219 det233 det237 det251 det255 det269 det273 det287 det291 det305 det309

--------         17
mzz 6 7                       @det8 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309

--------         18
mzz 5 7                       @det7

--------         19
mzz 6 7                       @det8
mzx 4 5                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         20
mxx 1 7                       @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
mz 5                          @det9
mx 6                          @det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313

--------         21
mz 7                          @det17 det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @det17 det25 det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313

--------         22
mz 5                          @det9
mx 7                          @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317
mzx 3 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317

--------         23
mzx 4 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317
mzz 6 7                       @det10 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         24
mzz 5 7                       @det11 det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313

--------         25
mzz 6 7                       @det10

--------         26
mzz 5 7                       @det11
mxx 2 6                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317

--------         27
mxx 0 5                       @det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317
mz 6                          @det12 det17 det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @det14 det17 det29 det32 det35 det47 det50 det53 det65 det68 det71 det83 det86 det89 det101 det104 det107 det119 det122 det125 det137 det140 det143 det155 det158 det161 det173 det176 det179 det191 det194 det197 det209 det212 det215 det227 det230 det233 det245 det248 det251 det263 det266 det269 det281 det284 det287 det299 det302 det305 det317

--------         28
mz 5                          @noisy det13
mz 6                          @noisy det12
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         29
mz 5                          @noisy det13
mx 7                          @noisy det14
mxx 3 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         30
mxx 0 5                       @noisy det17
mzz 6 7                       @noisy det15 det21 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         31
mzz 5 7                       @noisy det16 det25 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         32
mzz 6 7                       @noisy det15
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         33
mzz 5 7                       @noisy det16
mzx 2 6                       @noisy det17
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         34
mzx 1 7                       @noisy det17
mx 5                          @noisy det17
mz 6                          @noisy det18 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         35
mz 7                          @noisy det21 det25 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det18
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         36
mz 5                          @noisy det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det21
mzx 3 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         37
mxx 4 5                       @noisy det21
mzz 6 7                       @noisy det19 det25 det29 det32 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         38
mzz 5 7                       @noisy det20 det25 det29 det32 det35 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         39
mzz 6 7                       @noisy det19
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         40
mzz 5 7                       @noisy det20
mzx 2 6                       @noisy det21
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         41
mxx 1 7                       @noisy det21
mx 5                          @noisy det21
mz 6                          @noisy det22 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         42
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det29 det32 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         43
mz 6                          @noisy det22
mx 7                          @noisy det25
mzx 0 5                       @noisy det25
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         44
mxx 3 6                       @noisy det25
mzz 5 7                       @noisy det23 det29 det32 det39 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         45
mzz 6 7                       @noisy det24 det29 det32 det35 det39 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         46
mzz 5 7                       @noisy det23
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         47
mzz 6 7                       @noisy det24
mzx 4 5                       @noisy det25
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         48
mxx 1 7                       @noisy det25
mz 5                          @noisy det26
mx 6                          @noisy det25
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         49
mz 7                          @noisy det35 det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det35 det43 det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         50
mz 5                          @noisy det26
mx 7                          @noisy det29 det32 det35
mzx 3 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         51
mzx 4 5                       @noisy det29 det32 det35
mzz 6 7                       @noisy det27 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         52
mzz 5 7                       @noisy det28 det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         53
mzz 6 7                       @noisy det27
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         54
mzz 5 7                       @noisy det28
mxx 2 6                       @noisy det29 det32 det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         55
mxx 0 5                       @noisy det29 det32 det35
mz 6                          @noisy det30 det35 det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det29
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         56
mz 5                          @noisy det31
mz 6                          @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         57
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         58
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         59
mzz 5 7                       @noisy det34 det43 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         60
mzz 6 7                       @noisy det33
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         61
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         62
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         63
mz 7                          @noisy det39 det43 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         64
mz 5                          @noisy det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det39
mzx 3 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         65
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det50 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         66
mzz 5 7                       @noisy det38 det43 det47 det50 det53 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         67
mzz 6 7                       @noisy det37
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         68
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         69
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         70
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det47 det50 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         71
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         72
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det50 det57 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         73
mzz 6 7                       @noisy det42 det47 det50 det53 det57 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         74
mzz 5 7                       @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         75
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         76
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         77
mz 7                          @noisy det53 det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det53 det61 det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         78
mz 5                          @noisy det44
mx 7                          @noisy det47 det50 det53
mzx 3 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         79
mzx 4 5                       @noisy det47 det50 det53
mzz 6 7                       @noisy det45 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         80
mzz 5 7                       @noisy det46 det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         81
mzz 6 7                       @noisy det45
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         82
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det50 det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         83
mxx 0 5                       @noisy det47 det50 det53
mz 6                          @noisy det48 det53 det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det47
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         84
mz 5                          @noisy det49
mz 6                          @noisy det48
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         85
mz 5                          @noisy det49
mx 7                          @noisy det50
mxx 3 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         86
mxx 0 5                       @noisy det53
mzz 6 7                       @noisy det51 det57 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         87
mzz 5 7                       @noisy det52 det61 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         88
mzz 6 7                       @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         89
mzz 5 7                       @noisy det52
mzx 2 6                       @noisy det53
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         90
mzx 1 7                       @noisy det53
mx 5                          @noisy det53
mz 6                          @noisy det54 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         91
mz 7                          @noisy det57 det61 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det54
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         92
mz 5                          @noisy det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det57
mzx 3 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         93
mxx 4 5                       @noisy det57
mzz 6 7                       @noisy det55 det61 det65 det68 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         94
mzz 5 7                       @noisy det56 det61 det65 det68 det71 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         95
mzz 6 7                       @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         96
mzz 5 7                       @noisy det56
mzx 2 6                       @noisy det57
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         97
mxx 1 7                       @noisy det57
mx 5                          @noisy det57
mz 6                          @noisy det58 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         98
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det65 det68 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         99
mz 6                          @noisy det58
mx 7                          @noisy det61
mzx 0 5                       @noisy det61
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        100
mxx 3 6                       @noisy det61
mzz 5 7                       @noisy det59 det65 det68 det75 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        101
mzz 6 7                       @noisy det60 det65 det68 det71 det75 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        102
mzz 5 7                       @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        103
mzz 6 7                       @noisy det60
mzx 4 5                       @noisy det61
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        104
mxx 1 7                       @noisy det61
mz 5                          @noisy det62
mx 6                          @noisy det61
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        105
mz 7                          @noisy det71 det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det71 det79 det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        106
mz 5                          @noisy det62
mx 7                          @noisy det65 det68 det71
mzx 3 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        107
mzx 4 5                       @noisy det65 det68 det71
mzz 6 7                       @noisy det63 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        108
mzz 5 7                       @noisy det64 det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        109
mzz 6 7                       @noisy det63
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        110
mzz 5 7                       @noisy det64
mxx 2 6                       @noisy det65 det68 det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        111
mxx 0 5                       @noisy det65 det68 det71
mz 6                          @noisy det66 det71 det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det65
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        112
mz 5                          @noisy det67
mz 6                          @noisy det66
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        113
mz 5                          @noisy det67
mx 7                          @noisy det68
mxx 3 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        114
mxx 0 5                       @noisy det71
mzz 6 7                       @noisy det69 det75 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        115
mzz 5 7                       @noisy det70 det79 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        116
mzz 6 7                       @noisy det69
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        117
mzz 5 7                       @noisy det70
mzx 2 6                       @noisy det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        118
mzx 1 7                       @noisy det71
mx 5                          @noisy det71
mz 6                          @noisy det72 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        119
mz 7                          @noisy det75 det79 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det72
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        120
mz 5                          @noisy det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det75
mzx 3 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        121
mxx 4 5                       @noisy det75
mzz 6 7                       @noisy det73 det79 det83 det86 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        122
mzz 5 7                       @noisy det74 det79 det83 det86 det89 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        123
mzz 6 7                       @noisy det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        124
mzz 5 7                       @noisy det74
mzx 2 6                       @noisy det75
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        125
mxx 1 7                       @noisy det75
mx 5                          @noisy det75
mz 6                          @noisy det76 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        126
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det83 det86 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        127
mz 6                          @noisy det76
mx 7                          @noisy det79
mzx 0 5                       @noisy det79
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        128
mxx 3 6                       @noisy det79
mzz 5 7                       @noisy det77 det83 det86 det93 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        129
mzz 6 7                       @noisy det78 det83 det86 det89 det93 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        130
mzz 5 7                       @noisy det77
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        131
mzz 6 7                       @noisy det78
mzx 4 5                       @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        132
mxx 1 7                       @noisy det79
mz 5                          @noisy det80
mx 6                          @noisy det79
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        133
mz 7                          @noisy det89 det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det89 det97 det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        134
mz 5                          @noisy det80
mx 7                          @noisy det83 det86 det89
mzx 3 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        135
mzx 4 5                       @noisy det83 det86 det89
mzz 6 7                       @noisy det81 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        136
mzz 5 7                       @noisy det82 det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        137
mzz 6 7                       @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        138
mzz 5 7                       @noisy det82
mxx 2 6                       @noisy det83 det86 det89
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        139
mxx 0 5                       @noisy det83 det86 det89
mz 6                          @noisy det84 det89 det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det83
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        140
mz 5                          @noisy det85
mz 6                          @noisy det84
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        141
mz 5                          @noisy det85
mx 7                          @noisy det86
mxx 3 6                       @noisy det89
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        142
mxx 0 5                       @noisy det89
mzz 6 7                       @noisy det87 det93 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        143
mzz 5 7                       @noisy det88 det97 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        144
mzz 6 7                       @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        145
mzz 5 7                       @noisy det88
mzx 2 6                       @noisy det89
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        146
mzx 1 7                       @noisy det89
mx 5                          @noisy det89
mz 6                          @noisy det90 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        147
mz 7                          @noisy det93 det97 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det90
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        148
mz 5                          @noisy det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det93
mzx 3 6                       @noisy det93
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        149
mxx 4 5                       @noisy det93
mzz 6 7                       @noisy det91 det97 det101 det104 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        150
mzz 5 7                       @noisy det92 det97 det101 det104 det107 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        151
mzz 6 7                       @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        152
mzz 5 7                       @noisy det92
mzx 2 6                       @noisy det93
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        153
mxx 1 7                       @noisy det93
mx 5                          @noisy det93
mz 6                          @noisy det94 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        154
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det101 det104 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        155
mz 6                          @noisy det94
mx 7                          @noisy det97
mzx 0 5                       @noisy det97
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        156
mxx 3 6                       @noisy det97
mzz 5 7                       @noisy det95 det101 det104 det111 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        157
mzz 6 7                       @noisy det96 det101 det104 det107 det111 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        158
mzz 5 7                       @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        159
mzz 6 7                       @noisy det96
mzx 4 5                       @noisy det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        160
mxx 1 7                       @noisy det97
mz 5                          @noisy det98
mx 6                          @noisy det97
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        161
mz 7                          @noisy det107 det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det107 det115 det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        162
mz 5                          @noisy det98
mx 7                          @noisy det101 det104 det107
mzx 3 6                       @noisy det101 det104 det107
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        163
mzx 4 5                       @noisy det101 det104 det107
mzz 6 7                       @noisy det99 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        164
mzz 5 7                       @noisy det100 det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        165
mzz 6 7                       @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        166
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det101 det104 det107
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        167
mxx 0 5                       @noisy det101 det104 det107
mz 6                          @noisy det102 det107 det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det101
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        168
mz 5                          @noisy det103
mz 6                          @noisy det102
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        169
mz 5                          @noisy det103
mx 7                          @noisy det104
mxx 3 6                       @noisy det107
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        170
mxx 0 5                       @noisy det107
mzz 6 7                       @noisy det105 det111 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        171
mzz 5 7                       @noisy det106 det115 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        172
mzz 6 7                       @noisy det105
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        173
mzz 5 7                       @noisy det106
mzx 2 6                       @noisy det107
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        174
mzx 1 7                       @noisy det107
mx 5                          @noisy det107
mz 6                          @noisy det108 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        175
mz 7                          @noisy det111 det115 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det108
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        176
mz 5                          @noisy det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det111
mzx 3 6                       @noisy det111
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        177
mxx 4 5                       @noisy det111
mzz 6 7                       @noisy det109 det115 det119 det122 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        178
mzz 5 7                       @noisy det110 det115 det119 det122 det125 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        179
mzz 6 7                       @noisy det109
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        180
mzz 5 7                       @noisy det110
mzx 2 6                       @noisy det111
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        181
mxx 1 7                       @noisy det111
mx 5                          @noisy det111
mz 6                          @noisy det112 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        182
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det119 det122 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        183
mz 6                          @noisy det112
mx 7                          @noisy det115
mzx 0 5                       @noisy det115
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        184
mxx 3 6                       @noisy det115
mzz 5 7                       @noisy det113 det119 det122 det129 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        185
mzz 6 7                       @noisy det114 det119 det122 det125 det129 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        186
mzz 5 7                       @noisy det113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        187
mzz 6 7                       @noisy det114
mzx 4 5                       @noisy det115
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        188
mxx 1 7                       @noisy det115
mz 5                          @noisy det116
mx 6                          @noisy det115
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        189
mz 7                          @noisy det125 det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det125 det133 det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        190
mz 5                          @noisy det116
mx 7                          @noisy det119 det122 det125
mzx 3 6                       @noisy det119 det122 det125
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        191
mzx 4 5                       @noisy det119 det122 det125
mzz 6 7                       @noisy det117 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        192
mzz 5 7                       @noisy det118 det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        193
mzz 6 7                       @noisy det117
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        194
mzz 5 7                       @noisy det118
mxx 2 6                       @noisy det119 det122 det125
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        195
mxx 0 5                       @noisy det119 det122 det125
mz 6                          @noisy det120 det125 det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det119
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        196
mz 5                          @noisy det121
mz 6                          @noisy det120
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        197
mz 5                          @noisy det121
mx 7                          @noisy det122
mxx 3 6                       @noisy det125
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        198
mxx 0 5                       @noisy det125
mzz 6 7                       @noisy det123 det129 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        199
mzz 5 7                       @noisy det124 det133 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        200
mzz 6 7                       @noisy det123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        201
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det125
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        202
mzx 1 7                       @noisy det125
mx 5                          @noisy det125
mz 6                          @noisy det126 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        203
mz 7                          @noisy det129 det133 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det126
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        204
mz 5                          @noisy det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det129
mzx 3 6                       @noisy det129
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        205
mxx 4 5                       @noisy det129
mzz 6 7                       @noisy det127 det133 det137 det140 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        206
mzz 5 7                       @noisy det128 det133 det137 det140 det143 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        207
mzz 6 7                       @noisy det127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        208
mzz 5 7                       @noisy det128
mzx 2 6                       @noisy det129
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        209
mxx 1 7                       @noisy det129
mx 5                          @noisy det129
mz 6                          @noisy det130 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        210
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det137 det140 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        211
mz 6                          @noisy det130
mx 7                          @noisy det133
mzx 0 5                       @noisy det133
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        212
mxx 3 6                       @noisy det133
mzz 5 7                       @noisy det131 det137 det140 det147 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        213
mzz 6 7                       @noisy det132 det137 det140 det143 det147 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        214
mzz 5 7                       @noisy det131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        215
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det133
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        216
mxx 1 7                       @noisy det133
mz 5                          @noisy det134
mx 6                          @noisy det133
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        217
mz 7                          @noisy det143 det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det143 det151 det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        218
mz 5                          @noisy det134
mx 7                          @noisy det137 det140 det143
mzx 3 6                       @noisy det137 det140 det143
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        219
mzx 4 5                       @noisy det137 det140 det143
mzz 6 7                       @noisy det135 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        220
mzz 5 7                       @noisy det136 det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        221
mzz 6 7                       @noisy det135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        222
mzz 5 7                       @noisy det136
mxx 2 6                       @noisy det137 det140 det143
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        223
mxx 0 5                       @noisy det137 det140 det143
mz 6                          @noisy det138 det143 det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det137
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        224
mz 5                          @noisy det139
mz 6                          @noisy det138
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        225
mz 5                          @noisy det139
mx 7                          @noisy det140
mxx 3 6                       @noisy det143
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        226
mxx 0 5                       @noisy det143
mzz 6 7                       @noisy det141 det147 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        227
mzz 5 7                       @noisy det142 det151 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        228
mzz 6 7                       @noisy det141
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        229
mzz 5 7                       @noisy det142
mzx 2 6                       @noisy det143
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        230
mzx 1 7                       @noisy det143
mx 5                          @noisy det143
mz 6                          @noisy det144 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        231
mz 7                          @noisy det147 det151 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det144
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        232
mz 5                          @noisy det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det147
mzx 3 6                       @noisy det147
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        233
mxx 4 5                       @noisy det147
mzz 6 7                       @noisy det145 det151 det155 det158 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        234
mzz 5 7                       @noisy det146 det151 det155 det158 det161 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        235
mzz 6 7                       @noisy det145
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        236
mzz 5 7                       @noisy det146
mzx 2 6                       @noisy det147
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        237
mxx 1 7                       @noisy det147
mx 5                          @noisy det147
mz 6                          @noisy det148 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        238
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det155 det158 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        239
mz 6                          @noisy det148
mx 7                          @noisy det151
mzx 0 5                       @noisy det151
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        240
mxx 3 6                       @noisy det151
mzz 5 7                       @noisy det149 det155 det158 det165 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        241
mzz 6 7                       @noisy det150 det155 det158 det161 det165 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        242
mzz 5 7                       @noisy det149
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        243
mzz 6 7                       @noisy det150
mzx 4 5                       @noisy det151
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        244
mxx 1 7                       @noisy det151
mz 5                          @noisy det152
mx 6                          @noisy det151
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        245
mz 7                          @noisy det161 det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det161 det169 det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        246
mz 5                          @noisy det152
mx 7                          @noisy det155 det158 det161
mzx 3 6                       @noisy det155 det158 det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        247
mzx 4 5                       @noisy det155 det158 det161
mzz 6 7                       @noisy det153 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        248
mzz 5 7                       @noisy det154 det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        249
mzz 6 7                       @noisy det153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        250
mzz 5 7                       @noisy det154
mxx 2 6                       @noisy det155 det158 det161
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        251
mxx 0 5                       @noisy det155 det158 det161
mz 6                          @noisy det156 det161 det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det155
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        252
mz 5                          @noisy det157
mz 6                          @noisy det156
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        253
mz 5                          @noisy det157
mx 7                          @noisy det158
mxx 3 6                       @noisy det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        254
mxx 0 5                       @noisy det161
mzz 6 7                       @noisy det159 det165 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        255
mzz 5 7                       @noisy det160 det169 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        256
mzz 6 7                       @noisy det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        257
mzz 5 7                       @noisy det160
mzx 2 6                       @noisy det161
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        258
mzx 1 7                       @noisy det161
mx 5                          @noisy det161
mz 6                          @noisy det162 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        259
mz 7                          @noisy det165 det169 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det162
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        260
mz 5                          @noisy det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det165
mzx 3 6                       @noisy det165
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        261
mxx 4 5                       @noisy det165
mzz 6 7                       @noisy det163 det169 det173 det176 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        262
mzz 5 7                       @noisy det164 det169 det173 det176 det179 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        263
mzz 6 7                       @noisy det163
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        264
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det165
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        265
mxx 1 7                       @noisy det165
mx 5                          @noisy det165
mz 6                          @noisy det166 det183 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        266
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det173 det176 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        267
mz 6                          @noisy det166
mx 7                          @noisy det169
mzx 0 5                       @noisy det169
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        268
mxx 3 6                       @noisy det169
mzz 5 7                       @noisy det167 det173 det176 det183 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        269
mzz 6 7                       @noisy det168 det173 det176 det179 det183 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        270
mzz 5 7                       @noisy det167
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        271
mzz 6 7                       @noisy det168
mzx 4 5                       @noisy det169
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        272
mxx 1 7                       @noisy det169
mz 5                          @noisy det170
mx 6                          @noisy det169
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        273
mz 7                          @noisy det179 det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det179 det187 det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        274
mz 5                          @noisy det170
mx 7                          @noisy det173 det176 det179
mzx 3 6                       @noisy det173 det176 det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        275
mzx 4 5                       @noisy det173 det176 det179
mzz 6 7                       @noisy det171 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        276
mzz 5 7                       @noisy det172 det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        277
mzz 6 7                       @noisy det171
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        278
mzz 5 7                       @noisy det172
mxx 2 6                       @noisy det173 det176 det179
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        279
mxx 0 5                       @noisy det173 det176 det179
mz 6                          @noisy det174 det179 det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det173
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        280
mz 5                          @noisy det175
mz 6                          @noisy det174
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        281
mz 5                          @noisy det175
mx 7                          @noisy det176
mxx 3 6                       @noisy det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        282
mxx 0 5                       @noisy det179
mzz 6 7                       @noisy det177 det183 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        283
mzz 5 7                       @noisy det178 det187 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        284
mzz 6 7                       @noisy det177
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        285
mzz 5 7                       @noisy det178
mzx 2 6                       @noisy det179
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        286
mzx 1 7                       @noisy det179
mx 5                          @noisy det179
mz 6                          @noisy det180 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        287
mz 7                          @noisy det183 det187 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det180
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        288
mz 5                          @noisy det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det183
mzx 3 6                       @noisy det183
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        289
mxx 4 5                       @noisy det183
mzz 6 7                       @noisy det181 det187 det191 det194 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        290
mzz 5 7                       @noisy det182 det187 det191 det194 det197 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        291
mzz 6 7                       @noisy det181
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        292
mzz 5 7                       @noisy det182
mzx 2 6                       @noisy det183
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        293
mxx 1 7                       @noisy det183
mx 5                          @noisy det183
mz 6                          @noisy det184 det201 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        294
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305
mz 5                          @noisy det191 det194 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        295
mz 6                          @noisy det184
mx 7                          @noisy det187
mzx 0 5                       @noisy det187
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        296
mxx 3 6                       @noisy det187
mzz 5 7                       @noisy det185 det191 det194 det201 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        297
mzz 6 7                       @noisy det186 det191 det194 det197 det201 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        298
mzz 5 7                       @noisy det185
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        299
mzz 6 7                       @noisy det186
mzx 4 5                       @noisy det187
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        300
mxx 1 7                       @noisy det187
mz 5                          @noisy det188
mx 6                          @noisy det187
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        301
mz 7                          @noisy det197 det215 det233 det251 det269 det287 det305
mz 6                          @noisy det197 det205 det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        302
mz 5                          @noisy det188
mx 7                          @noisy det191 det194 det197
mzx 3 6                       @noisy det191 det194 det197
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        303
mzx 4 5                       @noisy det191 det194 det197
mzz 6 7                       @noisy det189 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        304
mzz 5 7                       @noisy det190 det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        305
mzz 6 7                       @noisy det189
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        306
mzz 5 7                       @noisy det190
mxx 2 6                       @noisy det191 det194 det197
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        307
mxx 0 5                       @noisy det191 det194 det197
mz 6                          @noisy det192 det197 det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det191
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        308
mz 5                          @noisy det193
mz 6                          @noisy det192
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        309
mz 5                          @noisy det193
mx 7                          @noisy det194
mxx 3 6                       @noisy det197
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        310
mxx 0 5                       @noisy det197
mzz 6 7                       @noisy det195 det201 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        311
mzz 5 7                       @noisy det196 det205 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        312
mzz 6 7                       @noisy det195
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        313
mzz 5 7                       @noisy det196
mzx 2 6                       @noisy det197
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        314
mzx 1 7                       @noisy det197
mx 5                          @noisy det197
mz 6                          @noisy det198 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        315
mz 7                          @noisy det201 det205 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det198
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        316
mz 5                          @noisy det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det201
mzx 3 6                       @noisy det201
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        317
mxx 4 5                       @noisy det201
mzz 6 7                       @noisy det199 det205 det209 det212 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        318
mzz 5 7                       @noisy det200 det205 det209 det212 det215 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        319
mzz 6 7                       @noisy det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        320
mzz 5 7                       @noisy det200
mzx 2 6                       @noisy det201
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        321
mxx 1 7                       @noisy det201
mx 5                          @noisy det201
mz 6                          @noisy det202 det219 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        322
mz 7                          @noisy det215 det233 det251 det269 det287 det305
mz 5                          @noisy det209 det212 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        323
mz 6                          @noisy det202
mx 7                          @noisy det205
mzx 0 5                       @noisy det205
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        324
mxx 3 6                       @noisy det205
mzz 5 7                       @noisy det203 det209 det212 det219 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        325
mzz 6 7                       @noisy det204 det209 det212 det215 det219 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        326
mzz 5 7                       @noisy det203
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        327
mzz 6 7                       @noisy det204
mzx 4 5                       @noisy det205
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        328
mxx 1 7                       @noisy det205
mz 5                          @noisy det206
mx 6                          @noisy det205
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        329
mz 7                          @noisy det215 det233 det251 det269 det287 det305
mz 6                          @noisy det215 det223 det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        330
mz 5                          @noisy det206
mx 7                          @noisy det209 det212 det215
mzx 3 6                       @noisy det209 det212 det215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        331
mzx 4 5                       @noisy det209 det212 det215
mzz 6 7                       @noisy det207 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        332
mzz 5 7                       @noisy det208 det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        333
mzz 6 7                       @noisy det207
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        334
mzz 5 7                       @noisy det208
mxx 2 6                       @noisy det209 det212 det215
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        335
mxx 0 5                       @noisy det209 det212 det215
mz 6                          @noisy det210 det215 det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det209
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        336
mz 5                          @noisy det211
mz 6                          @noisy det210
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        337
mz 5                          @noisy det211
mx 7                          @noisy det212
mxx 3 6                       @noisy det215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        338
mxx 0 5                       @noisy det215
mzz 6 7                       @noisy det213 det219 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        339
mzz 5 7                       @noisy det214 det223 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        340
mzz 6 7                       @noisy det213
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        341
mzz 5 7                       @noisy det214
mzx 2 6                       @noisy det215
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        342
mzx 1 7                       @noisy det215
mx 5                          @noisy det215
mz 6                          @noisy det216 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        343
mz 7                          @noisy det219 det223 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det216
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        344
mz 5                          @noisy det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det219
mzx 3 6                       @noisy det219
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        345
mxx 4 5                       @noisy det219
mzz 6 7                       @noisy det217 det223 det227 det230 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        346
mzz 5 7                       @noisy det218 det223 det227 det230 det233 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        347
mzz 6 7                       @noisy det217
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        348
mzz 5 7                       @noisy det218
mzx 2 6                       @noisy det219
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        349
mxx 1 7                       @noisy det219
mx 5                          @noisy det219
mz 6                          @noisy det220 det237 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        350
mz 7                          @noisy det233 det251 det269 det287 det305
mz 5                          @noisy det227 det230 det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        351
mz 6                          @noisy det220
mx 7                          @noisy det223
mzx 0 5                       @noisy det223
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        352
mxx 3 6                       @noisy det223
mzz 5 7                       @noisy det221 det227 det230 det237 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        353
mzz 6 7                       @noisy det222 det227 det230 det233 det237 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        354
mzz 5 7                       @noisy det221
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        355
mzz 6 7                       @noisy det222
mzx 4 5                       @noisy det223
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        356
mxx 1 7                       @noisy det223
mz 5                          @noisy det224
mx 6                          @noisy det223
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        357
mz 7                          @noisy det233 det251 det269 det287 det305
mz 6                          @noisy det233 det241 det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        358
mz 5                          @noisy det224
mx 7                          @noisy det227 det230 det233
mzx 3 6                       @noisy det227 det230 det233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        359
mzx 4 5                       @noisy det227 det230 det233
mzz 6 7                       @noisy det225 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        360
mzz 5 7                       @noisy det226 det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        361
mzz 6 7                       @noisy det225
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        362
mzz 5 7                       @noisy det226
mxx 2 6                       @noisy det227 det230 det233
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        363
mxx 0 5                       @noisy det227 det230 det233
mz 6                          @noisy det228 det233 det245 det248 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det227
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        364
mz 5                          @noisy det229
mz 6                          @noisy det228
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        365
mz 5                          @noisy det229
mx 7                          @noisy det230
mxx 3 6                       @noisy det233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        366
mxx 0 5                       @noisy det233
mzz 6 7                       @noisy det231 det237 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        367
mzz 5 7                       @noisy det232 det241 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        368
mzz 6 7                       @noisy det231
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        369
mzz 5 7                       @noisy det232
mzx 2 6                       @noisy det233
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        370
mzx 1 7                       @noisy det233
mx 5                          @noisy det233
mz 6                          @noisy det234 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        371
mz 7                          @noisy det237 det241 det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det234
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        372
mz 5                          @noisy det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det237
mzx 3 6                       @noisy det237
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        373
mxx 4 5                       @noisy det237
mzz 6 7                       @noisy det235 det241 det245 det248 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        374
mzz 5 7                       @noisy det236 det241 det245 det248 det251 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        375
mzz 6 7                       @noisy det235
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        376
mzz 5 7                       @noisy det236
mzx 2 6                       @noisy det237
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        377
mxx 1 7                       @noisy det237
mx 5                          @noisy det237
mz 6                          @noisy det238 det255 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        378
mz 7                          @noisy det251 det269 det287 det305
mz 5                          @noisy det245 det248 det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        379
mz 6                          @noisy det238
mx 7                          @noisy det241
mzx 0 5                       @noisy det241
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        380
mxx 3 6                       @noisy det241
mzz 5 7                       @noisy det239 det245 det248 det255 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        381
mzz 6 7                       @noisy det240 det245 det248 det251 det255 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        382
mzz 5 7                       @noisy det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        383
mzz 6 7                       @noisy det240
mzx 4 5                       @noisy det241
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        384
mxx 1 7                       @noisy det241
mz 5                          @noisy det242
mx 6                          @noisy det241
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        385
mz 7                          @noisy det251 det269 det287 det305
mz 6                          @noisy det251 det259 det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        386
mz 5                          @noisy det242
mx 7                          @noisy det245 det248 det251
mzx 3 6                       @noisy det245 det248 det251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        387
mzx 4 5                       @noisy det245 det248 det251
mzz 6 7                       @noisy det243 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        388
mzz 5 7                       @noisy det244 det255 det259 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        389
mzz 6 7                       @noisy det243
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        390
mzz 5 7                       @noisy det244
mxx 2 6                       @noisy det245 det248 det251
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        391
mxx 0 5                       @noisy det245 det248 det251
mz 6                          @noisy det246 det251 det263 det266 det281 det284 det299 det302 det317
mx 7                          @noisy det245
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        392
mz 5                          @noisy det247
mz 6                          @noisy det246
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        393
mz 5                          @noisy det247
mx 7                          @noisy det248
mxx 3 6                       @noisy det251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        394
mxx 0 5                       @noisy det251
mzz 6 7                       @noisy det249 det255 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        395
mzz 5 7                       @noisy det250 det259 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        396
mzz 6 7                       @noisy det249
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        397
mzz 5 7                       @noisy det250
mzx 2 6                       @noisy det251
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        398
mzx 1 7                       @noisy det251
mx 5                          @noisy det251
mz 6                          @noisy det252 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        399
mz 7                          @noisy det255 det259 det273 det277 det291 det295 det309 det313
mz 6                          @noisy det252
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        400
mz 5                          @noisy det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det255
mzx 3 6                       @noisy det255
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        401
mxx 4 5                       @noisy det255
mzz 6 7                       @noisy det253 det259 det263 det266 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        402
mzz 5 7                       @noisy det254 det259 det263 det266 det269 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        403
mzz 6 7                       @noisy det253
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        404
mzz 5 7                       @noisy det254
mzx 2 6                       @noisy det255
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        405
mxx 1 7                       @noisy det255
mx 5                          @noisy det255
mz 6                          @noisy det256 det273 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        406
mz 7                          @noisy det269 det287 det305
mz 5                          @noisy det263 det266 det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        407
mz 6                          @noisy det256
mx 7                          @noisy det259
mzx 0 5                       @noisy det259
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        408
mxx 3 6                       @noisy det259
mzz 5 7                       @noisy det257 det263 det266 det273 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        409
mzz 6 7                       @noisy det258 det263 det266 det269 det273 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        410
mzz 5 7                       @noisy det257
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        411
mzz 6 7                       @noisy det258
mzx 4 5                       @noisy det259
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        412
mxx 1 7                       @noisy det259
mz 5                          @noisy det260
mx 6                          @noisy det259
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        413
mz 7                          @noisy det269 det287 det305
mz 6                          @noisy det269 det277 det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        414
mz 5                          @noisy det260
mx 7                          @noisy det263 det266 det269
mzx 3 6                       @noisy det263 det266 det269
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        415
mzx 4 5                       @noisy det263 det266 det269
mzz 6 7                       @noisy det261 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        416
mzz 5 7                       @noisy det262 det273 det277 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        417
mzz 6 7                       @noisy det261
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        418
mzz 5 7                       @noisy det262
mxx 2 6                       @noisy det263 det266 det269
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        419
mxx 0 5                       @noisy det263 det266 det269
mz 6                          @noisy det264 det269 det281 det284 det299 det302 det317
mx 7                          @noisy det263
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        420
mz 5                          @noisy det265
mz 6                          @noisy det264
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        421
mz 5                          @noisy det265
mx 7                          @noisy det266
mxx 3 6                       @noisy det269
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        422
mxx 0 5                       @noisy det269
mzz 6 7                       @noisy det267 det273 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        423
mzz 5 7                       @noisy det268 det277 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        424
mzz 6 7                       @noisy det267
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        425
mzz 5 7                       @noisy det268
mzx 2 6                       @noisy det269
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        426
mzx 1 7                       @noisy det269
mx 5                          @noisy det269
mz 6                          @noisy det270 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        427
mz 7                          @noisy det273 det277 det291 det295 det309 det313
mz 6                          @noisy det270
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        428
mz 5                          @noisy det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
mx 7                          @noisy det273
mzx 3 6                       @noisy det273
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        429
mxx 4 5                       @noisy det273
mzz 6 7                       @noisy det271 det277 det281 det284 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        430
mzz 5 7                       @noisy det272 det277 det281 det284 det287 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        431
mzz 6 7                       @noisy det271
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        432
mzz 5 7                       @noisy det272
mzx 2 6                       @noisy det273
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        433
mxx 1 7                       @noisy det273
mx 5                          @noisy det273
mz 6                          @noisy det274 det291 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        434
mz 7                          @noisy det287 det305
mz 5                          @noisy det281 det284 det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        435
mz 6                          @noisy det274
mx 7                          @noisy det277
mzx 0 5                       @noisy det277
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        436
mxx 3 6                       @noisy det277
mzz 5 7                       @noisy det275 det281 det284 det291 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        437
mzz 6 7                       @noisy det276 det281 det284 det287 det291 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        438
mzz 5 7                       @noisy det275
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        439
mzz 6 7                       @noisy det276
mzx 4 5                       @noisy det277
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        440
mxx 1 7                       @noisy det277
mz 5                          @noisy det278
mx 6                          @noisy det277
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        441
mz 7                          @noisy det287 det305
mz 6                          @noisy det287 det295 det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        442
mz 5                          @noisy det278
mx 7                          @noisy det281 det284 det287
mzx 3 6                       @noisy det281 det284 det287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        443
mzx 4 5                       @noisy det281 det284 det287
mzz 6 7                       @noisy det279 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        444
mzz 5 7                       @noisy det280 det291 det295 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        445
mzz 6 7                       @noisy det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        446
mzz 5 7                       @noisy det280
mxx 2 6                       @noisy det281 det284 det287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        447
mxx 0 5                       @noisy det281 det284 det287
mz 6                          @noisy det282 det287 det299 det302 det317
mx 7                          @noisy det281
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        448
mz 5                          @noisy det283
mz 6                          @noisy det282
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        449
mz 5                          @noisy det283
mx 7                          @noisy det284
mxx 3 6                       @noisy det287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        450
mxx 0 5                       @noisy det287
mzz 6 7                       @noisy det285 det291 det309
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        451
mzz 5 7                       @noisy det286 det295 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        452
mzz 6 7                       @noisy det285
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        453
mzz 5 7                       @noisy det286
mzx 2 6                       @noisy det287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        454
mzx 1 7                       @noisy det287
mx 5                          @noisy det287
mz 6                          @noisy det288 det295 det299 det302 det313 det317
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        455
mz 7                          @noisy det291 det295 det309 det313
mz 6                          @noisy det288
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        456
mz 5                          @noisy det295 det299 det302 det305 det313 det317
mx 7                          @noisy det291
mzx 3 6                       @noisy det291
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        457
mxx 4 5                       @noisy det291
mzz 6 7                       @noisy det289 det295 det299 det302 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        458
mzz 5 7                       @noisy det290 det295 det299 det302 det305 det313 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        459
mzz 6 7                       @noisy det289
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        460
mzz 5 7                       @noisy det290
mzx 2 6                       @noisy det291
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        461
mxx 1 7                       @noisy det291
mx 5                          @noisy det291
mz 6                          @noisy det292 det309
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        462
mz 7                          @noisy det305
mz 5                          @noisy det299 det302 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        463
mz 6                          @noisy det292
mx 7                          @noisy det295
mzx 0 5                       @noisy det295
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        464
mxx 3 6                       @noisy det295
mzz 5 7                       @noisy det293 det299 det302 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        465
mzz 6 7                       @noisy det294 det299 det302 det305 det309 det317
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        466
mzz 5 7                       @noisy det293
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        467
mzz 6 7                       @noisy det294
mzx 4 5                       @noisy det295
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        468
mxx 1 7                       @noisy det295
mz 5                          @noisy det296
mx 6                          @noisy det295
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        469
mz 7                          @noisy det305
mz 6                          @noisy det305 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        470
mz 5                          @noisy det296
mx 7                          @noisy det299 det302 det305
mzx 3 6                       @noisy det299 det302 det305
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        471
mzx 4 5                       @noisy det299 det302 det305
mzz 6 7                       @noisy det297 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        472
mzz 5 7                       @noisy det298 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        473
mzz 6 7                       @noisy det297
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        474
mzz 5 7                       @noisy det298
mxx 2 6                       @noisy det299 det302 det305
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        475
mxx 0 5                       @noisy det299 det302 det305
mz 6                          @noisy det300 det305 det317
mx 7                          @noisy det299
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        476
mz 5                          @det301
mz 6                          @det300

--------        477
mz 5                          @det301
mx 7                          @det302
mxx 3 6                       @det305

--------        478
mxx 0 5                       @det305
mzz 6 7                       @det303 det309

--------        479
mzz 5 7                       @det304 det313

--------        480
mzz 6 7                       @det303

--------        481
mzz 5 7                       @det304
mzx 2 6                       @det305

--------        482
mzx 1 7                       @det305
mx 5                          @det305
mz 6                          @det306 det313 det317

--------        483
mz 7                          @det309 det313
mz 6                          @det306

--------        484
mz 5                          @det313 det317
mx 7                          @det309
mzx 3 6                       @det309

--------        485
mxx 4 5                       @det309
mzz 6 7                       @det307 det313 det317

--------        486
mzz 5 7                       @det308 det313 det317

--------        487
mzz 6 7                       @det307

--------        488
mzz 5 7                       @det308
mzx 2 6                       @det309

--------        489
mxx 1 7                       @det309
mx 5                          @det309
mz 6                          @det310

--------        490
mz 7
mz 5                          @det317

--------        491
mz 6                          @det310
mx 7                          @det313
mzx 0 5                       @det313

--------        492
mxx 3 6                       @det313
mzz 5 7                       @det311 det317

--------        493
mzz 6 7                       @det312 det317

--------        494
mzz 5 7                       @det311

--------        495
mzz 6 7                       @det312
mzx 4 5                       @det313

--------        496
mxx 1 7                       @det313
mz 5                          @det314
mx 6                          @det313

--------        497
mz 7
mz 6

--------        498
mz 5                          @det314
mx 7                          @det317
mzx 3 6                       @det317

--------        499
mzx 4 5                       @det317
mzz 6 7                       @det315

--------        500
mzz 5 7                       @det316

--------        501
mzz 6 7                       @det315

--------        502
mzz 5 7                       @det316
mxx 2 6                       @det317

--------        503
mxx 0 5                       @det317
mz 6
mx 7                          @det317



==> anc/circuits/Fig2_left/T_1.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det116
mxx 3 6                       @det39 det79 det116
mz 15                         @det1
mx 17                         @det39 det79 det116
mxx 16 13                     @det39 det79 det116

--------          2
mxx 0 5                       @det39 det79 det116
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det116
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det116
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det116

--------          6
mzx 1 7                       @det39 det79 det116
mx 5                          @det39 det79 det116
mz 6                          @det6 det39 det79 det116
mxz 17 11                     @det39 det79 det116
mx 15                         @det39 det79 det116
mz 16                         @det7 det39 det79 det116

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det123
mzx 3 6                       @det46 det86 det123
mz 15
mx 17                         @det47 det87 det124
mxz 16 13                     @det47 det87 det124

--------          9
mxx 4 5                       @det46 det86 det123
mzz 6 7                       @det8 det39 det79 det116
mxx 14 15                     @det47 det87 det124
mzz 16 17                     @det9 det39 det79 det116

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det123
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det124

--------         13
mxx 1 7                       @det46 det86 det123
mx 5                          @det46 det86 det123
mz 6                          @det12 det46 det86 det123
mxx 17 11                     @det47 det87 det124
mx 15                         @det47 det87 det124
mz 16                         @det13 det47 det87 det124

--------         14
mz 7                          @det39 det79 det116
mz 5                          @det39 det79 det116
mz 17                         @det39 det79 det116
mz 15                         @det39 det79 det116

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det131
mzx 0 5                       @det54 det94 det131
mz 16                         @det13
mx 17                         @det55 det95 det132
mzx 10 15                     @det55 det95 det132

--------         16
mxx 3 6                       @det54 det94 det131
mzz 5 7                       @det14 det39 det46 det79 det86 det116 det123
mxx 16 13                     @det55 det95 det132
mzz 17 15                     @det15 det39 det47 det79 det87 det116 det124

--------         17
mzz 6 7                       @det16 det46 det86 det123
mzz 16 17                     @det17 det47 det87 det124

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det131
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det132

--------         20
mxx 1 7                       @det54 det94 det131
mz 5                          @det18
mx 6                          @det54 det94 det131
mxx 17 11                     @det55 det95 det132
mz 15                         @det19
mx 16                         @det55 det95 det132

--------         21
mz 7                          @det39 det79 det116
mz 6                          @det39 det54 det79 det94 det116 det131
mz 17                         @det39 det79 det116
mz 16                         @det39 det55 det79 det95 det116 det132

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det110 det116 det140
mzx 3 6                       @det62 det74 det79 det102 det110 det116 det140
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det110 det116 det140
mxz 16 13                     @det62 det74 det79 det102 det110 det116 det140

--------         23
mzx 4 5                       @det62 det74 det79 det102 det110 det116 det140
mzz 6 7                       @det20 det46 det54 det86 det94 det123 det131
mzx 14 15                     @det62 det74 det79 det102 det110 det116 det140
mzz 16 17                     @det21 det47 det55 det87 det95 det124 det132

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det123 det131
mzz 17 15                     @det23 det47 det55 det87 det95 det124 det132

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det110 det116 det140
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det110 det116 det140

--------         27
mxx 0 5                       @det62 det74 det79 det102 det110 det116 det140
mz 6                          @det28 det39 det62 det74 det102 det110 det140
mx 7                          @det32 det39 det62 det74 det79 det102 det110 det116 det140
mxx 10 15                     @det62 det74 det79 det102 det110 det116 det140
mz 16                         @det30 det39 det62 det74 det102 det110 det140
mx 17                         @det34 det39 det62 det74 det79 det102 det110 det116 det140

--------         28
mz 5                          @det27 det31 det63 det66
mz 15                         @det29 det33 det63 det66

--------         29
mzz 0 10                      @noisy det24 det63 det66
mxx 1 11                      @noisy det25 det63 det66
mzz 2 12                      @noisy det26 det63 det66

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det123
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det124

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det131
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det132

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det110 det131 det140
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det110 det132 det140

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det123 det131
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det124 det132
mz 16                         @noisy det41

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det110 det116 det131 det140
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det110 det116 det132 det140
mx 17                         @noisy det47
mxz 16 13                     @noisy det47

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det110 det131 det140
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det110 det132 det140

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det110 det116 det131 det140
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det110 det116 det132 det140

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det123
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det124

--------         45
mz 7                          @noisy det79 det116
mz 5                          @noisy det62 det74 det102 det110 det140
mz 17                         @noisy det79 det116
mz 15                         @noisy det62 det74 det102 det110 det140

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det110 det123 det140
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det110 det124 det140

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det110 det116 det123 det140
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det110 det116 det124 det140

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55

--------         52
mz 7                          @noisy det79 det116
mz 6                          @noisy det79 det94 det116 det131
mz 17                         @noisy det79 det116
mz 16                         @noisy det79 det95 det116 det132

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det123 det131
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det124 det132

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det123 det131
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det124 det132

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det110 det140
mx 7                          @noisy det62 det72 det74 det115 det116
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det110 det140
mx 17                         @noisy det62

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79 det115 det116
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79

--------         64
mxx 0 5                       @noisy det79 det115 det116
mzz 6 7                       @noisy det75 det86 det123
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det124

--------         65
mzz 5 7                       @noisy det77 det94 det131
mzz 17 15                     @noisy det78 det95 det132

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79 det115 det116
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79

--------         68
mzx 1 7                       @noisy det79 det115 det116
mx 5                          @noisy det79 det115 det116
mz 6                          @noisy det80 det94 det102 det110 det115 det116 det131 det140
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det110 det132 det140

--------         69
mz 7                          @noisy det86 det94 det123 det131
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det124 det132
mz 16                         @noisy det81

--------         70
mz 5                          @noisy det94 det102 det110 det116 det131 det140
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det110 det116 det132 det140
mx 17                         @noisy det87
mxz 16 13                     @noisy det87

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det110 det115 det116 det131 det140
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det110 det132 det140

--------         72
mzz 5 7                       @noisy det84 det94 det102 det110 det116 det131 det140
mzz 17 15                     @noisy det85 det95 det102 det110 det116 det132 det140

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det123
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det124

--------         76
mz 7                          @noisy det115
mz 5                          @noisy det102 det110 det115 det116 det140
mz 17                         @noisy det116
mz 15                         @noisy det102 det110 det140

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det110 det115 det116 det123 det140
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det110 det124 det140

--------         79
mzz 6 7                       @noisy det92 det102 det110 det116 det123 det140
mzz 16 17                     @noisy det93 det102 det110 det116 det124 det140

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95

--------         83
mz 7                          @noisy det115
mz 6                          @noisy det115 det131
mz 17                         @noisy det116
mz 16                         @noisy det116 det132

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det110 det116 det139 det140
mzx 3 6                       @noisy det102 det110 det116 det139 det140
mz 15                         @noisy det97
mx 17                         @noisy det102 det110 det116
mxz 16 13                     @noisy det102 det110 det116

--------         85
mzx 4 5                       @noisy det102 det110 det116 det139 det140
mzz 6 7                       @noisy det98 det123 det131
mzx 14 15                     @noisy det102 det110 det116
mzz 16 17                     @noisy det99 det124 det132

--------         86
mzz 5 7                       @noisy det100 det123 det131
mzz 17 15                     @noisy det101 det124 det132

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det110 det116 det139 det140
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det110 det116

--------         89
mxx 0 5                       @noisy det102 det110 det116 det139 det140
mz 6                          @noisy det104 det115 det139
mx 7                          @noisy det102 det108 det110 det115 det116 det139 det140
mxx 10 15                     @noisy det102 det110 det116
mz 16                         @noisy det106 det116 det140
mx 17                         @noisy det102

--------         90
mz 5                          @noisy det103 det107
mz 15                         @noisy det105 det109

--------         91
mz 5                          @det103
mz 6                          @det104
mz 15                         @det105
mz 16                         @det106

--------         92
mz 5                          @det107
mx 7                          @det108
mxx 3 6                       @det115
mz 15                         @det109
mx 17                         @det110
mxx 16 13                     @det116

--------         93
mxx 0 5                       @det115
mzz 6 7                       @det111 det123
mxx 10 15                     @det116
mzz 16 17                     @det112 det124

--------         94
mzz 5 7                       @det113 det131
mzz 17 15                     @det114 det132

--------         95
mzz 6 7                       @det111
mzz 16 17                     @det112

--------         96
mzz 5 7                       @det113
mzx 2 6                       @det115
mzz 17 15                     @det114
mxz 16 12                     @det116

--------         97
mzx 1 7                       @det115
mx 5                          @det115
mz 6                          @det117 det131 det139
mxz 17 11                     @det116
mx 15                         @det116
mz 16                         @det118 det132 det140

--------         98
mz 7                          @det123 det131
mz 6                          @det117
mz 17                         @det124 det132
mz 16                         @det118

--------         99
mz 5                          @det131 det139
mx 7                          @det123
mzx 3 6                       @det123
mz 15                         @det132 det140
mx 17                         @det124
mxz 16 13                     @det124

--------        100
mxx 4 5                       @det123
mzz 6 7                       @det119 det131 det139
mxx 14 15                     @det124
mzz 16 17                     @det120 det132 det140

--------        101
mzz 5 7                       @det121 det131 det139
mzz 17 15                     @det122 det132 det140

--------        102
mzz 6 7                       @det119
mzz 16 17                     @det120

--------        103
mzz 5 7                       @det121
mzx 2 6                       @det123
mzz 17 15                     @det122
mxz 16 12                     @det124

--------        104
mxx 1 7                       @det123
mx 5                          @det123
mz 6                          @det125
mxx 17 11                     @det124
mx 15                         @det124
mz 16                         @det126

--------        105
mz 7
mz 5                          @det139
mz 17
mz 15                         @det140

--------        106
mz 6                          @det125
mx 7                          @det131
mzx 0 5                       @det131
mz 16                         @det126
mx 17                         @det132
mzx 10 15                     @det132

--------        107
mxx 3 6                       @det131
mzz 5 7                       @det127 det139
mxx 16 13                     @det132
mzz 17 15                     @det128 det140

--------        108
mzz 6 7                       @det129 det139
mzz 16 17                     @det130 det140

--------        109
mzz 5 7                       @det127
mzz 17 15                     @det128

--------        110
mzz 6 7                       @det129
mzx 4 5                       @det131
mzz 16 17                     @det130
mzx 14 15                     @det132

--------        111
mxx 1 7                       @det131
mz 5                          @det133
mx 6                          @det131
mxx 17 11                     @det132
mz 15                         @det134
mx 16                         @det132

--------        112
mz 7
mz 6
mz 17
mz 16

--------        113
mz 5                          @det133
mx 7                          @det139
mzx 3 6                       @det139
mz 15                         @det134
mx 17                         @det140
mxz 16 13                     @det140

--------        114
mzx 4 5                       @det139
mzz 6 7                       @det135
mzx 14 15                     @det140
mzz 16 17                     @det136

--------        115
mzz 5 7                       @det137
mzz 17 15                     @det138

--------        116
mzz 6 7                       @det135
mzz 16 17                     @det136

--------        117
mzz 5 7                       @det137
mxx 2 6                       @det139
mzz 17 15                     @det138
mxx 16 12                     @det140

--------        118
mxx 0 5                       @det139
mz 6
mx 7                          @det139
mxx 10 15                     @det140
mz 16
mx 17                         @det140

--------        119
mz 5
mz 15



==> anc/circuits/Fig2_left/T_16.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxx 3 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxx 16 13                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------          2
mxx 0 5                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------          6
mzx 1 7                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mx 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @det6 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxz 17 11                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mx 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @det7 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzx 3 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mz 15
mx 17                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mxz 16 13                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------          9
mxx 4 5                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzz 6 7                       @det8 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxx 14 15                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mzz 16 17                     @det9 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         13
mxx 1 7                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mx 5                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mz 6                          @det12 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mx 15                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mz 16                         @det13 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         14
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mzx 0 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332
mzx 10 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332

--------         16
mxx 3 6                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det199 det206 det239 det246 det279 det286 det319 det326 det359 det366 det399 det406 det439 det446 det479 det486 det519 det526 det559 det566 det599 det606 det639 det646 det679 det686 det719 det726 det759 det766 det799 det806 det839 det846 det879 det886 det919 det926 det959 det966 det999 det1006 det1039 det1046 det1079 det1086 det1119 det1126 det1159 det1166 det1199 det1206 det1239 det1246 det1279 det1286 det1316 det1323
mxx 16 13                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det199 det207 det239 det247 det279 det287 det319 det327 det359 det367 det399 det407 det439 det447 det479 det487 det519 det527 det559 det567 det599 det607 det639 det647 det679 det687 det719 det727 det759 det767 det799 det807 det839 det847 det879 det887 det919 det927 det959 det967 det999 det1007 det1039 det1047 det1079 det1087 det1119 det1127 det1159 det1167 det1199 det1207 det1239 det1247 det1279 det1287 det1316 det1324

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzz 16 17                     @det17 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332

--------         20
mxx 1 7                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mxx 17 11                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332

--------         21
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det686 det694 det726 det734 det766 det774 det806 det814 det846 det854 det886 det894 det926 det934 det966 det974 det1006 det1014 det1046 det1054 det1086 det1094 det1126 det1134 det1166 det1174 det1206 det1214 det1246 det1254 det1286 det1294 det1323 det1331
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det687 det695 det727 det735 det767 det775 det807 det815 det847 det855 det887 det895 det927 det935 det967 det975 det1007 det1015 det1047 det1055 det1087 det1095 det1127 det1135 det1167 det1175 det1207 det1215 det1247 det1255 det1287 det1295 det1324 det1332

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det686 det694 det726 det734 det766 det774 det806 det814 det846 det854 det886 det894 det926 det934 det966 det974 det1006 det1014 det1046 det1054 det1086 det1094 det1126 det1134 det1166 det1174 det1206 det1214 det1246 det1254 det1286 det1294 det1323 det1331
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det687 det695 det727 det735 det767 det775 det807 det815 det847 det855 det887 det895 det927 det935 det967 det975 det1007 det1015 det1047 det1055 det1087 det1095 det1127 det1135 det1167 det1175 det1207 det1215 det1247 det1255 det1287 det1295 det1324 det1332

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det41

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det47
mxz 16 13                     @noisy det47

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         45
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55

--------         52
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det62

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det81

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det87
mxz 16 13                     @noisy det87

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         76
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95

--------         83
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det102

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det121

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det127
mxz 16 13                     @noisy det127

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        107
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135

--------        114
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det142 det152 det154
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det142

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159

--------        126
mxx 0 5                       @noisy det159
mzz 6 7                       @noisy det155 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        127
mzz 5 7                       @noisy det157 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det158 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159

--------        130
mzx 1 7                       @noisy det159
mx 5                          @noisy det159
mz 6                          @noisy det160 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        131
mz 7                          @noisy det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det161

--------        132
mz 5                          @noisy det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det167
mxz 16 13                     @noisy det167

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        134
mzz 5 7                       @noisy det164 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det165 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        138
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        141
mzz 6 7                       @noisy det172 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det173 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175

--------        145
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det194 det199
mzx 3 6                       @noisy det182 det194 det199
mz 15                         @noisy det177
mx 17                         @noisy det182 det194 det199
mxz 16 13                     @noisy det182 det194 det199

--------        147
mzx 4 5                       @noisy det182 det194 det199
mzz 6 7                       @noisy det178 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det182 det194 det199
mzz 16 17                     @noisy det179 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        148
mzz 5 7                       @noisy det180 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det181 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det194 det199
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det194 det199

--------        151
mxx 0 5                       @noisy det182 det194 det199
mz 6                          @noisy det183 det186 det188 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det182 det192 det194
mxx 10 15                     @noisy det182 det194 det199
mz 16                         @noisy det183 det186 det190 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det182

--------        152
mz 5                          @noisy det183 det186 det187 det191
mz 15                         @noisy det183 det186 det189 det193

--------        153
mzz 0 10                      @noisy det183 det184 det186
mxx 1 11                      @noisy det183 det185 det186
mzz 2 12                      @noisy det183

--------        154
mzz 0 10                      @noisy det184
mxx 1 11                      @noisy det185
mzz 2 12                      @noisy det186

--------        155
mz 5                          @noisy det187
mz 6                          @noisy det188
mz 15                         @noisy det189
mz 16                         @noisy det190

--------        156
mz 5                          @noisy det191
mx 7                          @noisy det192
mxx 3 6                       @noisy det199
mz 15                         @noisy det193
mx 17                         @noisy det194
mxx 16 13                     @noisy det199

--------        157
mxx 0 5                       @noisy det199
mzz 6 7                       @noisy det195 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det199
mzz 16 17                     @noisy det196 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        158
mzz 5 7                       @noisy det197 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det198 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        159
mzz 6 7                       @noisy det195
mzz 16 17                     @noisy det196

--------        160
mzz 5 7                       @noisy det197
mzx 2 6                       @noisy det199
mzz 17 15                     @noisy det198
mxz 16 12                     @noisy det199

--------        161
mzx 1 7                       @noisy det199
mx 5                          @noisy det199
mz 6                          @noisy det200 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det199
mx 15                         @noisy det199
mz 16                         @noisy det201 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        162
mz 7                          @noisy det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det200
mz 17                         @noisy det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det201

--------        163
mz 5                          @noisy det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det206
mzx 3 6                       @noisy det206
mz 15                         @noisy det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det207
mxz 16 13                     @noisy det207

--------        164
mxx 4 5                       @noisy det206
mzz 6 7                       @noisy det202 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det207
mzz 16 17                     @noisy det203 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        165
mzz 5 7                       @noisy det204 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det205 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        166
mzz 6 7                       @noisy det202
mzz 16 17                     @noisy det203

--------        167
mzz 5 7                       @noisy det204
mzx 2 6                       @noisy det206
mzz 17 15                     @noisy det205
mxz 16 12                     @noisy det207

--------        168
mxx 1 7                       @noisy det206
mx 5                          @noisy det206
mz 6                          @noisy det208 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det207
mx 15                         @noisy det207
mz 16                         @noisy det209 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        169
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        170
mz 6                          @noisy det208
mx 7                          @noisy det214
mzx 0 5                       @noisy det214
mz 16                         @noisy det209
mx 17                         @noisy det215
mzx 10 15                     @noisy det215

--------        171
mxx 3 6                       @noisy det214
mzz 5 7                       @noisy det210 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det215
mzz 17 15                     @noisy det211 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        172
mzz 6 7                       @noisy det212 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det213 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        173
mzz 5 7                       @noisy det210
mzz 17 15                     @noisy det211

--------        174
mzz 6 7                       @noisy det212
mzx 4 5                       @noisy det214
mzz 16 17                     @noisy det213
mzx 14 15                     @noisy det215

--------        175
mxx 1 7                       @noisy det214
mz 5                          @noisy det216
mx 6                          @noisy det214
mxx 17 11                     @noisy det215
mz 15                         @noisy det217
mx 16                         @noisy det215

--------        176
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        177
mz 5                          @noisy det216
mx 7                          @noisy det222 det234 det239
mzx 3 6                       @noisy det222 det234 det239
mz 15                         @noisy det217
mx 17                         @noisy det222 det234 det239
mxz 16 13                     @noisy det222 det234 det239

--------        178
mzx 4 5                       @noisy det222 det234 det239
mzz 6 7                       @noisy det218 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det222 det234 det239
mzz 16 17                     @noisy det219 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        179
mzz 5 7                       @noisy det220 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det221 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        180
mzz 6 7                       @noisy det218
mzz 16 17                     @noisy det219

--------        181
mzz 5 7                       @noisy det220
mxx 2 6                       @noisy det222 det234 det239
mzz 17 15                     @noisy det221
mxx 16 12                     @noisy det222 det234 det239

--------        182
mxx 0 5                       @noisy det222 det234 det239
mz 6                          @noisy det223 det226 det228 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det222 det232 det234
mxx 10 15                     @noisy det222 det234 det239
mz 16                         @noisy det223 det226 det230 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det222

--------        183
mz 5                          @noisy det223 det226 det227 det231
mz 15                         @noisy det223 det226 det229 det233

--------        184
mzz 0 10                      @noisy det223 det224 det226
mxx 1 11                      @noisy det223 det225 det226
mzz 2 12                      @noisy det223

--------        185
mzz 0 10                      @noisy det224
mxx 1 11                      @noisy det225
mzz 2 12                      @noisy det226

--------        186
mz 5                          @noisy det227
mz 6                          @noisy det228
mz 15                         @noisy det229
mz 16                         @noisy det230

--------        187
mz 5                          @noisy det231
mx 7                          @noisy det232
mxx 3 6                       @noisy det239
mz 15                         @noisy det233
mx 17                         @noisy det234
mxx 16 13                     @noisy det239

--------        188
mxx 0 5                       @noisy det239
mzz 6 7                       @noisy det235 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det239
mzz 16 17                     @noisy det236 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        189
mzz 5 7                       @noisy det237 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det238 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        190
mzz 6 7                       @noisy det235
mzz 16 17                     @noisy det236

--------        191
mzz 5 7                       @noisy det237
mzx 2 6                       @noisy det239
mzz 17 15                     @noisy det238
mxz 16 12                     @noisy det239

--------        192
mzx 1 7                       @noisy det239
mx 5                          @noisy det239
mz 6                          @noisy det240 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det239
mx 15                         @noisy det239
mz 16                         @noisy det241 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        193
mz 7                          @noisy det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det240
mz 17                         @noisy det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det241

--------        194
mz 5                          @noisy det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det246
mzx 3 6                       @noisy det246
mz 15                         @noisy det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det247
mxz 16 13                     @noisy det247

--------        195
mxx 4 5                       @noisy det246
mzz 6 7                       @noisy det242 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det247
mzz 16 17                     @noisy det243 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        196
mzz 5 7                       @noisy det244 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det245 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        197
mzz 6 7                       @noisy det242
mzz 16 17                     @noisy det243

--------        198
mzz 5 7                       @noisy det244
mzx 2 6                       @noisy det246
mzz 17 15                     @noisy det245
mxz 16 12                     @noisy det247

--------        199
mxx 1 7                       @noisy det246
mx 5                          @noisy det246
mz 6                          @noisy det248 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det247
mx 15                         @noisy det247
mz 16                         @noisy det249 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        200
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        201
mz 6                          @noisy det248
mx 7                          @noisy det254
mzx 0 5                       @noisy det254
mz 16                         @noisy det249
mx 17                         @noisy det255
mzx 10 15                     @noisy det255

--------        202
mxx 3 6                       @noisy det254
mzz 5 7                       @noisy det250 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det255
mzz 17 15                     @noisy det251 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        203
mzz 6 7                       @noisy det252 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det253 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        204
mzz 5 7                       @noisy det250
mzz 17 15                     @noisy det251

--------        205
mzz 6 7                       @noisy det252
mzx 4 5                       @noisy det254
mzz 16 17                     @noisy det253
mzx 14 15                     @noisy det255

--------        206
mxx 1 7                       @noisy det254
mz 5                          @noisy det256
mx 6                          @noisy det254
mxx 17 11                     @noisy det255
mz 15                         @noisy det257
mx 16                         @noisy det255

--------        207
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        208
mz 5                          @noisy det256
mx 7                          @noisy det262 det274 det279
mzx 3 6                       @noisy det262 det274 det279
mz 15                         @noisy det257
mx 17                         @noisy det262 det274 det279
mxz 16 13                     @noisy det262 det274 det279

--------        209
mzx 4 5                       @noisy det262 det274 det279
mzz 6 7                       @noisy det258 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det262 det274 det279
mzz 16 17                     @noisy det259 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        210
mzz 5 7                       @noisy det260 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det261 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        211
mzz 6 7                       @noisy det258
mzz 16 17                     @noisy det259

--------        212
mzz 5 7                       @noisy det260
mxx 2 6                       @noisy det262 det274 det279
mzz 17 15                     @noisy det261
mxx 16 12                     @noisy det262 det274 det279

--------        213
mxx 0 5                       @noisy det262 det274 det279
mz 6                          @noisy det263 det266 det268 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det262 det272 det274
mxx 10 15                     @noisy det262 det274 det279
mz 16                         @noisy det263 det266 det270 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det262

--------        214
mz 5                          @noisy det263 det266 det267 det271
mz 15                         @noisy det263 det266 det269 det273

--------        215
mzz 0 10                      @noisy det263 det264 det266
mxx 1 11                      @noisy det263 det265 det266
mzz 2 12                      @noisy det263

--------        216
mzz 0 10                      @noisy det264
mxx 1 11                      @noisy det265
mzz 2 12                      @noisy det266

--------        217
mz 5                          @noisy det267
mz 6                          @noisy det268
mz 15                         @noisy det269
mz 16                         @noisy det270

--------        218
mz 5                          @noisy det271
mx 7                          @noisy det272
mxx 3 6                       @noisy det279
mz 15                         @noisy det273
mx 17                         @noisy det274
mxx 16 13                     @noisy det279

--------        219
mxx 0 5                       @noisy det279
mzz 6 7                       @noisy det275 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det279
mzz 16 17                     @noisy det276 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        220
mzz 5 7                       @noisy det277 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det278 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        221
mzz 6 7                       @noisy det275
mzz 16 17                     @noisy det276

--------        222
mzz 5 7                       @noisy det277
mzx 2 6                       @noisy det279
mzz 17 15                     @noisy det278
mxz 16 12                     @noisy det279

--------        223
mzx 1 7                       @noisy det279
mx 5                          @noisy det279
mz 6                          @noisy det280 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det279
mx 15                         @noisy det279
mz 16                         @noisy det281 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        224
mz 7                          @noisy det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det280
mz 17                         @noisy det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det281

--------        225
mz 5                          @noisy det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det286
mzx 3 6                       @noisy det286
mz 15                         @noisy det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det287
mxz 16 13                     @noisy det287

--------        226
mxx 4 5                       @noisy det286
mzz 6 7                       @noisy det282 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det287
mzz 16 17                     @noisy det283 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        227
mzz 5 7                       @noisy det284 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det285 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        228
mzz 6 7                       @noisy det282
mzz 16 17                     @noisy det283

--------        229
mzz 5 7                       @noisy det284
mzx 2 6                       @noisy det286
mzz 17 15                     @noisy det285
mxz 16 12                     @noisy det287

--------        230
mxx 1 7                       @noisy det286
mx 5                          @noisy det286
mz 6                          @noisy det288 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det287
mx 15                         @noisy det287
mz 16                         @noisy det289 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        231
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        232
mz 6                          @noisy det288
mx 7                          @noisy det294
mzx 0 5                       @noisy det294
mz 16                         @noisy det289
mx 17                         @noisy det295
mzx 10 15                     @noisy det295

--------        233
mxx 3 6                       @noisy det294
mzz 5 7                       @noisy det290 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det295
mzz 17 15                     @noisy det291 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        234
mzz 6 7                       @noisy det292 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det293 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        235
mzz 5 7                       @noisy det290
mzz 17 15                     @noisy det291

--------        236
mzz 6 7                       @noisy det292
mzx 4 5                       @noisy det294
mzz 16 17                     @noisy det293
mzx 14 15                     @noisy det295

--------        237
mxx 1 7                       @noisy det294
mz 5                          @noisy det296
mx 6                          @noisy det294
mxx 17 11                     @noisy det295
mz 15                         @noisy det297
mx 16                         @noisy det295

--------        238
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        239
mz 5                          @noisy det296
mx 7                          @noisy det302 det314 det319
mzx 3 6                       @noisy det302 det314 det319
mz 15                         @noisy det297
mx 17                         @noisy det302 det314 det319
mxz 16 13                     @noisy det302 det314 det319

--------        240
mzx 4 5                       @noisy det302 det314 det319
mzz 6 7                       @noisy det298 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det302 det314 det319
mzz 16 17                     @noisy det299 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        241
mzz 5 7                       @noisy det300 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det301 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        242
mzz 6 7                       @noisy det298
mzz 16 17                     @noisy det299

--------        243
mzz 5 7                       @noisy det300
mxx 2 6                       @noisy det302 det314 det319
mzz 17 15                     @noisy det301
mxx 16 12                     @noisy det302 det314 det319

--------        244
mxx 0 5                       @noisy det302 det314 det319
mz 6                          @noisy det303 det306 det308 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det302 det312 det314
mxx 10 15                     @noisy det302 det314 det319
mz 16                         @noisy det303 det306 det310 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det302

--------        245
mz 5                          @noisy det303 det306 det307 det311
mz 15                         @noisy det303 det306 det309 det313

--------        246
mzz 0 10                      @noisy det303 det304 det306
mxx 1 11                      @noisy det303 det305 det306
mzz 2 12                      @noisy det303

--------        247
mzz 0 10                      @noisy det304
mxx 1 11                      @noisy det305
mzz 2 12                      @noisy det306

--------        248
mz 5                          @noisy det307
mz 6                          @noisy det308
mz 15                         @noisy det309
mz 16                         @noisy det310

--------        249
mz 5                          @noisy det311
mx 7                          @noisy det312
mxx 3 6                       @noisy det319
mz 15                         @noisy det313
mx 17                         @noisy det314
mxx 16 13                     @noisy det319

--------        250
mxx 0 5                       @noisy det319
mzz 6 7                       @noisy det315 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det319
mzz 16 17                     @noisy det316 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        251
mzz 5 7                       @noisy det317 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det318 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        252
mzz 6 7                       @noisy det315
mzz 16 17                     @noisy det316

--------        253
mzz 5 7                       @noisy det317
mzx 2 6                       @noisy det319
mzz 17 15                     @noisy det318
mxz 16 12                     @noisy det319

--------        254
mzx 1 7                       @noisy det319
mx 5                          @noisy det319
mz 6                          @noisy det320 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det319
mx 15                         @noisy det319
mz 16                         @noisy det321 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        255
mz 7                          @noisy det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det320
mz 17                         @noisy det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det321

--------        256
mz 5                          @noisy det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det326
mzx 3 6                       @noisy det326
mz 15                         @noisy det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det327
mxz 16 13                     @noisy det327

--------        257
mxx 4 5                       @noisy det326
mzz 6 7                       @noisy det322 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det327
mzz 16 17                     @noisy det323 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        258
mzz 5 7                       @noisy det324 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det325 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        259
mzz 6 7                       @noisy det322
mzz 16 17                     @noisy det323

--------        260
mzz 5 7                       @noisy det324
mzx 2 6                       @noisy det326
mzz 17 15                     @noisy det325
mxz 16 12                     @noisy det327

--------        261
mxx 1 7                       @noisy det326
mx 5                          @noisy det326
mz 6                          @noisy det328 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det327
mx 15                         @noisy det327
mz 16                         @noisy det329 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        262
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        263
mz 6                          @noisy det328
mx 7                          @noisy det334
mzx 0 5                       @noisy det334
mz 16                         @noisy det329
mx 17                         @noisy det335
mzx 10 15                     @noisy det335

--------        264
mxx 3 6                       @noisy det334
mzz 5 7                       @noisy det330 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det335
mzz 17 15                     @noisy det331 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        265
mzz 6 7                       @noisy det332 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det333 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        266
mzz 5 7                       @noisy det330
mzz 17 15                     @noisy det331

--------        267
mzz 6 7                       @noisy det332
mzx 4 5                       @noisy det334
mzz 16 17                     @noisy det333
mzx 14 15                     @noisy det335

--------        268
mxx 1 7                       @noisy det334
mz 5                          @noisy det336
mx 6                          @noisy det334
mxx 17 11                     @noisy det335
mz 15                         @noisy det337
mx 16                         @noisy det335

--------        269
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        270
mz 5                          @noisy det336
mx 7                          @noisy det342 det354 det359
mzx 3 6                       @noisy det342 det354 det359
mz 15                         @noisy det337
mx 17                         @noisy det342 det354 det359
mxz 16 13                     @noisy det342 det354 det359

--------        271
mzx 4 5                       @noisy det342 det354 det359
mzz 6 7                       @noisy det338 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det342 det354 det359
mzz 16 17                     @noisy det339 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        272
mzz 5 7                       @noisy det340 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det341 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        273
mzz 6 7                       @noisy det338
mzz 16 17                     @noisy det339

--------        274
mzz 5 7                       @noisy det340
mxx 2 6                       @noisy det342 det354 det359
mzz 17 15                     @noisy det341
mxx 16 12                     @noisy det342 det354 det359

--------        275
mxx 0 5                       @noisy det342 det354 det359
mz 6                          @noisy det343 det346 det348 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det342 det352 det354
mxx 10 15                     @noisy det342 det354 det359
mz 16                         @noisy det343 det346 det350 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det342

--------        276
mz 5                          @noisy det343 det346 det347 det351
mz 15                         @noisy det343 det346 det349 det353

--------        277
mzz 0 10                      @noisy det343 det344 det346
mxx 1 11                      @noisy det343 det345 det346
mzz 2 12                      @noisy det343

--------        278
mzz 0 10                      @noisy det344
mxx 1 11                      @noisy det345
mzz 2 12                      @noisy det346

--------        279
mz 5                          @noisy det347
mz 6                          @noisy det348
mz 15                         @noisy det349
mz 16                         @noisy det350

--------        280
mz 5                          @noisy det351
mx 7                          @noisy det352
mxx 3 6                       @noisy det359
mz 15                         @noisy det353
mx 17                         @noisy det354
mxx 16 13                     @noisy det359

--------        281
mxx 0 5                       @noisy det359
mzz 6 7                       @noisy det355 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det359
mzz 16 17                     @noisy det356 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        282
mzz 5 7                       @noisy det357 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det358 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        283
mzz 6 7                       @noisy det355
mzz 16 17                     @noisy det356

--------        284
mzz 5 7                       @noisy det357
mzx 2 6                       @noisy det359
mzz 17 15                     @noisy det358
mxz 16 12                     @noisy det359

--------        285
mzx 1 7                       @noisy det359
mx 5                          @noisy det359
mz 6                          @noisy det360 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det359
mx 15                         @noisy det359
mz 16                         @noisy det361 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        286
mz 7                          @noisy det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det360
mz 17                         @noisy det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det361

--------        287
mz 5                          @noisy det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det366
mzx 3 6                       @noisy det366
mz 15                         @noisy det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det367
mxz 16 13                     @noisy det367

--------        288
mxx 4 5                       @noisy det366
mzz 6 7                       @noisy det362 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det367
mzz 16 17                     @noisy det363 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        289
mzz 5 7                       @noisy det364 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det365 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        290
mzz 6 7                       @noisy det362
mzz 16 17                     @noisy det363

--------        291
mzz 5 7                       @noisy det364
mzx 2 6                       @noisy det366
mzz 17 15                     @noisy det365
mxz 16 12                     @noisy det367

--------        292
mxx 1 7                       @noisy det366
mx 5                          @noisy det366
mz 6                          @noisy det368 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det367
mx 15                         @noisy det367
mz 16                         @noisy det369 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        293
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        294
mz 6                          @noisy det368
mx 7                          @noisy det374
mzx 0 5                       @noisy det374
mz 16                         @noisy det369
mx 17                         @noisy det375
mzx 10 15                     @noisy det375

--------        295
mxx 3 6                       @noisy det374
mzz 5 7                       @noisy det370 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det375
mzz 17 15                     @noisy det371 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        296
mzz 6 7                       @noisy det372 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det373 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        297
mzz 5 7                       @noisy det370
mzz 17 15                     @noisy det371

--------        298
mzz 6 7                       @noisy det372
mzx 4 5                       @noisy det374
mzz 16 17                     @noisy det373
mzx 14 15                     @noisy det375

--------        299
mxx 1 7                       @noisy det374
mz 5                          @noisy det376
mx 6                          @noisy det374
mxx 17 11                     @noisy det375
mz 15                         @noisy det377
mx 16                         @noisy det375

--------        300
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        301
mz 5                          @noisy det376
mx 7                          @noisy det382 det394 det399
mzx 3 6                       @noisy det382 det394 det399
mz 15                         @noisy det377
mx 17                         @noisy det382 det394 det399
mxz 16 13                     @noisy det382 det394 det399

--------        302
mzx 4 5                       @noisy det382 det394 det399
mzz 6 7                       @noisy det378 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det382 det394 det399
mzz 16 17                     @noisy det379 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        303
mzz 5 7                       @noisy det380 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det381 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        304
mzz 6 7                       @noisy det378
mzz 16 17                     @noisy det379

--------        305
mzz 5 7                       @noisy det380
mxx 2 6                       @noisy det382 det394 det399
mzz 17 15                     @noisy det381
mxx 16 12                     @noisy det382 det394 det399

--------        306
mxx 0 5                       @noisy det382 det394 det399
mz 6                          @noisy det383 det386 det388 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det382 det392 det394
mxx 10 15                     @noisy det382 det394 det399
mz 16                         @noisy det383 det386 det390 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det382

--------        307
mz 5                          @noisy det383 det386 det387 det391
mz 15                         @noisy det383 det386 det389 det393

--------        308
mzz 0 10                      @noisy det383 det384 det386
mxx 1 11                      @noisy det383 det385 det386
mzz 2 12                      @noisy det383

--------        309
mzz 0 10                      @noisy det384
mxx 1 11                      @noisy det385
mzz 2 12                      @noisy det386

--------        310
mz 5                          @noisy det387
mz 6                          @noisy det388
mz 15                         @noisy det389
mz 16                         @noisy det390

--------        311
mz 5                          @noisy det391
mx 7                          @noisy det392
mxx 3 6                       @noisy det399
mz 15                         @noisy det393
mx 17                         @noisy det394
mxx 16 13                     @noisy det399

--------        312
mxx 0 5                       @noisy det399
mzz 6 7                       @noisy det395 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det399
mzz 16 17                     @noisy det396 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        313
mzz 5 7                       @noisy det397 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det398 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        314
mzz 6 7                       @noisy det395
mzz 16 17                     @noisy det396

--------        315
mzz 5 7                       @noisy det397
mzx 2 6                       @noisy det399
mzz 17 15                     @noisy det398
mxz 16 12                     @noisy det399

--------        316
mzx 1 7                       @noisy det399
mx 5                          @noisy det399
mz 6                          @noisy det400 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det399
mx 15                         @noisy det399
mz 16                         @noisy det401 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        317
mz 7                          @noisy det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det400
mz 17                         @noisy det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det401

--------        318
mz 5                          @noisy det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det406
mzx 3 6                       @noisy det406
mz 15                         @noisy det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det407
mxz 16 13                     @noisy det407

--------        319
mxx 4 5                       @noisy det406
mzz 6 7                       @noisy det402 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det407
mzz 16 17                     @noisy det403 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        320
mzz 5 7                       @noisy det404 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det405 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        321
mzz 6 7                       @noisy det402
mzz 16 17                     @noisy det403

--------        322
mzz 5 7                       @noisy det404
mzx 2 6                       @noisy det406
mzz 17 15                     @noisy det405
mxz 16 12                     @noisy det407

--------        323
mxx 1 7                       @noisy det406
mx 5                          @noisy det406
mz 6                          @noisy det408 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det407
mx 15                         @noisy det407
mz 16                         @noisy det409 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        324
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        325
mz 6                          @noisy det408
mx 7                          @noisy det414
mzx 0 5                       @noisy det414
mz 16                         @noisy det409
mx 17                         @noisy det415
mzx 10 15                     @noisy det415

--------        326
mxx 3 6                       @noisy det414
mzz 5 7                       @noisy det410 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det415
mzz 17 15                     @noisy det411 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        327
mzz 6 7                       @noisy det412 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det413 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        328
mzz 5 7                       @noisy det410
mzz 17 15                     @noisy det411

--------        329
mzz 6 7                       @noisy det412
mzx 4 5                       @noisy det414
mzz 16 17                     @noisy det413
mzx 14 15                     @noisy det415

--------        330
mxx 1 7                       @noisy det414
mz 5                          @noisy det416
mx 6                          @noisy det414
mxx 17 11                     @noisy det415
mz 15                         @noisy det417
mx 16                         @noisy det415

--------        331
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        332
mz 5                          @noisy det416
mx 7                          @noisy det422 det434 det439
mzx 3 6                       @noisy det422 det434 det439
mz 15                         @noisy det417
mx 17                         @noisy det422 det434 det439
mxz 16 13                     @noisy det422 det434 det439

--------        333
mzx 4 5                       @noisy det422 det434 det439
mzz 6 7                       @noisy det418 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det422 det434 det439
mzz 16 17                     @noisy det419 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        334
mzz 5 7                       @noisy det420 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det421 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        335
mzz 6 7                       @noisy det418
mzz 16 17                     @noisy det419

--------        336
mzz 5 7                       @noisy det420
mxx 2 6                       @noisy det422 det434 det439
mzz 17 15                     @noisy det421
mxx 16 12                     @noisy det422 det434 det439

--------        337
mxx 0 5                       @noisy det422 det434 det439
mz 6                          @noisy det423 det426 det428 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det422 det432 det434
mxx 10 15                     @noisy det422 det434 det439
mz 16                         @noisy det423 det426 det430 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det422

--------        338
mz 5                          @noisy det423 det426 det427 det431
mz 15                         @noisy det423 det426 det429 det433

--------        339
mzz 0 10                      @noisy det423 det424 det426
mxx 1 11                      @noisy det423 det425 det426
mzz 2 12                      @noisy det423

--------        340
mzz 0 10                      @noisy det424
mxx 1 11                      @noisy det425
mzz 2 12                      @noisy det426

--------        341
mz 5                          @noisy det427
mz 6                          @noisy det428
mz 15                         @noisy det429
mz 16                         @noisy det430

--------        342
mz 5                          @noisy det431
mx 7                          @noisy det432
mxx 3 6                       @noisy det439
mz 15                         @noisy det433
mx 17                         @noisy det434
mxx 16 13                     @noisy det439

--------        343
mxx 0 5                       @noisy det439
mzz 6 7                       @noisy det435 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det439
mzz 16 17                     @noisy det436 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        344
mzz 5 7                       @noisy det437 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det438 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        345
mzz 6 7                       @noisy det435
mzz 16 17                     @noisy det436

--------        346
mzz 5 7                       @noisy det437
mzx 2 6                       @noisy det439
mzz 17 15                     @noisy det438
mxz 16 12                     @noisy det439

--------        347
mzx 1 7                       @noisy det439
mx 5                          @noisy det439
mz 6                          @noisy det440 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det439
mx 15                         @noisy det439
mz 16                         @noisy det441 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        348
mz 7                          @noisy det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det440
mz 17                         @noisy det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det441

--------        349
mz 5                          @noisy det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det446
mzx 3 6                       @noisy det446
mz 15                         @noisy det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det447
mxz 16 13                     @noisy det447

--------        350
mxx 4 5                       @noisy det446
mzz 6 7                       @noisy det442 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det447
mzz 16 17                     @noisy det443 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        351
mzz 5 7                       @noisy det444 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det445 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        352
mzz 6 7                       @noisy det442
mzz 16 17                     @noisy det443

--------        353
mzz 5 7                       @noisy det444
mzx 2 6                       @noisy det446
mzz 17 15                     @noisy det445
mxz 16 12                     @noisy det447

--------        354
mxx 1 7                       @noisy det446
mx 5                          @noisy det446
mz 6                          @noisy det448 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det447
mx 15                         @noisy det447
mz 16                         @noisy det449 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        355
mz 7                          @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        356
mz 6                          @noisy det448
mx 7                          @noisy det454
mzx 0 5                       @noisy det454
mz 16                         @noisy det449
mx 17                         @noisy det455
mzx 10 15                     @noisy det455

--------        357
mxx 3 6                       @noisy det454
mzz 5 7                       @noisy det450 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det455
mzz 17 15                     @noisy det451 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        358
mzz 6 7                       @noisy det452 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det453 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        359
mzz 5 7                       @noisy det450
mzz 17 15                     @noisy det451

--------        360
mzz 6 7                       @noisy det452
mzx 4 5                       @noisy det454
mzz 16 17                     @noisy det453
mzx 14 15                     @noisy det455

--------        361
mxx 1 7                       @noisy det454
mz 5                          @noisy det456
mx 6                          @noisy det454
mxx 17 11                     @noisy det455
mz 15                         @noisy det457
mx 16                         @noisy det455

--------        362
mz 7                          @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        363
mz 5                          @noisy det456
mx 7                          @noisy det462 det474 det479
mzx 3 6                       @noisy det462 det474 det479
mz 15                         @noisy det457
mx 17                         @noisy det462 det474 det479
mxz 16 13                     @noisy det462 det474 det479

--------        364
mzx 4 5                       @noisy det462 det474 det479
mzz 6 7                       @noisy det458 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det462 det474 det479
mzz 16 17                     @noisy det459 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        365
mzz 5 7                       @noisy det460 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det461 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        366
mzz 6 7                       @noisy det458
mzz 16 17                     @noisy det459

--------        367
mzz 5 7                       @noisy det460
mxx 2 6                       @noisy det462 det474 det479
mzz 17 15                     @noisy det461
mxx 16 12                     @noisy det462 det474 det479

--------        368
mxx 0 5                       @noisy det462 det474 det479
mz 6                          @noisy det463 det466 det468 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det462 det472 det474
mxx 10 15                     @noisy det462 det474 det479
mz 16                         @noisy det463 det466 det470 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det462

--------        369
mz 5                          @noisy det463 det466 det467 det471
mz 15                         @noisy det463 det466 det469 det473

--------        370
mzz 0 10                      @noisy det463 det464 det466
mxx 1 11                      @noisy det463 det465 det466
mzz 2 12                      @noisy det463

--------        371
mzz 0 10                      @noisy det464
mxx 1 11                      @noisy det465
mzz 2 12                      @noisy det466

--------        372
mz 5                          @noisy det467
mz 6                          @noisy det468
mz 15                         @noisy det469
mz 16                         @noisy det470

--------        373
mz 5                          @noisy det471
mx 7                          @noisy det472
mxx 3 6                       @noisy det479
mz 15                         @noisy det473
mx 17                         @noisy det474
mxx 16 13                     @noisy det479

--------        374
mxx 0 5                       @noisy det479
mzz 6 7                       @noisy det475 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det479
mzz 16 17                     @noisy det476 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        375
mzz 5 7                       @noisy det477 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det478 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        376
mzz 6 7                       @noisy det475
mzz 16 17                     @noisy det476

--------        377
mzz 5 7                       @noisy det477
mzx 2 6                       @noisy det479
mzz 17 15                     @noisy det478
mxz 16 12                     @noisy det479

--------        378
mzx 1 7                       @noisy det479
mx 5                          @noisy det479
mz 6                          @noisy det480 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det479
mx 15                         @noisy det479
mz 16                         @noisy det481 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        379
mz 7                          @noisy det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det480
mz 17                         @noisy det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det481

--------        380
mz 5                          @noisy det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det486
mzx 3 6                       @noisy det486
mz 15                         @noisy det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det487
mxz 16 13                     @noisy det487

--------        381
mxx 4 5                       @noisy det486
mzz 6 7                       @noisy det482 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det487
mzz 16 17                     @noisy det483 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        382
mzz 5 7                       @noisy det484 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det485 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        383
mzz 6 7                       @noisy det482
mzz 16 17                     @noisy det483

--------        384
mzz 5 7                       @noisy det484
mzx 2 6                       @noisy det486
mzz 17 15                     @noisy det485
mxz 16 12                     @noisy det487

--------        385
mxx 1 7                       @noisy det486
mx 5                          @noisy det486
mz 6                          @noisy det488 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det487
mx 15                         @noisy det487
mz 16                         @noisy det489 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        386
mz 7                          @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        387
mz 6                          @noisy det488
mx 7                          @noisy det494
mzx 0 5                       @noisy det494
mz 16                         @noisy det489
mx 17                         @noisy det495
mzx 10 15                     @noisy det495

--------        388
mxx 3 6                       @noisy det494
mzz 5 7                       @noisy det490 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det495
mzz 17 15                     @noisy det491 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        389
mzz 6 7                       @noisy det492 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det493 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        390
mzz 5 7                       @noisy det490
mzz 17 15                     @noisy det491

--------        391
mzz 6 7                       @noisy det492
mzx 4 5                       @noisy det494
mzz 16 17                     @noisy det493
mzx 14 15                     @noisy det495

--------        392
mxx 1 7                       @noisy det494
mz 5                          @noisy det496
mx 6                          @noisy det494
mxx 17 11                     @noisy det495
mz 15                         @noisy det497
mx 16                         @noisy det495

--------        393
mz 7                          @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        394
mz 5                          @noisy det496
mx 7                          @noisy det502 det514 det519
mzx 3 6                       @noisy det502 det514 det519
mz 15                         @noisy det497
mx 17                         @noisy det502 det514 det519
mxz 16 13                     @noisy det502 det514 det519

--------        395
mzx 4 5                       @noisy det502 det514 det519
mzz 6 7                       @noisy det498 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det502 det514 det519
mzz 16 17                     @noisy det499 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        396
mzz 5 7                       @noisy det500 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det501 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        397
mzz 6 7                       @noisy det498
mzz 16 17                     @noisy det499

--------        398
mzz 5 7                       @noisy det500
mxx 2 6                       @noisy det502 det514 det519
mzz 17 15                     @noisy det501
mxx 16 12                     @noisy det502 det514 det519

--------        399
mxx 0 5                       @noisy det502 det514 det519
mz 6                          @noisy det503 det506 det508 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det502 det512 det514
mxx 10 15                     @noisy det502 det514 det519
mz 16                         @noisy det503 det506 det510 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det502

--------        400
mz 5                          @noisy det503 det506 det507 det511
mz 15                         @noisy det503 det506 det509 det513

--------        401
mzz 0 10                      @noisy det503 det504 det506
mxx 1 11                      @noisy det503 det505 det506
mzz 2 12                      @noisy det503

--------        402
mzz 0 10                      @noisy det504
mxx 1 11                      @noisy det505
mzz 2 12                      @noisy det506

--------        403
mz 5                          @noisy det507
mz 6                          @noisy det508
mz 15                         @noisy det509
mz 16                         @noisy det510

--------        404
mz 5                          @noisy det511
mx 7                          @noisy det512
mxx 3 6                       @noisy det519
mz 15                         @noisy det513
mx 17                         @noisy det514
mxx 16 13                     @noisy det519

--------        405
mxx 0 5                       @noisy det519
mzz 6 7                       @noisy det515 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det519
mzz 16 17                     @noisy det516 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        406
mzz 5 7                       @noisy det517 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det518 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        407
mzz 6 7                       @noisy det515
mzz 16 17                     @noisy det516

--------        408
mzz 5 7                       @noisy det517
mzx 2 6                       @noisy det519
mzz 17 15                     @noisy det518
mxz 16 12                     @noisy det519

--------        409
mzx 1 7                       @noisy det519
mx 5                          @noisy det519
mz 6                          @noisy det520 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det519
mx 15                         @noisy det519
mz 16                         @noisy det521 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        410
mz 7                          @noisy det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det520
mz 17                         @noisy det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det521

--------        411
mz 5                          @noisy det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det526
mzx 3 6                       @noisy det526
mz 15                         @noisy det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det527
mxz 16 13                     @noisy det527

--------        412
mxx 4 5                       @noisy det526
mzz 6 7                       @noisy det522 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det527
mzz 16 17                     @noisy det523 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        413
mzz 5 7                       @noisy det524 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det525 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        414
mzz 6 7                       @noisy det522
mzz 16 17                     @noisy det523

--------        415
mzz 5 7                       @noisy det524
mzx 2 6                       @noisy det526
mzz 17 15                     @noisy det525
mxz 16 12                     @noisy det527

--------        416
mxx 1 7                       @noisy det526
mx 5                          @noisy det526
mz 6                          @noisy det528 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det527
mx 15                         @noisy det527
mz 16                         @noisy det529 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        417
mz 7                          @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        418
mz 6                          @noisy det528
mx 7                          @noisy det534
mzx 0 5                       @noisy det534
mz 16                         @noisy det529
mx 17                         @noisy det535
mzx 10 15                     @noisy det535

--------        419
mxx 3 6                       @noisy det534
mzz 5 7                       @noisy det530 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det535
mzz 17 15                     @noisy det531 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        420
mzz 6 7                       @noisy det532 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det533 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        421
mzz 5 7                       @noisy det530
mzz 17 15                     @noisy det531

--------        422
mzz 6 7                       @noisy det532
mzx 4 5                       @noisy det534
mzz 16 17                     @noisy det533
mzx 14 15                     @noisy det535

--------        423
mxx 1 7                       @noisy det534
mz 5                          @noisy det536
mx 6                          @noisy det534
mxx 17 11                     @noisy det535
mz 15                         @noisy det537
mx 16                         @noisy det535

--------        424
mz 7                          @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        425
mz 5                          @noisy det536
mx 7                          @noisy det542 det554 det559
mzx 3 6                       @noisy det542 det554 det559
mz 15                         @noisy det537
mx 17                         @noisy det542 det554 det559
mxz 16 13                     @noisy det542 det554 det559

--------        426
mzx 4 5                       @noisy det542 det554 det559
mzz 6 7                       @noisy det538 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det542 det554 det559
mzz 16 17                     @noisy det539 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        427
mzz 5 7                       @noisy det540 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det541 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        428
mzz 6 7                       @noisy det538
mzz 16 17                     @noisy det539

--------        429
mzz 5 7                       @noisy det540
mxx 2 6                       @noisy det542 det554 det559
mzz 17 15                     @noisy det541
mxx 16 12                     @noisy det542 det554 det559

--------        430
mxx 0 5                       @noisy det542 det554 det559
mz 6                          @noisy det543 det546 det548 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det542 det552 det554
mxx 10 15                     @noisy det542 det554 det559
mz 16                         @noisy det543 det546 det550 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det542

--------        431
mz 5                          @noisy det543 det546 det547 det551
mz 15                         @noisy det543 det546 det549 det553

--------        432
mzz 0 10                      @noisy det543 det544 det546
mxx 1 11                      @noisy det543 det545 det546
mzz 2 12                      @noisy det543

--------        433
mzz 0 10                      @noisy det544
mxx 1 11                      @noisy det545
mzz 2 12                      @noisy det546

--------        434
mz 5                          @noisy det547
mz 6                          @noisy det548
mz 15                         @noisy det549
mz 16                         @noisy det550

--------        435
mz 5                          @noisy det551
mx 7                          @noisy det552
mxx 3 6                       @noisy det559
mz 15                         @noisy det553
mx 17                         @noisy det554
mxx 16 13                     @noisy det559

--------        436
mxx 0 5                       @noisy det559
mzz 6 7                       @noisy det555 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det559
mzz 16 17                     @noisy det556 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        437
mzz 5 7                       @noisy det557 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det558 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        438
mzz 6 7                       @noisy det555
mzz 16 17                     @noisy det556

--------        439
mzz 5 7                       @noisy det557
mzx 2 6                       @noisy det559
mzz 17 15                     @noisy det558
mxz 16 12                     @noisy det559

--------        440
mzx 1 7                       @noisy det559
mx 5                          @noisy det559
mz 6                          @noisy det560 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det559
mx 15                         @noisy det559
mz 16                         @noisy det561 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        441
mz 7                          @noisy det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det560
mz 17                         @noisy det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det561

--------        442
mz 5                          @noisy det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det566
mzx 3 6                       @noisy det566
mz 15                         @noisy det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det567
mxz 16 13                     @noisy det567

--------        443
mxx 4 5                       @noisy det566
mzz 6 7                       @noisy det562 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det567
mzz 16 17                     @noisy det563 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        444
mzz 5 7                       @noisy det564 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det565 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        445
mzz 6 7                       @noisy det562
mzz 16 17                     @noisy det563

--------        446
mzz 5 7                       @noisy det564
mzx 2 6                       @noisy det566
mzz 17 15                     @noisy det565
mxz 16 12                     @noisy det567

--------        447
mxx 1 7                       @noisy det566
mx 5                          @noisy det566
mz 6                          @noisy det568 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det567
mx 15                         @noisy det567
mz 16                         @noisy det569 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        448
mz 7                          @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        449
mz 6                          @noisy det568
mx 7                          @noisy det574
mzx 0 5                       @noisy det574
mz 16                         @noisy det569
mx 17                         @noisy det575
mzx 10 15                     @noisy det575

--------        450
mxx 3 6                       @noisy det574
mzz 5 7                       @noisy det570 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det575
mzz 17 15                     @noisy det571 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        451
mzz 6 7                       @noisy det572 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det573 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        452
mzz 5 7                       @noisy det570
mzz 17 15                     @noisy det571

--------        453
mzz 6 7                       @noisy det572
mzx 4 5                       @noisy det574
mzz 16 17                     @noisy det573
mzx 14 15                     @noisy det575

--------        454
mxx 1 7                       @noisy det574
mz 5                          @noisy det576
mx 6                          @noisy det574
mxx 17 11                     @noisy det575
mz 15                         @noisy det577
mx 16                         @noisy det575

--------        455
mz 7                          @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        456
mz 5                          @noisy det576
mx 7                          @noisy det582 det594 det599
mzx 3 6                       @noisy det582 det594 det599
mz 15                         @noisy det577
mx 17                         @noisy det582 det594 det599
mxz 16 13                     @noisy det582 det594 det599

--------        457
mzx 4 5                       @noisy det582 det594 det599
mzz 6 7                       @noisy det578 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det582 det594 det599
mzz 16 17                     @noisy det579 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        458
mzz 5 7                       @noisy det580 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det581 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        459
mzz 6 7                       @noisy det578
mzz 16 17                     @noisy det579

--------        460
mzz 5 7                       @noisy det580
mxx 2 6                       @noisy det582 det594 det599
mzz 17 15                     @noisy det581
mxx 16 12                     @noisy det582 det594 det599

--------        461
mxx 0 5                       @noisy det582 det594 det599
mz 6                          @noisy det583 det586 det588 det599 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det582 det592 det594
mxx 10 15                     @noisy det582 det594 det599
mz 16                         @noisy det583 det586 det590 det599 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det582

--------        462
mz 5                          @noisy det583 det586 det587 det591
mz 15                         @noisy det583 det586 det589 det593

--------        463
mzz 0 10                      @noisy det583 det584 det586
mxx 1 11                      @noisy det583 det585 det586
mzz 2 12                      @noisy det583

--------        464
mzz 0 10                      @noisy det584
mxx 1 11                      @noisy det585
mzz 2 12                      @noisy det586

--------        465
mz 5                          @noisy det587
mz 6                          @noisy det588
mz 15                         @noisy det589
mz 16                         @noisy det590

--------        466
mz 5                          @noisy det591
mx 7                          @noisy det592
mxx 3 6                       @noisy det599
mz 15                         @noisy det593
mx 17                         @noisy det594
mxx 16 13                     @noisy det599

--------        467
mxx 0 5                       @noisy det599
mzz 6 7                       @noisy det595 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det599
mzz 16 17                     @noisy det596 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        468
mzz 5 7                       @noisy det597 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det598 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        469
mzz 6 7                       @noisy det595
mzz 16 17                     @noisy det596

--------        470
mzz 5 7                       @noisy det597
mzx 2 6                       @noisy det599
mzz 17 15                     @noisy det598
mxz 16 12                     @noisy det599

--------        471
mzx 1 7                       @noisy det599
mx 5                          @noisy det599
mz 6                          @noisy det600 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det599
mx 15                         @noisy det599
mz 16                         @noisy det601 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        472
mz 7                          @noisy det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det600
mz 17                         @noisy det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det601

--------        473
mz 5                          @noisy det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det606
mzx 3 6                       @noisy det606
mz 15                         @noisy det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det607
mxz 16 13                     @noisy det607

--------        474
mxx 4 5                       @noisy det606
mzz 6 7                       @noisy det602 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det607
mzz 16 17                     @noisy det603 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        475
mzz 5 7                       @noisy det604 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det605 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        476
mzz 6 7                       @noisy det602
mzz 16 17                     @noisy det603

--------        477
mzz 5 7                       @noisy det604
mzx 2 6                       @noisy det606
mzz 17 15                     @noisy det605
mxz 16 12                     @noisy det607

--------        478
mxx 1 7                       @noisy det606
mx 5                          @noisy det606
mz 6                          @noisy det608 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det607
mx 15                         @noisy det607
mz 16                         @noisy det609 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        479
mz 7                          @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        480
mz 6                          @noisy det608
mx 7                          @noisy det614
mzx 0 5                       @noisy det614
mz 16                         @noisy det609
mx 17                         @noisy det615
mzx 10 15                     @noisy det615

--------        481
mxx 3 6                       @noisy det614
mzz 5 7                       @noisy det610 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det615
mzz 17 15                     @noisy det611 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        482
mzz 6 7                       @noisy det612 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det613 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        483
mzz 5 7                       @noisy det610
mzz 17 15                     @noisy det611

--------        484
mzz 6 7                       @noisy det612
mzx 4 5                       @noisy det614
mzz 16 17                     @noisy det613
mzx 14 15                     @noisy det615

--------        485
mxx 1 7                       @noisy det614
mz 5                          @noisy det616
mx 6                          @noisy det614
mxx 17 11                     @noisy det615
mz 15                         @noisy det617
mx 16                         @noisy det615

--------        486
mz 7                          @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        487
mz 5                          @noisy det616
mx 7                          @noisy det622 det634 det639
mzx 3 6                       @noisy det622 det634 det639
mz 15                         @noisy det617
mx 17                         @noisy det622 det634 det639
mxz 16 13                     @noisy det622 det634 det639

--------        488
mzx 4 5                       @noisy det622 det634 det639
mzz 6 7                       @noisy det618 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det622 det634 det639
mzz 16 17                     @noisy det619 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        489
mzz 5 7                       @noisy det620 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det621 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        490
mzz 6 7                       @noisy det618
mzz 16 17                     @noisy det619

--------        491
mzz 5 7                       @noisy det620
mxx 2 6                       @noisy det622 det634 det639
mzz 17 15                     @noisy det621
mxx 16 12                     @noisy det622 det634 det639

--------        492
mxx 0 5                       @noisy det622 det634 det639
mz 6                          @noisy det623 det626 det628 det639 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det622 det632 det634
mxx 10 15                     @noisy det622 det634 det639
mz 16                         @noisy det623 det626 det630 det639 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det622

--------        493
mz 5                          @noisy det623 det626 det627 det631
mz 15                         @noisy det623 det626 det629 det633

--------        494
mzz 0 10                      @noisy det623 det624 det626
mxx 1 11                      @noisy det623 det625 det626
mzz 2 12                      @noisy det623

--------        495
mzz 0 10                      @noisy det624
mxx 1 11                      @noisy det625
mzz 2 12                      @noisy det626

--------        496
mz 5                          @noisy det627
mz 6                          @noisy det628
mz 15                         @noisy det629
mz 16                         @noisy det630

--------        497
mz 5                          @noisy det631
mx 7                          @noisy det632
mxx 3 6                       @noisy det639
mz 15                         @noisy det633
mx 17                         @noisy det634
mxx 16 13                     @noisy det639

--------        498
mxx 0 5                       @noisy det639
mzz 6 7                       @noisy det635 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det639
mzz 16 17                     @noisy det636 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        499
mzz 5 7                       @noisy det637 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det638 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        500
mzz 6 7                       @noisy det635
mzz 16 17                     @noisy det636

--------        501
mzz 5 7                       @noisy det637
mzx 2 6                       @noisy det639
mzz 17 15                     @noisy det638
mxz 16 12                     @noisy det639

--------        502
mzx 1 7                       @noisy det639
mx 5                          @noisy det639
mz 6                          @noisy det640 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det639
mx 15                         @noisy det639
mz 16                         @noisy det641 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        503
mz 7                          @noisy det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det640
mz 17                         @noisy det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det641

--------        504
mz 5                          @noisy det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det646
mzx 3 6                       @noisy det646
mz 15                         @noisy det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det647
mxz 16 13                     @noisy det647

--------        505
mxx 4 5                       @noisy det646
mzz 6 7                       @noisy det642 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det647
mzz 16 17                     @noisy det643 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        506
mzz 5 7                       @noisy det644 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det645 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        507
mzz 6 7                       @noisy det642
mzz 16 17                     @noisy det643

--------        508
mzz 5 7                       @noisy det644
mzx 2 6                       @noisy det646
mzz 17 15                     @noisy det645
mxz 16 12                     @noisy det647

--------        509
mxx 1 7                       @noisy det646
mx 5                          @noisy det646
mz 6                          @noisy det648 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det647
mx 15                         @noisy det647
mz 16                         @noisy det649 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        510
mz 7                          @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        511
mz 6                          @noisy det648
mx 7                          @noisy det654
mzx 0 5                       @noisy det654
mz 16                         @noisy det649
mx 17                         @noisy det655
mzx 10 15                     @noisy det655

--------        512
mxx 3 6                       @noisy det654
mzz 5 7                       @noisy det650 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det655
mzz 17 15                     @noisy det651 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        513
mzz 6 7                       @noisy det652 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det653 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        514
mzz 5 7                       @noisy det650
mzz 17 15                     @noisy det651

--------        515
mzz 6 7                       @noisy det652
mzx 4 5                       @noisy det654
mzz 16 17                     @noisy det653
mzx 14 15                     @noisy det655

--------        516
mxx 1 7                       @noisy det654
mz 5                          @noisy det656
mx 6                          @noisy det654
mxx 17 11                     @noisy det655
mz 15                         @noisy det657
mx 16                         @noisy det655

--------        517
mz 7                          @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        518
mz 5                          @noisy det656
mx 7                          @noisy det662 det674 det679
mzx 3 6                       @noisy det662 det674 det679
mz 15                         @noisy det657
mx 17                         @noisy det662 det674 det679
mxz 16 13                     @noisy det662 det674 det679

--------        519
mzx 4 5                       @noisy det662 det674 det679
mzz 6 7                       @noisy det658 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det662 det674 det679
mzz 16 17                     @noisy det659 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        520
mzz 5 7                       @noisy det660 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det661 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        521
mzz 6 7                       @noisy det658
mzz 16 17                     @noisy det659

--------        522
mzz 5 7                       @noisy det660
mxx 2 6                       @noisy det662 det674 det679
mzz 17 15                     @noisy det661
mxx 16 12                     @noisy det662 det674 det679

--------        523
mxx 0 5                       @noisy det662 det674 det679
mz 6                          @noisy det663 det666 det668 det679 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det662 det672 det674
mxx 10 15                     @noisy det662 det674 det679
mz 16                         @noisy det663 det666 det670 det679 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det662

--------        524
mz 5                          @noisy det663 det666 det667 det671
mz 15                         @noisy det663 det666 det669 det673

--------        525
mzz 0 10                      @noisy det663 det664 det666
mxx 1 11                      @noisy det663 det665 det666
mzz 2 12                      @noisy det663

--------        526
mzz 0 10                      @noisy det664
mxx 1 11                      @noisy det665
mzz 2 12                      @noisy det666

--------        527
mz 5                          @noisy det667
mz 6                          @noisy det668
mz 15                         @noisy det669
mz 16                         @noisy det670

--------        528
mz 5                          @noisy det671
mx 7                          @noisy det672
mxx 3 6                       @noisy det679
mz 15                         @noisy det673
mx 17                         @noisy det674
mxx 16 13                     @noisy det679

--------        529
mxx 0 5                       @noisy det679
mzz 6 7                       @noisy det675 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det679
mzz 16 17                     @noisy det676 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        530
mzz 5 7                       @noisy det677 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det678 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        531
mzz 6 7                       @noisy det675
mzz 16 17                     @noisy det676

--------        532
mzz 5 7                       @noisy det677
mzx 2 6                       @noisy det679
mzz 17 15                     @noisy det678
mxz 16 12                     @noisy det679

--------        533
mzx 1 7                       @noisy det679
mx 5                          @noisy det679
mz 6                          @noisy det680 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det679
mx 15                         @noisy det679
mz 16                         @noisy det681 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        534
mz 7                          @noisy det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det680
mz 17                         @noisy det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det681

--------        535
mz 5                          @noisy det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det686
mzx 3 6                       @noisy det686
mz 15                         @noisy det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det687
mxz 16 13                     @noisy det687

--------        536
mxx 4 5                       @noisy det686
mzz 6 7                       @noisy det682 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det687
mzz 16 17                     @noisy det683 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        537
mzz 5 7                       @noisy det684 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det685 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        538
mzz 6 7                       @noisy det682
mzz 16 17                     @noisy det683

--------        539
mzz 5 7                       @noisy det684
mzx 2 6                       @noisy det686
mzz 17 15                     @noisy det685
mxz 16 12                     @noisy det687

--------        540
mxx 1 7                       @noisy det686
mx 5                          @noisy det686
mz 6                          @noisy det688 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det687
mx 15                         @noisy det687
mz 16                         @noisy det689 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        541
mz 7                          @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        542
mz 6                          @noisy det688
mx 7                          @noisy det694
mzx 0 5                       @noisy det694
mz 16                         @noisy det689
mx 17                         @noisy det695
mzx 10 15                     @noisy det695

--------        543
mxx 3 6                       @noisy det694
mzz 5 7                       @noisy det690 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det695
mzz 17 15                     @noisy det691 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        544
mzz 6 7                       @noisy det692 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det693 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        545
mzz 5 7                       @noisy det690
mzz 17 15                     @noisy det691

--------        546
mzz 6 7                       @noisy det692
mzx 4 5                       @noisy det694
mzz 16 17                     @noisy det693
mzx 14 15                     @noisy det695

--------        547
mxx 1 7                       @noisy det694
mz 5                          @noisy det696
mx 6                          @noisy det694
mxx 17 11                     @noisy det695
mz 15                         @noisy det697
mx 16                         @noisy det695

--------        548
mz 7                          @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        549
mz 5                          @noisy det696
mx 7                          @noisy det702 det714 det719
mzx 3 6                       @noisy det702 det714 det719
mz 15                         @noisy det697
mx 17                         @noisy det702 det714 det719
mxz 16 13                     @noisy det702 det714 det719

--------        550
mzx 4 5                       @noisy det702 det714 det719
mzz 6 7                       @noisy det698 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det702 det714 det719
mzz 16 17                     @noisy det699 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        551
mzz 5 7                       @noisy det700 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det701 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        552
mzz 6 7                       @noisy det698
mzz 16 17                     @noisy det699

--------        553
mzz 5 7                       @noisy det700
mxx 2 6                       @noisy det702 det714 det719
mzz 17 15                     @noisy det701
mxx 16 12                     @noisy det702 det714 det719

--------        554
mxx 0 5                       @noisy det702 det714 det719
mz 6                          @noisy det703 det706 det708 det719 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det702 det712 det714
mxx 10 15                     @noisy det702 det714 det719
mz 16                         @noisy det703 det706 det710 det719 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det702

--------        555
mz 5                          @noisy det703 det706 det707 det711
mz 15                         @noisy det703 det706 det709 det713

--------        556
mzz 0 10                      @noisy det703 det704 det706
mxx 1 11                      @noisy det703 det705 det706
mzz 2 12                      @noisy det703

--------        557
mzz 0 10                      @noisy det704
mxx 1 11                      @noisy det705
mzz 2 12                      @noisy det706

--------        558
mz 5                          @noisy det707
mz 6                          @noisy det708
mz 15                         @noisy det709
mz 16                         @noisy det710

--------        559
mz 5                          @noisy det711
mx 7                          @noisy det712
mxx 3 6                       @noisy det719
mz 15                         @noisy det713
mx 17                         @noisy det714
mxx 16 13                     @noisy det719

--------        560
mxx 0 5                       @noisy det719
mzz 6 7                       @noisy det715 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det719
mzz 16 17                     @noisy det716 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        561
mzz 5 7                       @noisy det717 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det718 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        562
mzz 6 7                       @noisy det715
mzz 16 17                     @noisy det716

--------        563
mzz 5 7                       @noisy det717
mzx 2 6                       @noisy det719
mzz 17 15                     @noisy det718
mxz 16 12                     @noisy det719

--------        564
mzx 1 7                       @noisy det719
mx 5                          @noisy det719
mz 6                          @noisy det720 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det719
mx 15                         @noisy det719
mz 16                         @noisy det721 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        565
mz 7                          @noisy det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det720
mz 17                         @noisy det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det721

--------        566
mz 5                          @noisy det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det726
mzx 3 6                       @noisy det726
mz 15                         @noisy det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det727
mxz 16 13                     @noisy det727

--------        567
mxx 4 5                       @noisy det726
mzz 6 7                       @noisy det722 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det727
mzz 16 17                     @noisy det723 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        568
mzz 5 7                       @noisy det724 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det725 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        569
mzz 6 7                       @noisy det722
mzz 16 17                     @noisy det723

--------        570
mzz 5 7                       @noisy det724
mzx 2 6                       @noisy det726
mzz 17 15                     @noisy det725
mxz 16 12                     @noisy det727

--------        571
mxx 1 7                       @noisy det726
mx 5                          @noisy det726
mz 6                          @noisy det728 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det727
mx 15                         @noisy det727
mz 16                         @noisy det729 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        572
mz 7                          @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        573
mz 6                          @noisy det728
mx 7                          @noisy det734
mzx 0 5                       @noisy det734
mz 16                         @noisy det729
mx 17                         @noisy det735
mzx 10 15                     @noisy det735

--------        574
mxx 3 6                       @noisy det734
mzz 5 7                       @noisy det730 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det735
mzz 17 15                     @noisy det731 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        575
mzz 6 7                       @noisy det732 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det733 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        576
mzz 5 7                       @noisy det730
mzz 17 15                     @noisy det731

--------        577
mzz 6 7                       @noisy det732
mzx 4 5                       @noisy det734
mzz 16 17                     @noisy det733
mzx 14 15                     @noisy det735

--------        578
mxx 1 7                       @noisy det734
mz 5                          @noisy det736
mx 6                          @noisy det734
mxx 17 11                     @noisy det735
mz 15                         @noisy det737
mx 16                         @noisy det735

--------        579
mz 7                          @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        580
mz 5                          @noisy det736
mx 7                          @noisy det742 det754 det759
mzx 3 6                       @noisy det742 det754 det759
mz 15                         @noisy det737
mx 17                         @noisy det742 det754 det759
mxz 16 13                     @noisy det742 det754 det759

--------        581
mzx 4 5                       @noisy det742 det754 det759
mzz 6 7                       @noisy det738 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det742 det754 det759
mzz 16 17                     @noisy det739 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        582
mzz 5 7                       @noisy det740 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det741 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        583
mzz 6 7                       @noisy det738
mzz 16 17                     @noisy det739

--------        584
mzz 5 7                       @noisy det740
mxx 2 6                       @noisy det742 det754 det759
mzz 17 15                     @noisy det741
mxx 16 12                     @noisy det742 det754 det759

--------        585
mxx 0 5                       @noisy det742 det754 det759
mz 6                          @noisy det743 det746 det748 det759 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det742 det752 det754
mxx 10 15                     @noisy det742 det754 det759
mz 16                         @noisy det743 det746 det750 det759 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det742

--------        586
mz 5                          @noisy det743 det746 det747 det751
mz 15                         @noisy det743 det746 det749 det753

--------        587
mzz 0 10                      @noisy det743 det744 det746
mxx 1 11                      @noisy det743 det745 det746
mzz 2 12                      @noisy det743

--------        588
mzz 0 10                      @noisy det744
mxx 1 11                      @noisy det745
mzz 2 12                      @noisy det746

--------        589
mz 5                          @noisy det747
mz 6                          @noisy det748
mz 15                         @noisy det749
mz 16                         @noisy det750

--------        590
mz 5                          @noisy det751
mx 7                          @noisy det752
mxx 3 6                       @noisy det759
mz 15                         @noisy det753
mx 17                         @noisy det754
mxx 16 13                     @noisy det759

--------        591
mxx 0 5                       @noisy det759
mzz 6 7                       @noisy det755 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det759
mzz 16 17                     @noisy det756 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        592
mzz 5 7                       @noisy det757 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det758 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        593
mzz 6 7                       @noisy det755
mzz 16 17                     @noisy det756

--------        594
mzz 5 7                       @noisy det757
mzx 2 6                       @noisy det759
mzz 17 15                     @noisy det758
mxz 16 12                     @noisy det759

--------        595
mzx 1 7                       @noisy det759
mx 5                          @noisy det759
mz 6                          @noisy det760 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det759
mx 15                         @noisy det759
mz 16                         @noisy det761 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        596
mz 7                          @noisy det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det760
mz 17                         @noisy det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det761

--------        597
mz 5                          @noisy det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det766
mzx 3 6                       @noisy det766
mz 15                         @noisy det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det767
mxz 16 13                     @noisy det767

--------        598
mxx 4 5                       @noisy det766
mzz 6 7                       @noisy det762 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det767
mzz 16 17                     @noisy det763 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        599
mzz 5 7                       @noisy det764 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det765 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        600
mzz 6 7                       @noisy det762
mzz 16 17                     @noisy det763

--------        601
mzz 5 7                       @noisy det764
mzx 2 6                       @noisy det766
mzz 17 15                     @noisy det765
mxz 16 12                     @noisy det767

--------        602
mxx 1 7                       @noisy det766
mx 5                          @noisy det766
mz 6                          @noisy det768 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det767
mx 15                         @noisy det767
mz 16                         @noisy det769 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        603
mz 7                          @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        604
mz 6                          @noisy det768
mx 7                          @noisy det774
mzx 0 5                       @noisy det774
mz 16                         @noisy det769
mx 17                         @noisy det775
mzx 10 15                     @noisy det775

--------        605
mxx 3 6                       @noisy det774
mzz 5 7                       @noisy det770 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det775
mzz 17 15                     @noisy det771 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        606
mzz 6 7                       @noisy det772 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det773 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        607
mzz 5 7                       @noisy det770
mzz 17 15                     @noisy det771

--------        608
mzz 6 7                       @noisy det772
mzx 4 5                       @noisy det774
mzz 16 17                     @noisy det773
mzx 14 15                     @noisy det775

--------        609
mxx 1 7                       @noisy det774
mz 5                          @noisy det776
mx 6                          @noisy det774
mxx 17 11                     @noisy det775
mz 15                         @noisy det777
mx 16                         @noisy det775

--------        610
mz 7                          @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        611
mz 5                          @noisy det776
mx 7                          @noisy det782 det794 det799
mzx 3 6                       @noisy det782 det794 det799
mz 15                         @noisy det777
mx 17                         @noisy det782 det794 det799
mxz 16 13                     @noisy det782 det794 det799

--------        612
mzx 4 5                       @noisy det782 det794 det799
mzz 6 7                       @noisy det778 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det782 det794 det799
mzz 16 17                     @noisy det779 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        613
mzz 5 7                       @noisy det780 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det781 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        614
mzz 6 7                       @noisy det778
mzz 16 17                     @noisy det779

--------        615
mzz 5 7                       @noisy det780
mxx 2 6                       @noisy det782 det794 det799
mzz 17 15                     @noisy det781
mxx 16 12                     @noisy det782 det794 det799

--------        616
mxx 0 5                       @noisy det782 det794 det799
mz 6                          @noisy det783 det786 det788 det799 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det782 det792 det794
mxx 10 15                     @noisy det782 det794 det799
mz 16                         @noisy det783 det786 det790 det799 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det782

--------        617
mz 5                          @noisy det783 det786 det787 det791
mz 15                         @noisy det783 det786 det789 det793

--------        618
mzz 0 10                      @noisy det783 det784 det786
mxx 1 11                      @noisy det783 det785 det786
mzz 2 12                      @noisy det783

--------        619
mzz 0 10                      @noisy det784
mxx 1 11                      @noisy det785
mzz 2 12                      @noisy det786

--------        620
mz 5                          @noisy det787
mz 6                          @noisy det788
mz 15                         @noisy det789
mz 16                         @noisy det790

--------        621
mz 5                          @noisy det791
mx 7                          @noisy det792
mxx 3 6                       @noisy det799
mz 15                         @noisy det793
mx 17                         @noisy det794
mxx 16 13                     @noisy det799

--------        622
mxx 0 5                       @noisy det799
mzz 6 7                       @noisy det795 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det799
mzz 16 17                     @noisy det796 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        623
mzz 5 7                       @noisy det797 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det798 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        624
mzz 6 7                       @noisy det795
mzz 16 17                     @noisy det796

--------        625
mzz 5 7                       @noisy det797
mzx 2 6                       @noisy det799
mzz 17 15                     @noisy det798
mxz 16 12                     @noisy det799

--------        626
mzx 1 7                       @noisy det799
mx 5                          @noisy det799
mz 6                          @noisy det800 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det799
mx 15                         @noisy det799
mz 16                         @noisy det801 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        627
mz 7                          @noisy det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det800
mz 17                         @noisy det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det801

--------        628
mz 5                          @noisy det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det806
mzx 3 6                       @noisy det806
mz 15                         @noisy det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det807
mxz 16 13                     @noisy det807

--------        629
mxx 4 5                       @noisy det806
mzz 6 7                       @noisy det802 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det807
mzz 16 17                     @noisy det803 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        630
mzz 5 7                       @noisy det804 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det805 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        631
mzz 6 7                       @noisy det802
mzz 16 17                     @noisy det803

--------        632
mzz 5 7                       @noisy det804
mzx 2 6                       @noisy det806
mzz 17 15                     @noisy det805
mxz 16 12                     @noisy det807

--------        633
mxx 1 7                       @noisy det806
mx 5                          @noisy det806
mz 6                          @noisy det808 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det807
mx 15                         @noisy det807
mz 16                         @noisy det809 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        634
mz 7                          @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        635
mz 6                          @noisy det808
mx 7                          @noisy det814
mzx 0 5                       @noisy det814
mz 16                         @noisy det809
mx 17                         @noisy det815
mzx 10 15                     @noisy det815

--------        636
mxx 3 6                       @noisy det814
mzz 5 7                       @noisy det810 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det815
mzz 17 15                     @noisy det811 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        637
mzz 6 7                       @noisy det812 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det813 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        638
mzz 5 7                       @noisy det810
mzz 17 15                     @noisy det811

--------        639
mzz 6 7                       @noisy det812
mzx 4 5                       @noisy det814
mzz 16 17                     @noisy det813
mzx 14 15                     @noisy det815

--------        640
mxx 1 7                       @noisy det814
mz 5                          @noisy det816
mx 6                          @noisy det814
mxx 17 11                     @noisy det815
mz 15                         @noisy det817
mx 16                         @noisy det815

--------        641
mz 7                          @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        642
mz 5                          @noisy det816
mx 7                          @noisy det822 det834 det839
mzx 3 6                       @noisy det822 det834 det839
mz 15                         @noisy det817
mx 17                         @noisy det822 det834 det839
mxz 16 13                     @noisy det822 det834 det839

--------        643
mzx 4 5                       @noisy det822 det834 det839
mzz 6 7                       @noisy det818 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det822 det834 det839
mzz 16 17                     @noisy det819 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        644
mzz 5 7                       @noisy det820 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det821 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        645
mzz 6 7                       @noisy det818
mzz 16 17                     @noisy det819

--------        646
mzz 5 7                       @noisy det820
mxx 2 6                       @noisy det822 det834 det839
mzz 17 15                     @noisy det821
mxx 16 12                     @noisy det822 det834 det839

--------        647
mxx 0 5                       @noisy det822 det834 det839
mz 6                          @noisy det823 det826 det828 det839 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det822 det832 det834
mxx 10 15                     @noisy det822 det834 det839
mz 16                         @noisy det823 det826 det830 det839 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det822

--------        648
mz 5                          @noisy det823 det826 det827 det831
mz 15                         @noisy det823 det826 det829 det833

--------        649
mzz 0 10                      @noisy det823 det824 det826
mxx 1 11                      @noisy det823 det825 det826
mzz 2 12                      @noisy det823

--------        650
mzz 0 10                      @noisy det824
mxx 1 11                      @noisy det825
mzz 2 12                      @noisy det826

--------        651
mz 5                          @noisy det827
mz 6                          @noisy det828
mz 15                         @noisy det829
mz 16                         @noisy det830

--------        652
mz 5                          @noisy det831
mx 7                          @noisy det832
mxx 3 6                       @noisy det839
mz 15                         @noisy det833
mx 17                         @noisy det834
mxx 16 13                     @noisy det839

--------        653
mxx 0 5                       @noisy det839
mzz 6 7                       @noisy det835 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det839
mzz 16 17                     @noisy det836 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        654
mzz 5 7                       @noisy det837 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det838 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        655
mzz 6 7                       @noisy det835
mzz 16 17                     @noisy det836

--------        656
mzz 5 7                       @noisy det837
mzx 2 6                       @noisy det839
mzz 17 15                     @noisy det838
mxz 16 12                     @noisy det839

--------        657
mzx 1 7                       @noisy det839
mx 5                          @noisy det839
mz 6                          @noisy det840 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det839
mx 15                         @noisy det839
mz 16                         @noisy det841 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        658
mz 7                          @noisy det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det840
mz 17                         @noisy det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det841

--------        659
mz 5                          @noisy det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det846
mzx 3 6                       @noisy det846
mz 15                         @noisy det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det847
mxz 16 13                     @noisy det847

--------        660
mxx 4 5                       @noisy det846
mzz 6 7                       @noisy det842 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det847
mzz 16 17                     @noisy det843 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        661
mzz 5 7                       @noisy det844 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det845 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        662
mzz 6 7                       @noisy det842
mzz 16 17                     @noisy det843

--------        663
mzz 5 7                       @noisy det844
mzx 2 6                       @noisy det846
mzz 17 15                     @noisy det845
mxz 16 12                     @noisy det847

--------        664
mxx 1 7                       @noisy det846
mx 5                          @noisy det846
mz 6                          @noisy det848 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det847
mx 15                         @noisy det847
mz 16                         @noisy det849 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        665
mz 7                          @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        666
mz 6                          @noisy det848
mx 7                          @noisy det854
mzx 0 5                       @noisy det854
mz 16                         @noisy det849
mx 17                         @noisy det855
mzx 10 15                     @noisy det855

--------        667
mxx 3 6                       @noisy det854
mzz 5 7                       @noisy det850 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det855
mzz 17 15                     @noisy det851 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        668
mzz 6 7                       @noisy det852 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det853 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        669
mzz 5 7                       @noisy det850
mzz 17 15                     @noisy det851

--------        670
mzz 6 7                       @noisy det852
mzx 4 5                       @noisy det854
mzz 16 17                     @noisy det853
mzx 14 15                     @noisy det855

--------        671
mxx 1 7                       @noisy det854
mz 5                          @noisy det856
mx 6                          @noisy det854
mxx 17 11                     @noisy det855
mz 15                         @noisy det857
mx 16                         @noisy det855

--------        672
mz 7                          @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        673
mz 5                          @noisy det856
mx 7                          @noisy det862 det874 det879
mzx 3 6                       @noisy det862 det874 det879
mz 15                         @noisy det857
mx 17                         @noisy det862 det874 det879
mxz 16 13                     @noisy det862 det874 det879

--------        674
mzx 4 5                       @noisy det862 det874 det879
mzz 6 7                       @noisy det858 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det862 det874 det879
mzz 16 17                     @noisy det859 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        675
mzz 5 7                       @noisy det860 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det861 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        676
mzz 6 7                       @noisy det858
mzz 16 17                     @noisy det859

--------        677
mzz 5 7                       @noisy det860
mxx 2 6                       @noisy det862 det874 det879
mzz 17 15                     @noisy det861
mxx 16 12                     @noisy det862 det874 det879

--------        678
mxx 0 5                       @noisy det862 det874 det879
mz 6                          @noisy det863 det866 det868 det879 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det862 det872 det874
mxx 10 15                     @noisy det862 det874 det879
mz 16                         @noisy det863 det866 det870 det879 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det862

--------        679
mz 5                          @noisy det863 det866 det867 det871
mz 15                         @noisy det863 det866 det869 det873

--------        680
mzz 0 10                      @noisy det863 det864 det866
mxx 1 11                      @noisy det863 det865 det866
mzz 2 12                      @noisy det863

--------        681
mzz 0 10                      @noisy det864
mxx 1 11                      @noisy det865
mzz 2 12                      @noisy det866

--------        682
mz 5                          @noisy det867
mz 6                          @noisy det868
mz 15                         @noisy det869
mz 16                         @noisy det870

--------        683
mz 5                          @noisy det871
mx 7                          @noisy det872
mxx 3 6                       @noisy det879
mz 15                         @noisy det873
mx 17                         @noisy det874
mxx 16 13                     @noisy det879

--------        684
mxx 0 5                       @noisy det879
mzz 6 7                       @noisy det875 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det879
mzz 16 17                     @noisy det876 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        685
mzz 5 7                       @noisy det877 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det878 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        686
mzz 6 7                       @noisy det875
mzz 16 17                     @noisy det876

--------        687
mzz 5 7                       @noisy det877
mzx 2 6                       @noisy det879
mzz 17 15                     @noisy det878
mxz 16 12                     @noisy det879

--------        688
mzx 1 7                       @noisy det879
mx 5                          @noisy det879
mz 6                          @noisy det880 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det879
mx 15                         @noisy det879
mz 16                         @noisy det881 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        689
mz 7                          @noisy det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det880
mz 17                         @noisy det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det881

--------        690
mz 5                          @noisy det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det886
mzx 3 6                       @noisy det886
mz 15                         @noisy det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det887
mxz 16 13                     @noisy det887

--------        691
mxx 4 5                       @noisy det886
mzz 6 7                       @noisy det882 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det887
mzz 16 17                     @noisy det883 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        692
mzz 5 7                       @noisy det884 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det885 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        693
mzz 6 7                       @noisy det882
mzz 16 17                     @noisy det883

--------        694
mzz 5 7                       @noisy det884
mzx 2 6                       @noisy det886
mzz 17 15                     @noisy det885
mxz 16 12                     @noisy det887

--------        695
mxx 1 7                       @noisy det886
mx 5                          @noisy det886
mz 6                          @noisy det888 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det887
mx 15                         @noisy det887
mz 16                         @noisy det889 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        696
mz 7                          @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        697
mz 6                          @noisy det888
mx 7                          @noisy det894
mzx 0 5                       @noisy det894
mz 16                         @noisy det889
mx 17                         @noisy det895
mzx 10 15                     @noisy det895

--------        698
mxx 3 6                       @noisy det894
mzz 5 7                       @noisy det890 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det895
mzz 17 15                     @noisy det891 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        699
mzz 6 7                       @noisy det892 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det893 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        700
mzz 5 7                       @noisy det890
mzz 17 15                     @noisy det891

--------        701
mzz 6 7                       @noisy det892
mzx 4 5                       @noisy det894
mzz 16 17                     @noisy det893
mzx 14 15                     @noisy det895

--------        702
mxx 1 7                       @noisy det894
mz 5                          @noisy det896
mx 6                          @noisy det894
mxx 17 11                     @noisy det895
mz 15                         @noisy det897
mx 16                         @noisy det895

--------        703
mz 7                          @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        704
mz 5                          @noisy det896
mx 7                          @noisy det902 det914 det919
mzx 3 6                       @noisy det902 det914 det919
mz 15                         @noisy det897
mx 17                         @noisy det902 det914 det919
mxz 16 13                     @noisy det902 det914 det919

--------        705
mzx 4 5                       @noisy det902 det914 det919
mzz 6 7                       @noisy det898 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det902 det914 det919
mzz 16 17                     @noisy det899 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        706
mzz 5 7                       @noisy det900 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det901 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        707
mzz 6 7                       @noisy det898
mzz 16 17                     @noisy det899

--------        708
mzz 5 7                       @noisy det900
mxx 2 6                       @noisy det902 det914 det919
mzz 17 15                     @noisy det901
mxx 16 12                     @noisy det902 det914 det919

--------        709
mxx 0 5                       @noisy det902 det914 det919
mz 6                          @noisy det903 det906 det908 det919 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det902 det912 det914
mxx 10 15                     @noisy det902 det914 det919
mz 16                         @noisy det903 det906 det910 det919 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det902

--------        710
mz 5                          @noisy det903 det906 det907 det911
mz 15                         @noisy det903 det906 det909 det913

--------        711
mzz 0 10                      @noisy det903 det904 det906
mxx 1 11                      @noisy det903 det905 det906
mzz 2 12                      @noisy det903

--------        712
mzz 0 10                      @noisy det904
mxx 1 11                      @noisy det905
mzz 2 12                      @noisy det906

--------        713
mz 5                          @noisy det907
mz 6                          @noisy det908
mz 15                         @noisy det909
mz 16                         @noisy det910

--------        714
mz 5                          @noisy det911
mx 7                          @noisy det912
mxx 3 6                       @noisy det919
mz 15                         @noisy det913
mx 17                         @noisy det914
mxx 16 13                     @noisy det919

--------        715
mxx 0 5                       @noisy det919
mzz 6 7                       @noisy det915 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det919
mzz 16 17                     @noisy det916 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        716
mzz 5 7                       @noisy det917 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det918 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        717
mzz 6 7                       @noisy det915
mzz 16 17                     @noisy det916

--------        718
mzz 5 7                       @noisy det917
mzx 2 6                       @noisy det919
mzz 17 15                     @noisy det918
mxz 16 12                     @noisy det919

--------        719
mzx 1 7                       @noisy det919
mx 5                          @noisy det919
mz 6                          @noisy det920 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det919
mx 15                         @noisy det919
mz 16                         @noisy det921 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        720
mz 7                          @noisy det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det920
mz 17                         @noisy det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det921

--------        721
mz 5                          @noisy det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det926
mzx 3 6                       @noisy det926
mz 15                         @noisy det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det927
mxz 16 13                     @noisy det927

--------        722
mxx 4 5                       @noisy det926
mzz 6 7                       @noisy det922 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det927
mzz 16 17                     @noisy det923 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        723
mzz 5 7                       @noisy det924 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det925 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        724
mzz 6 7                       @noisy det922
mzz 16 17                     @noisy det923

--------        725
mzz 5 7                       @noisy det924
mzx 2 6                       @noisy det926
mzz 17 15                     @noisy det925
mxz 16 12                     @noisy det927

--------        726
mxx 1 7                       @noisy det926
mx 5                          @noisy det926
mz 6                          @noisy det928 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det927
mx 15                         @noisy det927
mz 16                         @noisy det929 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        727
mz 7                          @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        728
mz 6                          @noisy det928
mx 7                          @noisy det934
mzx 0 5                       @noisy det934
mz 16                         @noisy det929
mx 17                         @noisy det935
mzx 10 15                     @noisy det935

--------        729
mxx 3 6                       @noisy det934
mzz 5 7                       @noisy det930 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det935
mzz 17 15                     @noisy det931 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        730
mzz 6 7                       @noisy det932 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det933 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        731
mzz 5 7                       @noisy det930
mzz 17 15                     @noisy det931

--------        732
mzz 6 7                       @noisy det932
mzx 4 5                       @noisy det934
mzz 16 17                     @noisy det933
mzx 14 15                     @noisy det935

--------        733
mxx 1 7                       @noisy det934
mz 5                          @noisy det936
mx 6                          @noisy det934
mxx 17 11                     @noisy det935
mz 15                         @noisy det937
mx 16                         @noisy det935

--------        734
mz 7                          @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        735
mz 5                          @noisy det936
mx 7                          @noisy det942 det954 det959
mzx 3 6                       @noisy det942 det954 det959
mz 15                         @noisy det937
mx 17                         @noisy det942 det954 det959
mxz 16 13                     @noisy det942 det954 det959

--------        736
mzx 4 5                       @noisy det942 det954 det959
mzz 6 7                       @noisy det938 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det942 det954 det959
mzz 16 17                     @noisy det939 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        737
mzz 5 7                       @noisy det940 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det941 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        738
mzz 6 7                       @noisy det938
mzz 16 17                     @noisy det939

--------        739
mzz 5 7                       @noisy det940
mxx 2 6                       @noisy det942 det954 det959
mzz 17 15                     @noisy det941
mxx 16 12                     @noisy det942 det954 det959

--------        740
mxx 0 5                       @noisy det942 det954 det959
mz 6                          @noisy det943 det946 det948 det959 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det942 det952 det954
mxx 10 15                     @noisy det942 det954 det959
mz 16                         @noisy det943 det946 det950 det959 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det942

--------        741
mz 5                          @noisy det943 det946 det947 det951
mz 15                         @noisy det943 det946 det949 det953

--------        742
mzz 0 10                      @noisy det943 det944 det946
mxx 1 11                      @noisy det943 det945 det946
mzz 2 12                      @noisy det943

--------        743
mzz 0 10                      @noisy det944
mxx 1 11                      @noisy det945
mzz 2 12                      @noisy det946

--------        744
mz 5                          @noisy det947
mz 6                          @noisy det948
mz 15                         @noisy det949
mz 16                         @noisy det950

--------        745
mz 5                          @noisy det951
mx 7                          @noisy det952
mxx 3 6                       @noisy det959
mz 15                         @noisy det953
mx 17                         @noisy det954
mxx 16 13                     @noisy det959

--------        746
mxx 0 5                       @noisy det959
mzz 6 7                       @noisy det955 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det959
mzz 16 17                     @noisy det956 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        747
mzz 5 7                       @noisy det957 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det958 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        748
mzz 6 7                       @noisy det955
mzz 16 17                     @noisy det956

--------        749
mzz 5 7                       @noisy det957
mzx 2 6                       @noisy det959
mzz 17 15                     @noisy det958
mxz 16 12                     @noisy det959

--------        750
mzx 1 7                       @noisy det959
mx 5                          @noisy det959
mz 6                          @noisy det960 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det959
mx 15                         @noisy det959
mz 16                         @noisy det961 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        751
mz 7                          @noisy det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det960
mz 17                         @noisy det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det961

--------        752
mz 5                          @noisy det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det966
mzx 3 6                       @noisy det966
mz 15                         @noisy det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det967
mxz 16 13                     @noisy det967

--------        753
mxx 4 5                       @noisy det966
mzz 6 7                       @noisy det962 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det967
mzz 16 17                     @noisy det963 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        754
mzz 5 7                       @noisy det964 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det965 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        755
mzz 6 7                       @noisy det962
mzz 16 17                     @noisy det963

--------        756
mzz 5 7                       @noisy det964
mzx 2 6                       @noisy det966
mzz 17 15                     @noisy det965
mxz 16 12                     @noisy det967

--------        757
mxx 1 7                       @noisy det966
mx 5                          @noisy det966
mz 6                          @noisy det968 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det967
mx 15                         @noisy det967
mz 16                         @noisy det969 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        758
mz 7                          @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        759
mz 6                          @noisy det968
mx 7                          @noisy det974
mzx 0 5                       @noisy det974
mz 16                         @noisy det969
mx 17                         @noisy det975
mzx 10 15                     @noisy det975

--------        760
mxx 3 6                       @noisy det974
mzz 5 7                       @noisy det970 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det975
mzz 17 15                     @noisy det971 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        761
mzz 6 7                       @noisy det972 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det973 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        762
mzz 5 7                       @noisy det970
mzz 17 15                     @noisy det971

--------        763
mzz 6 7                       @noisy det972
mzx 4 5                       @noisy det974
mzz 16 17                     @noisy det973
mzx 14 15                     @noisy det975

--------        764
mxx 1 7                       @noisy det974
mz 5                          @noisy det976
mx 6                          @noisy det974
mxx 17 11                     @noisy det975
mz 15                         @noisy det977
mx 16                         @noisy det975

--------        765
mz 7                          @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        766
mz 5                          @noisy det976
mx 7                          @noisy det982 det994 det999
mzx 3 6                       @noisy det982 det994 det999
mz 15                         @noisy det977
mx 17                         @noisy det982 det994 det999
mxz 16 13                     @noisy det982 det994 det999

--------        767
mzx 4 5                       @noisy det982 det994 det999
mzz 6 7                       @noisy det978 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det982 det994 det999
mzz 16 17                     @noisy det979 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        768
mzz 5 7                       @noisy det980 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det981 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        769
mzz 6 7                       @noisy det978
mzz 16 17                     @noisy det979

--------        770
mzz 5 7                       @noisy det980
mxx 2 6                       @noisy det982 det994 det999
mzz 17 15                     @noisy det981
mxx 16 12                     @noisy det982 det994 det999

--------        771
mxx 0 5                       @noisy det982 det994 det999
mz 6                          @noisy det983 det986 det988 det999 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det982 det992 det994
mxx 10 15                     @noisy det982 det994 det999
mz 16                         @noisy det983 det986 det990 det999 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det982

--------        772
mz 5                          @noisy det983 det986 det987 det991
mz 15                         @noisy det983 det986 det989 det993

--------        773
mzz 0 10                      @noisy det983 det984 det986
mxx 1 11                      @noisy det983 det985 det986
mzz 2 12                      @noisy det983

--------        774
mzz 0 10                      @noisy det984
mxx 1 11                      @noisy det985
mzz 2 12                      @noisy det986

--------        775
mz 5                          @noisy det987
mz 6                          @noisy det988
mz 15                         @noisy det989
mz 16                         @noisy det990

--------        776
mz 5                          @noisy det991
mx 7                          @noisy det992
mxx 3 6                       @noisy det999
mz 15                         @noisy det993
mx 17                         @noisy det994
mxx 16 13                     @noisy det999

--------        777
mxx 0 5                       @noisy det999
mzz 6 7                       @noisy det995 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det999
mzz 16 17                     @noisy det996 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        778
mzz 5 7                       @noisy det997 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det998 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        779
mzz 6 7                       @noisy det995
mzz 16 17                     @noisy det996

--------        780
mzz 5 7                       @noisy det997
mzx 2 6                       @noisy det999
mzz 17 15                     @noisy det998
mxz 16 12                     @noisy det999

--------        781
mzx 1 7                       @noisy det999
mx 5                          @noisy det999
mz 6                          @noisy det1000 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det999
mx 15                         @noisy det999
mz 16                         @noisy det1001 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        782
mz 7                          @noisy det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1000
mz 17                         @noisy det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1001

--------        783
mz 5                          @noisy det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1006
mzx 3 6                       @noisy det1006
mz 15                         @noisy det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1007
mxz 16 13                     @noisy det1007

--------        784
mxx 4 5                       @noisy det1006
mzz 6 7                       @noisy det1002 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1007
mzz 16 17                     @noisy det1003 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        785
mzz 5 7                       @noisy det1004 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1005 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        786
mzz 6 7                       @noisy det1002
mzz 16 17                     @noisy det1003

--------        787
mzz 5 7                       @noisy det1004
mzx 2 6                       @noisy det1006
mzz 17 15                     @noisy det1005
mxz 16 12                     @noisy det1007

--------        788
mxx 1 7                       @noisy det1006
mx 5                          @noisy det1006
mz 6                          @noisy det1008 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1007
mx 15                         @noisy det1007
mz 16                         @noisy det1009 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        789
mz 7                          @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        790
mz 6                          @noisy det1008
mx 7                          @noisy det1014
mzx 0 5                       @noisy det1014
mz 16                         @noisy det1009
mx 17                         @noisy det1015
mzx 10 15                     @noisy det1015

--------        791
mxx 3 6                       @noisy det1014
mzz 5 7                       @noisy det1010 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1015
mzz 17 15                     @noisy det1011 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        792
mzz 6 7                       @noisy det1012 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1013 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        793
mzz 5 7                       @noisy det1010
mzz 17 15                     @noisy det1011

--------        794
mzz 6 7                       @noisy det1012
mzx 4 5                       @noisy det1014
mzz 16 17                     @noisy det1013
mzx 14 15                     @noisy det1015

--------        795
mxx 1 7                       @noisy det1014
mz 5                          @noisy det1016
mx 6                          @noisy det1014
mxx 17 11                     @noisy det1015
mz 15                         @noisy det1017
mx 16                         @noisy det1015

--------        796
mz 7                          @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        797
mz 5                          @noisy det1016
mx 7                          @noisy det1022 det1034 det1039
mzx 3 6                       @noisy det1022 det1034 det1039
mz 15                         @noisy det1017
mx 17                         @noisy det1022 det1034 det1039
mxz 16 13                     @noisy det1022 det1034 det1039

--------        798
mzx 4 5                       @noisy det1022 det1034 det1039
mzz 6 7                       @noisy det1018 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1022 det1034 det1039
mzz 16 17                     @noisy det1019 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        799
mzz 5 7                       @noisy det1020 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1021 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        800
mzz 6 7                       @noisy det1018
mzz 16 17                     @noisy det1019

--------        801
mzz 5 7                       @noisy det1020
mxx 2 6                       @noisy det1022 det1034 det1039
mzz 17 15                     @noisy det1021
mxx 16 12                     @noisy det1022 det1034 det1039

--------        802
mxx 0 5                       @noisy det1022 det1034 det1039
mz 6                          @noisy det1023 det1026 det1028 det1039 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1022 det1032 det1034
mxx 10 15                     @noisy det1022 det1034 det1039
mz 16                         @noisy det1023 det1026 det1030 det1039 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1022

--------        803
mz 5                          @noisy det1023 det1026 det1027 det1031
mz 15                         @noisy det1023 det1026 det1029 det1033

--------        804
mzz 0 10                      @noisy det1023 det1024 det1026
mxx 1 11                      @noisy det1023 det1025 det1026
mzz 2 12                      @noisy det1023

--------        805
mzz 0 10                      @noisy det1024
mxx 1 11                      @noisy det1025
mzz 2 12                      @noisy det1026

--------        806
mz 5                          @noisy det1027
mz 6                          @noisy det1028
mz 15                         @noisy det1029
mz 16                         @noisy det1030

--------        807
mz 5                          @noisy det1031
mx 7                          @noisy det1032
mxx 3 6                       @noisy det1039
mz 15                         @noisy det1033
mx 17                         @noisy det1034
mxx 16 13                     @noisy det1039

--------        808
mxx 0 5                       @noisy det1039
mzz 6 7                       @noisy det1035 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1039
mzz 16 17                     @noisy det1036 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        809
mzz 5 7                       @noisy det1037 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1038 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        810
mzz 6 7                       @noisy det1035
mzz 16 17                     @noisy det1036

--------        811
mzz 5 7                       @noisy det1037
mzx 2 6                       @noisy det1039
mzz 17 15                     @noisy det1038
mxz 16 12                     @noisy det1039

--------        812
mzx 1 7                       @noisy det1039
mx 5                          @noisy det1039
mz 6                          @noisy det1040 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1039
mx 15                         @noisy det1039
mz 16                         @noisy det1041 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        813
mz 7                          @noisy det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1040
mz 17                         @noisy det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1041

--------        814
mz 5                          @noisy det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1046
mzx 3 6                       @noisy det1046
mz 15                         @noisy det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1047
mxz 16 13                     @noisy det1047

--------        815
mxx 4 5                       @noisy det1046
mzz 6 7                       @noisy det1042 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1047
mzz 16 17                     @noisy det1043 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        816
mzz 5 7                       @noisy det1044 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1045 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        817
mzz 6 7                       @noisy det1042
mzz 16 17                     @noisy det1043

--------        818
mzz 5 7                       @noisy det1044
mzx 2 6                       @noisy det1046
mzz 17 15                     @noisy det1045
mxz 16 12                     @noisy det1047

--------        819
mxx 1 7                       @noisy det1046
mx 5                          @noisy det1046
mz 6                          @noisy det1048 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1047
mx 15                         @noisy det1047
mz 16                         @noisy det1049 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        820
mz 7                          @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        821
mz 6                          @noisy det1048
mx 7                          @noisy det1054
mzx 0 5                       @noisy det1054
mz 16                         @noisy det1049
mx 17                         @noisy det1055
mzx 10 15                     @noisy det1055

--------        822
mxx 3 6                       @noisy det1054
mzz 5 7                       @noisy det1050 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1055
mzz 17 15                     @noisy det1051 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        823
mzz 6 7                       @noisy det1052 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1053 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        824
mzz 5 7                       @noisy det1050
mzz 17 15                     @noisy det1051

--------        825
mzz 6 7                       @noisy det1052
mzx 4 5                       @noisy det1054
mzz 16 17                     @noisy det1053
mzx 14 15                     @noisy det1055

--------        826
mxx 1 7                       @noisy det1054
mz 5                          @noisy det1056
mx 6                          @noisy det1054
mxx 17 11                     @noisy det1055
mz 15                         @noisy det1057
mx 16                         @noisy det1055

--------        827
mz 7                          @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        828
mz 5                          @noisy det1056
mx 7                          @noisy det1062 det1074 det1079
mzx 3 6                       @noisy det1062 det1074 det1079
mz 15                         @noisy det1057
mx 17                         @noisy det1062 det1074 det1079
mxz 16 13                     @noisy det1062 det1074 det1079

--------        829
mzx 4 5                       @noisy det1062 det1074 det1079
mzz 6 7                       @noisy det1058 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1062 det1074 det1079
mzz 16 17                     @noisy det1059 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        830
mzz 5 7                       @noisy det1060 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1061 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        831
mzz 6 7                       @noisy det1058
mzz 16 17                     @noisy det1059

--------        832
mzz 5 7                       @noisy det1060
mxx 2 6                       @noisy det1062 det1074 det1079
mzz 17 15                     @noisy det1061
mxx 16 12                     @noisy det1062 det1074 det1079

--------        833
mxx 0 5                       @noisy det1062 det1074 det1079
mz 6                          @noisy det1063 det1066 det1068 det1079 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1062 det1072 det1074
mxx 10 15                     @noisy det1062 det1074 det1079
mz 16                         @noisy det1063 det1066 det1070 det1079 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1062

--------        834
mz 5                          @noisy det1063 det1066 det1067 det1071
mz 15                         @noisy det1063 det1066 det1069 det1073

--------        835
mzz 0 10                      @noisy det1063 det1064 det1066
mxx 1 11                      @noisy det1063 det1065 det1066
mzz 2 12                      @noisy det1063

--------        836
mzz 0 10                      @noisy det1064
mxx 1 11                      @noisy det1065
mzz 2 12                      @noisy det1066

--------        837
mz 5                          @noisy det1067
mz 6                          @noisy det1068
mz 15                         @noisy det1069
mz 16                         @noisy det1070

--------        838
mz 5                          @noisy det1071
mx 7                          @noisy det1072
mxx 3 6                       @noisy det1079
mz 15                         @noisy det1073
mx 17                         @noisy det1074
mxx 16 13                     @noisy det1079

--------        839
mxx 0 5                       @noisy det1079
mzz 6 7                       @noisy det1075 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1079
mzz 16 17                     @noisy det1076 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------        840
mzz 5 7                       @noisy det1077 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1078 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        841
mzz 6 7                       @noisy det1075
mzz 16 17                     @noisy det1076

--------        842
mzz 5 7                       @noisy det1077
mzx 2 6                       @noisy det1079
mzz 17 15                     @noisy det1078
mxz 16 12                     @noisy det1079

--------        843
mzx 1 7                       @noisy det1079
mx 5                          @noisy det1079
mz 6                          @noisy det1080 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1079
mx 15                         @noisy det1079
mz 16                         @noisy det1081 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        844
mz 7                          @noisy det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1080
mz 17                         @noisy det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1081

--------        845
mz 5                          @noisy det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1086
mzx 3 6                       @noisy det1086
mz 15                         @noisy det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1087
mxz 16 13                     @noisy det1087

--------        846
mxx 4 5                       @noisy det1086
mzz 6 7                       @noisy det1082 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1087
mzz 16 17                     @noisy det1083 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        847
mzz 5 7                       @noisy det1084 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1085 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        848
mzz 6 7                       @noisy det1082
mzz 16 17                     @noisy det1083

--------        849
mzz 5 7                       @noisy det1084
mzx 2 6                       @noisy det1086
mzz 17 15                     @noisy det1085
mxz 16 12                     @noisy det1087

--------        850
mxx 1 7                       @noisy det1086
mx 5                          @noisy det1086
mz 6                          @noisy det1088 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1087
mx 15                         @noisy det1087
mz 16                         @noisy det1089 det1127 det1167 det1207 det1247 det1287 det1324

--------        851
mz 7                          @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        852
mz 6                          @noisy det1088
mx 7                          @noisy det1094
mzx 0 5                       @noisy det1094
mz 16                         @noisy det1089
mx 17                         @noisy det1095
mzx 10 15                     @noisy det1095

--------        853
mxx 3 6                       @noisy det1094
mzz 5 7                       @noisy det1090 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1095
mzz 17 15                     @noisy det1091 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        854
mzz 6 7                       @noisy det1092 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1093 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        855
mzz 5 7                       @noisy det1090
mzz 17 15                     @noisy det1091

--------        856
mzz 6 7                       @noisy det1092
mzx 4 5                       @noisy det1094
mzz 16 17                     @noisy det1093
mzx 14 15                     @noisy det1095

--------        857
mxx 1 7                       @noisy det1094
mz 5                          @noisy det1096
mx 6                          @noisy det1094
mxx 17 11                     @noisy det1095
mz 15                         @noisy det1097
mx 16                         @noisy det1095

--------        858
mz 7                          @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        859
mz 5                          @noisy det1096
mx 7                          @noisy det1102 det1114 det1119
mzx 3 6                       @noisy det1102 det1114 det1119
mz 15                         @noisy det1097
mx 17                         @noisy det1102 det1114 det1119
mxz 16 13                     @noisy det1102 det1114 det1119

--------        860
mzx 4 5                       @noisy det1102 det1114 det1119
mzz 6 7                       @noisy det1098 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1102 det1114 det1119
mzz 16 17                     @noisy det1099 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        861
mzz 5 7                       @noisy det1100 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1101 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        862
mzz 6 7                       @noisy det1098
mzz 16 17                     @noisy det1099

--------        863
mzz 5 7                       @noisy det1100
mxx 2 6                       @noisy det1102 det1114 det1119
mzz 17 15                     @noisy det1101
mxx 16 12                     @noisy det1102 det1114 det1119

--------        864
mxx 0 5                       @noisy det1102 det1114 det1119
mz 6                          @noisy det1103 det1106 det1108 det1119 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1102 det1112 det1114
mxx 10 15                     @noisy det1102 det1114 det1119
mz 16                         @noisy det1103 det1106 det1110 det1119 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1102

--------        865
mz 5                          @noisy det1103 det1106 det1107 det1111
mz 15                         @noisy det1103 det1106 det1109 det1113

--------        866
mzz 0 10                      @noisy det1103 det1104 det1106
mxx 1 11                      @noisy det1103 det1105 det1106
mzz 2 12                      @noisy det1103

--------        867
mzz 0 10                      @noisy det1104
mxx 1 11                      @noisy det1105
mzz 2 12                      @noisy det1106

--------        868
mz 5                          @noisy det1107
mz 6                          @noisy det1108
mz 15                         @noisy det1109
mz 16                         @noisy det1110

--------        869
mz 5                          @noisy det1111
mx 7                          @noisy det1112
mxx 3 6                       @noisy det1119
mz 15                         @noisy det1113
mx 17                         @noisy det1114
mxx 16 13                     @noisy det1119

--------        870
mxx 0 5                       @noisy det1119
mzz 6 7                       @noisy det1115 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1119
mzz 16 17                     @noisy det1116 det1127 det1167 det1207 det1247 det1287 det1324

--------        871
mzz 5 7                       @noisy det1117 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1118 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        872
mzz 6 7                       @noisy det1115
mzz 16 17                     @noisy det1116

--------        873
mzz 5 7                       @noisy det1117
mzx 2 6                       @noisy det1119
mzz 17 15                     @noisy det1118
mxz 16 12                     @noisy det1119

--------        874
mzx 1 7                       @noisy det1119
mx 5                          @noisy det1119
mz 6                          @noisy det1120 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1119
mx 15                         @noisy det1119
mz 16                         @noisy det1121 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        875
mz 7                          @noisy det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1120
mz 17                         @noisy det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1121

--------        876
mz 5                          @noisy det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1126
mzx 3 6                       @noisy det1126
mz 15                         @noisy det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1127
mxz 16 13                     @noisy det1127

--------        877
mxx 4 5                       @noisy det1126
mzz 6 7                       @noisy det1122 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1127
mzz 16 17                     @noisy det1123 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        878
mzz 5 7                       @noisy det1124 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1125 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        879
mzz 6 7                       @noisy det1122
mzz 16 17                     @noisy det1123

--------        880
mzz 5 7                       @noisy det1124
mzx 2 6                       @noisy det1126
mzz 17 15                     @noisy det1125
mxz 16 12                     @noisy det1127

--------        881
mxx 1 7                       @noisy det1126
mx 5                          @noisy det1126
mz 6                          @noisy det1128 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1127
mx 15                         @noisy det1127
mz 16                         @noisy det1129 det1167 det1207 det1247 det1287 det1324

--------        882
mz 7                          @noisy det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        883
mz 6                          @noisy det1128
mx 7                          @noisy det1134
mzx 0 5                       @noisy det1134
mz 16                         @noisy det1129
mx 17                         @noisy det1135
mzx 10 15                     @noisy det1135

--------        884
mxx 3 6                       @noisy det1134
mzz 5 7                       @noisy det1130 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1135
mzz 17 15                     @noisy det1131 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        885
mzz 6 7                       @noisy det1132 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1133 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        886
mzz 5 7                       @noisy det1130
mzz 17 15                     @noisy det1131

--------        887
mzz 6 7                       @noisy det1132
mzx 4 5                       @noisy det1134
mzz 16 17                     @noisy det1133
mzx 14 15                     @noisy det1135

--------        888
mxx 1 7                       @noisy det1134
mz 5                          @noisy det1136
mx 6                          @noisy det1134
mxx 17 11                     @noisy det1135
mz 15                         @noisy det1137
mx 16                         @noisy det1135

--------        889
mz 7                          @noisy det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        890
mz 5                          @noisy det1136
mx 7                          @noisy det1142 det1154 det1159
mzx 3 6                       @noisy det1142 det1154 det1159
mz 15                         @noisy det1137
mx 17                         @noisy det1142 det1154 det1159
mxz 16 13                     @noisy det1142 det1154 det1159

--------        891
mzx 4 5                       @noisy det1142 det1154 det1159
mzz 6 7                       @noisy det1138 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1142 det1154 det1159
mzz 16 17                     @noisy det1139 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        892
mzz 5 7                       @noisy det1140 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1141 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        893
mzz 6 7                       @noisy det1138
mzz 16 17                     @noisy det1139

--------        894
mzz 5 7                       @noisy det1140
mxx 2 6                       @noisy det1142 det1154 det1159
mzz 17 15                     @noisy det1141
mxx 16 12                     @noisy det1142 det1154 det1159

--------        895
mxx 0 5                       @noisy det1142 det1154 det1159
mz 6                          @noisy det1143 det1146 det1148 det1159 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1142 det1152 det1154
mxx 10 15                     @noisy det1142 det1154 det1159
mz 16                         @noisy det1143 det1146 det1150 det1159 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1142

--------        896
mz 5                          @noisy det1143 det1146 det1147 det1151
mz 15                         @noisy det1143 det1146 det1149 det1153

--------        897
mzz 0 10                      @noisy det1143 det1144 det1146
mxx 1 11                      @noisy det1143 det1145 det1146
mzz 2 12                      @noisy det1143

--------        898
mzz 0 10                      @noisy det1144
mxx 1 11                      @noisy det1145
mzz 2 12                      @noisy det1146

--------        899
mz 5                          @noisy det1147
mz 6                          @noisy det1148
mz 15                         @noisy det1149
mz 16                         @noisy det1150

--------        900
mz 5                          @noisy det1151
mx 7                          @noisy det1152
mxx 3 6                       @noisy det1159
mz 15                         @noisy det1153
mx 17                         @noisy det1154
mxx 16 13                     @noisy det1159

--------        901
mxx 0 5                       @noisy det1159
mzz 6 7                       @noisy det1155 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1159
mzz 16 17                     @noisy det1156 det1167 det1207 det1247 det1287 det1324

--------        902
mzz 5 7                       @noisy det1157 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1158 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        903
mzz 6 7                       @noisy det1155
mzz 16 17                     @noisy det1156

--------        904
mzz 5 7                       @noisy det1157
mzx 2 6                       @noisy det1159
mzz 17 15                     @noisy det1158
mxz 16 12                     @noisy det1159

--------        905
mzx 1 7                       @noisy det1159
mx 5                          @noisy det1159
mz 6                          @noisy det1160 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1159
mx 15                         @noisy det1159
mz 16                         @noisy det1161 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        906
mz 7                          @noisy det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1160
mz 17                         @noisy det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1161

--------        907
mz 5                          @noisy det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1166
mzx 3 6                       @noisy det1166
mz 15                         @noisy det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1167
mxz 16 13                     @noisy det1167

--------        908
mxx 4 5                       @noisy det1166
mzz 6 7                       @noisy det1162 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1167
mzz 16 17                     @noisy det1163 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        909
mzz 5 7                       @noisy det1164 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1165 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        910
mzz 6 7                       @noisy det1162
mzz 16 17                     @noisy det1163

--------        911
mzz 5 7                       @noisy det1164
mzx 2 6                       @noisy det1166
mzz 17 15                     @noisy det1165
mxz 16 12                     @noisy det1167

--------        912
mxx 1 7                       @noisy det1166
mx 5                          @noisy det1166
mz 6                          @noisy det1168 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1167
mx 15                         @noisy det1167
mz 16                         @noisy det1169 det1207 det1247 det1287 det1324

--------        913
mz 7                          @noisy det1199 det1239 det1279 det1316
mz 5                          @noisy det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1199 det1239 det1279 det1316
mz 15                         @noisy det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        914
mz 6                          @noisy det1168
mx 7                          @noisy det1174
mzx 0 5                       @noisy det1174
mz 16                         @noisy det1169
mx 17                         @noisy det1175
mzx 10 15                     @noisy det1175

--------        915
mxx 3 6                       @noisy det1174
mzz 5 7                       @noisy det1170 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1175
mzz 17 15                     @noisy det1171 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        916
mzz 6 7                       @noisy det1172 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1173 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        917
mzz 5 7                       @noisy det1170
mzz 17 15                     @noisy det1171

--------        918
mzz 6 7                       @noisy det1172
mzx 4 5                       @noisy det1174
mzz 16 17                     @noisy det1173
mzx 14 15                     @noisy det1175

--------        919
mxx 1 7                       @noisy det1174
mz 5                          @noisy det1176
mx 6                          @noisy det1174
mxx 17 11                     @noisy det1175
mz 15                         @noisy det1177
mx 16                         @noisy det1175

--------        920
mz 7                          @noisy det1199 det1239 det1279 det1316
mz 6                          @noisy det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1199 det1239 det1279 det1316
mz 16                         @noisy det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------        921
mz 5                          @noisy det1176
mx 7                          @noisy det1182 det1194 det1199
mzx 3 6                       @noisy det1182 det1194 det1199
mz 15                         @noisy det1177
mx 17                         @noisy det1182 det1194 det1199
mxz 16 13                     @noisy det1182 det1194 det1199

--------        922
mzx 4 5                       @noisy det1182 det1194 det1199
mzz 6 7                       @noisy det1178 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1182 det1194 det1199
mzz 16 17                     @noisy det1179 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        923
mzz 5 7                       @noisy det1180 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1181 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        924
mzz 6 7                       @noisy det1178
mzz 16 17                     @noisy det1179

--------        925
mzz 5 7                       @noisy det1180
mxx 2 6                       @noisy det1182 det1194 det1199
mzz 17 15                     @noisy det1181
mxx 16 12                     @noisy det1182 det1194 det1199

--------        926
mxx 0 5                       @noisy det1182 det1194 det1199
mz 6                          @noisy det1183 det1186 det1188 det1199 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1182 det1192 det1194
mxx 10 15                     @noisy det1182 det1194 det1199
mz 16                         @noisy det1183 det1186 det1190 det1199 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1182

--------        927
mz 5                          @noisy det1183 det1186 det1187 det1191
mz 15                         @noisy det1183 det1186 det1189 det1193

--------        928
mzz 0 10                      @noisy det1183 det1184 det1186
mxx 1 11                      @noisy det1183 det1185 det1186
mzz 2 12                      @noisy det1183

--------        929
mzz 0 10                      @noisy det1184
mxx 1 11                      @noisy det1185
mzz 2 12                      @noisy det1186

--------        930
mz 5                          @noisy det1187
mz 6                          @noisy det1188
mz 15                         @noisy det1189
mz 16                         @noisy det1190

--------        931
mz 5                          @noisy det1191
mx 7                          @noisy det1192
mxx 3 6                       @noisy det1199
mz 15                         @noisy det1193
mx 17                         @noisy det1194
mxx 16 13                     @noisy det1199

--------        932
mxx 0 5                       @noisy det1199
mzz 6 7                       @noisy det1195 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1199
mzz 16 17                     @noisy det1196 det1207 det1247 det1287 det1324

--------        933
mzz 5 7                       @noisy det1197 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1198 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332

--------        934
mzz 6 7                       @noisy det1195
mzz 16 17                     @noisy det1196

--------        935
mzz 5 7                       @noisy det1197
mzx 2 6                       @noisy det1199
mzz 17 15                     @noisy det1198
mxz 16 12                     @noisy det1199

--------        936
mzx 1 7                       @noisy det1199
mx 5                          @noisy det1199
mz 6                          @noisy det1200 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1199
mx 15                         @noisy det1199
mz 16                         @noisy det1201 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        937
mz 7                          @noisy det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1200
mz 17                         @noisy det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1201

--------        938
mz 5                          @noisy det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1206
mzx 3 6                       @noisy det1206
mz 15                         @noisy det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1207
mxz 16 13                     @noisy det1207

--------        939
mxx 4 5                       @noisy det1206
mzz 6 7                       @noisy det1202 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1207
mzz 16 17                     @noisy det1203 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        940
mzz 5 7                       @noisy det1204 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1205 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        941
mzz 6 7                       @noisy det1202
mzz 16 17                     @noisy det1203

--------        942
mzz 5 7                       @noisy det1204
mzx 2 6                       @noisy det1206
mzz 17 15                     @noisy det1205
mxz 16 12                     @noisy det1207

--------        943
mxx 1 7                       @noisy det1206
mx 5                          @noisy det1206
mz 6                          @noisy det1208 det1246 det1286 det1323
mxx 17 11                     @noisy det1207
mx 15                         @noisy det1207
mz 16                         @noisy det1209 det1247 det1287 det1324

--------        944
mz 7                          @noisy det1239 det1279 det1316
mz 5                          @noisy det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1239 det1279 det1316
mz 15                         @noisy det1222 det1234 det1262 det1274 det1302 det1310 det1340

--------        945
mz 6                          @noisy det1208
mx 7                          @noisy det1214
mzx 0 5                       @noisy det1214
mz 16                         @noisy det1209
mx 17                         @noisy det1215
mzx 10 15                     @noisy det1215

--------        946
mxx 3 6                       @noisy det1214
mzz 5 7                       @noisy det1210 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1215
mzz 17 15                     @noisy det1211 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        947
mzz 6 7                       @noisy det1212 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1213 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        948
mzz 5 7                       @noisy det1210
mzz 17 15                     @noisy det1211

--------        949
mzz 6 7                       @noisy det1212
mzx 4 5                       @noisy det1214
mzz 16 17                     @noisy det1213
mzx 14 15                     @noisy det1215

--------        950
mxx 1 7                       @noisy det1214
mz 5                          @noisy det1216
mx 6                          @noisy det1214
mxx 17 11                     @noisy det1215
mz 15                         @noisy det1217
mx 16                         @noisy det1215

--------        951
mz 7                          @noisy det1239 det1279 det1316
mz 6                          @noisy det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1239 det1279 det1316
mz 16                         @noisy det1239 det1255 det1279 det1295 det1316 det1332

--------        952
mz 5                          @noisy det1216
mx 7                          @noisy det1222 det1234 det1239
mzx 3 6                       @noisy det1222 det1234 det1239
mz 15                         @noisy det1217
mx 17                         @noisy det1222 det1234 det1239
mxz 16 13                     @noisy det1222 det1234 det1239

--------        953
mzx 4 5                       @noisy det1222 det1234 det1239
mzz 6 7                       @noisy det1218 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1222 det1234 det1239
mzz 16 17                     @noisy det1219 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        954
mzz 5 7                       @noisy det1220 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1221 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332

--------        955
mzz 6 7                       @noisy det1218
mzz 16 17                     @noisy det1219

--------        956
mzz 5 7                       @noisy det1220
mxx 2 6                       @noisy det1222 det1234 det1239
mzz 17 15                     @noisy det1221
mxx 16 12                     @noisy det1222 det1234 det1239

--------        957
mxx 0 5                       @noisy det1222 det1234 det1239
mz 6                          @noisy det1223 det1226 det1228 det1239 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1222 det1232 det1234
mxx 10 15                     @noisy det1222 det1234 det1239
mz 16                         @noisy det1223 det1226 det1230 det1239 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1222

--------        958
mz 5                          @noisy det1223 det1226 det1227 det1231
mz 15                         @noisy det1223 det1226 det1229 det1233

--------        959
mzz 0 10                      @noisy det1223 det1224 det1226
mxx 1 11                      @noisy det1223 det1225 det1226
mzz 2 12                      @noisy det1223

--------        960
mzz 0 10                      @noisy det1224
mxx 1 11                      @noisy det1225
mzz 2 12                      @noisy det1226

--------        961
mz 5                          @noisy det1227
mz 6                          @noisy det1228
mz 15                         @noisy det1229
mz 16                         @noisy det1230

--------        962
mz 5                          @noisy det1231
mx 7                          @noisy det1232
mxx 3 6                       @noisy det1239
mz 15                         @noisy det1233
mx 17                         @noisy det1234
mxx 16 13                     @noisy det1239

--------        963
mxx 0 5                       @noisy det1239
mzz 6 7                       @noisy det1235 det1246 det1286 det1323
mxx 10 15                     @noisy det1239
mzz 16 17                     @noisy det1236 det1247 det1287 det1324

--------        964
mzz 5 7                       @noisy det1237 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1238 det1255 det1263 det1266 det1295 det1332

--------        965
mzz 6 7                       @noisy det1235
mzz 16 17                     @noisy det1236

--------        966
mzz 5 7                       @noisy det1237
mzx 2 6                       @noisy det1239
mzz 17 15                     @noisy det1238
mxz 16 12                     @noisy det1239

--------        967
mzx 1 7                       @noisy det1239
mx 5                          @noisy det1239
mz 6                          @noisy det1240 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1239
mx 15                         @noisy det1239
mz 16                         @noisy det1241 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        968
mz 7                          @noisy det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1240
mz 17                         @noisy det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1241

--------        969
mz 5                          @noisy det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1246
mzx 3 6                       @noisy det1246
mz 15                         @noisy det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1247
mxz 16 13                     @noisy det1247

--------        970
mxx 4 5                       @noisy det1246
mzz 6 7                       @noisy det1242 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1247
mzz 16 17                     @noisy det1243 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340

--------        971
mzz 5 7                       @noisy det1244 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1245 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340

--------        972
mzz 6 7                       @noisy det1242
mzz 16 17                     @noisy det1243

--------        973
mzz 5 7                       @noisy det1244
mzx 2 6                       @noisy det1246
mzz 17 15                     @noisy det1245
mxz 16 12                     @noisy det1247

--------        974
mxx 1 7                       @noisy det1246
mx 5                          @noisy det1246
mz 6                          @noisy det1248 det1286 det1323
mxx 17 11                     @noisy det1247
mx 15                         @noisy det1247
mz 16                         @noisy det1249 det1287 det1324

--------        975
mz 7                          @noisy det1279 det1316
mz 5                          @noisy det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1279 det1316
mz 15                         @noisy det1262 det1274 det1302 det1310 det1340

--------        976
mz 6                          @noisy det1248
mx 7                          @noisy det1254
mzx 0 5                       @noisy det1254
mz 16                         @noisy det1249
mx 17                         @noisy det1255
mzx 10 15                     @noisy det1255

--------        977
mxx 3 6                       @noisy det1254
mzz 5 7                       @noisy det1250 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1255
mzz 17 15                     @noisy det1251 det1262 det1274 det1287 det1302 det1310 det1324 det1340

--------        978
mzz 6 7                       @noisy det1252 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1253 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340

--------        979
mzz 5 7                       @noisy det1250
mzz 17 15                     @noisy det1251

--------        980
mzz 6 7                       @noisy det1252
mzx 4 5                       @noisy det1254
mzz 16 17                     @noisy det1253
mzx 14 15                     @noisy det1255

--------        981
mxx 1 7                       @noisy det1254
mz 5                          @noisy det1256
mx 6                          @noisy det1254
mxx 17 11                     @noisy det1255
mz 15                         @noisy det1257
mx 16                         @noisy det1255

--------        982
mz 7                          @noisy det1279 det1316
mz 6                          @noisy det1279 det1294 det1316 det1331
mz 17                         @noisy det1279 det1316
mz 16                         @noisy det1279 det1295 det1316 det1332

--------        983
mz 5                          @noisy det1256
mx 7                          @noisy det1262 det1274 det1279
mzx 3 6                       @noisy det1262 det1274 det1279
mz 15                         @noisy det1257
mx 17                         @noisy det1262 det1274 det1279
mxz 16 13                     @noisy det1262 det1274 det1279

--------        984
mzx 4 5                       @noisy det1262 det1274 det1279
mzz 6 7                       @noisy det1258 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1262 det1274 det1279
mzz 16 17                     @noisy det1259 det1263 det1266 det1287 det1295 det1324 det1332

--------        985
mzz 5 7                       @noisy det1260 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1261 det1263 det1266 det1287 det1295 det1324 det1332

--------        986
mzz 6 7                       @noisy det1258
mzz 16 17                     @noisy det1259

--------        987
mzz 5 7                       @noisy det1260
mxx 2 6                       @noisy det1262 det1274 det1279
mzz 17 15                     @noisy det1261
mxx 16 12                     @noisy det1262 det1274 det1279

--------        988
mxx 0 5                       @noisy det1262 det1274 det1279
mz 6                          @noisy det1263 det1266 det1268 det1279 det1302 det1310 det1340
mx 7                          @noisy det1262 det1272 det1274 det1315 det1316
mxx 10 15                     @noisy det1262 det1274 det1279
mz 16                         @noisy det1263 det1266 det1270 det1279 det1302 det1310 det1340
mx 17                         @noisy det1262

--------        989
mz 5                          @noisy det1263 det1266 det1267 det1271
mz 15                         @noisy det1263 det1266 det1269 det1273

--------        990
mzz 0 10                      @noisy det1263 det1264 det1266
mxx 1 11                      @noisy det1263 det1265 det1266
mzz 2 12                      @noisy det1263

--------        991
mzz 0 10                      @noisy det1264
mxx 1 11                      @noisy det1265
mzz 2 12                      @noisy det1266

--------        992
mz 5                          @noisy det1267
mz 6                          @noisy det1268
mz 15                         @noisy det1269
mz 16                         @noisy det1270

--------        993
mz 5                          @noisy det1271
mx 7                          @noisy det1272
mxx 3 6                       @noisy det1279 det1315 det1316
mz 15                         @noisy det1273
mx 17                         @noisy det1274
mxx 16 13                     @noisy det1279

--------        994
mxx 0 5                       @noisy det1279 det1315 det1316
mzz 6 7                       @noisy det1275 det1286 det1323
mxx 10 15                     @noisy det1279
mzz 16 17                     @noisy det1276 det1287 det1324

--------        995
mzz 5 7                       @noisy det1277 det1294 det1331
mzz 17 15                     @noisy det1278 det1295 det1332

--------        996
mzz 6 7                       @noisy det1275
mzz 16 17                     @noisy det1276

--------        997
mzz 5 7                       @noisy det1277
mzx 2 6                       @noisy det1279 det1315 det1316
mzz 17 15                     @noisy det1278
mxz 16 12                     @noisy det1279

--------        998
mzx 1 7                       @noisy det1279 det1315 det1316
mx 5                          @noisy det1279 det1315 det1316
mz 6                          @noisy det1280 det1294 det1302 det1310 det1315 det1316 det1331 det1340
mxz 17 11                     @noisy det1279
mx 15                         @noisy det1279
mz 16                         @noisy det1281 det1295 det1302 det1310 det1332 det1340

--------        999
mz 7                          @noisy det1286 det1294 det1323 det1331
mz 6                          @noisy det1280
mz 17                         @noisy det1287 det1295 det1324 det1332
mz 16                         @noisy det1281

--------       1000
mz 5                          @noisy det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1286
mzx 3 6                       @noisy det1286
mz 15                         @noisy det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1287
mxz 16 13                     @noisy det1287

--------       1001
mxx 4 5                       @noisy det1286
mzz 6 7                       @noisy det1282 det1294 det1302 det1310 det1315 det1316 det1331 det1340
mxx 14 15                     @noisy det1287
mzz 16 17                     @noisy det1283 det1295 det1302 det1310 det1332 det1340

--------       1002
mzz 5 7                       @noisy det1284 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1285 det1295 det1302 det1310 det1316 det1332 det1340

--------       1003
mzz 6 7                       @noisy det1282
mzz 16 17                     @noisy det1283

--------       1004
mzz 5 7                       @noisy det1284
mzx 2 6                       @noisy det1286
mzz 17 15                     @noisy det1285
mxz 16 12                     @noisy det1287

--------       1005
mxx 1 7                       @noisy det1286
mx 5                          @noisy det1286
mz 6                          @noisy det1288 det1323
mxx 17 11                     @noisy det1287
mx 15                         @noisy det1287
mz 16                         @noisy det1289 det1324

--------       1006
mz 7                          @noisy det1315
mz 5                          @noisy det1302 det1310 det1315 det1316 det1340
mz 17                         @noisy det1316
mz 15                         @noisy det1302 det1310 det1340

--------       1007
mz 6                          @noisy det1288
mx 7                          @noisy det1294
mzx 0 5                       @noisy det1294
mz 16                         @noisy det1289
mx 17                         @noisy det1295
mzx 10 15                     @noisy det1295

--------       1008
mxx 3 6                       @noisy det1294
mzz 5 7                       @noisy det1290 det1302 det1310 det1315 det1316 det1323 det1340
mxx 16 13                     @noisy det1295
mzz 17 15                     @noisy det1291 det1302 det1310 det1324 det1340

--------       1009
mzz 6 7                       @noisy det1292 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1293 det1302 det1310 det1316 det1324 det1340

--------       1010
mzz 5 7                       @noisy det1290
mzz 17 15                     @noisy det1291

--------       1011
mzz 6 7                       @noisy det1292
mzx 4 5                       @noisy det1294
mzz 16 17                     @noisy det1293
mzx 14 15                     @noisy det1295

--------       1012
mxx 1 7                       @noisy det1294
mz 5                          @noisy det1296
mx 6                          @noisy det1294
mxx 17 11                     @noisy det1295
mz 15                         @noisy det1297
mx 16                         @noisy det1295

--------       1013
mz 7                          @noisy det1315
mz 6                          @noisy det1315 det1331
mz 17                         @noisy det1316
mz 16                         @noisy det1316 det1332

--------       1014
mz 5                          @noisy det1296
mx 7                          @noisy det1302 det1310 det1316 det1339 det1340
mzx 3 6                       @noisy det1302 det1310 det1316 det1339 det1340
mz 15                         @noisy det1297
mx 17                         @noisy det1302 det1310 det1316
mxz 16 13                     @noisy det1302 det1310 det1316

--------       1015
mzx 4 5                       @noisy det1302 det1310 det1316 det1339 det1340
mzz 6 7                       @noisy det1298 det1323 det1331
mzx 14 15                     @noisy det1302 det1310 det1316
mzz 16 17                     @noisy det1299 det1324 det1332

--------       1016
mzz 5 7                       @noisy det1300 det1323 det1331
mzz 17 15                     @noisy det1301 det1324 det1332

--------       1017
mzz 6 7                       @noisy det1298
mzz 16 17                     @noisy det1299

--------       1018
mzz 5 7                       @noisy det1300
mxx 2 6                       @noisy det1302 det1310 det1316 det1339 det1340
mzz 17 15                     @noisy det1301
mxx 16 12                     @noisy det1302 det1310 det1316

--------       1019
mxx 0 5                       @noisy det1302 det1310 det1316 det1339 det1340
mz 6                          @noisy det1304 det1315 det1339
mx 7                          @noisy det1302 det1308 det1310 det1315 det1316 det1339 det1340
mxx 10 15                     @noisy det1302 det1310 det1316
mz 16                         @noisy det1306 det1316 det1340
mx 17                         @noisy det1302

--------       1020
mz 5                          @noisy det1303 det1307
mz 15                         @noisy det1305 det1309

--------       1021
mz 5                          @det1303
mz 6                          @det1304
mz 15                         @det1305
mz 16                         @det1306

--------       1022
mz 5                          @det1307
mx 7                          @det1308
mxx 3 6                       @det1315
mz 15                         @det1309
mx 17                         @det1310
mxx 16 13                     @det1316

--------       1023
mxx 0 5                       @det1315
mzz 6 7                       @det1311 det1323
mxx 10 15                     @det1316
mzz 16 17                     @det1312 det1324

--------       1024
mzz 5 7                       @det1313 det1331
mzz 17 15                     @det1314 det1332

--------       1025
mzz 6 7                       @det1311
mzz 16 17                     @det1312

--------       1026
mzz 5 7                       @det1313
mzx 2 6                       @det1315
mzz 17 15                     @det1314
mxz 16 12                     @det1316

--------       1027
mzx 1 7                       @det1315
mx 5                          @det1315
mz 6                          @det1317 det1331 det1339
mxz 17 11                     @det1316
mx 15                         @det1316
mz 16                         @det1318 det1332 det1340

--------       1028
mz 7                          @det1323 det1331
mz 6                          @det1317
mz 17                         @det1324 det1332
mz 16                         @det1318

--------       1029
mz 5                          @det1331 det1339
mx 7                          @det1323
mzx 3 6                       @det1323
mz 15                         @det1332 det1340
mx 17                         @det1324
mxz 16 13                     @det1324

--------       1030
mxx 4 5                       @det1323
mzz 6 7                       @det1319 det1331 det1339
mxx 14 15                     @det1324
mzz 16 17                     @det1320 det1332 det1340

--------       1031
mzz 5 7                       @det1321 det1331 det1339
mzz 17 15                     @det1322 det1332 det1340

--------       1032
mzz 6 7                       @det1319
mzz 16 17                     @det1320

--------       1033
mzz 5 7                       @det1321
mzx 2 6                       @det1323
mzz 17 15                     @det1322
mxz 16 12                     @det1324

--------       1034
mxx 1 7                       @det1323
mx 5                          @det1323
mz 6                          @det1325
mxx 17 11                     @det1324
mx 15                         @det1324
mz 16                         @det1326

--------       1035
mz 7
mz 5                          @det1339
mz 17
mz 15                         @det1340

--------       1036
mz 6                          @det1325
mx 7                          @det1331
mzx 0 5                       @det1331
mz 16                         @det1326
mx 17                         @det1332
mzx 10 15                     @det1332

--------       1037
mxx 3 6                       @det1331
mzz 5 7                       @det1327 det1339
mxx 16 13                     @det1332
mzz 17 15                     @det1328 det1340

--------       1038
mzz 6 7                       @det1329 det1339
mzz 16 17                     @det1330 det1340

--------       1039
mzz 5 7                       @det1327
mzz 17 15                     @det1328

--------       1040
mzz 6 7                       @det1329
mzx 4 5                       @det1331
mzz 16 17                     @det1330
mzx 14 15                     @det1332

--------       1041
mxx 1 7                       @det1331
mz 5                          @det1333
mx 6                          @det1331
mxx 17 11                     @det1332
mz 15                         @det1334
mx 16                         @det1332

--------       1042
mz 7
mz 6
mz 17
mz 16

--------       1043
mz 5                          @det1333
mx 7                          @det1339
mzx 3 6                       @det1339
mz 15                         @det1334
mx 17                         @det1340
mxz 16 13                     @det1340

--------       1044
mzx 4 5                       @det1339
mzz 6 7                       @det1335
mzx 14 15                     @det1340
mzz 16 17                     @det1336

--------       1045
mzz 5 7                       @det1337
mzz 17 15                     @det1338

--------       1046
mzz 6 7                       @det1335
mzz 16 17                     @det1336

--------       1047
mzz 5 7                       @det1337
mxx 2 6                       @det1339
mzz 17 15                     @det1338
mxx 16 12                     @det1340

--------       1048
mxx 0 5                       @det1339
mz 6
mx 7                          @det1339
mxx 10 15                     @det1340
mz 16
mx 17                         @det1340

--------       1049
mz 5
mz 15



==> anc/circuits/Fig2_left/T_2.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det196
mxx 3 6                       @det39 det79 det119 det159 det196
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det196
mxx 16 13                     @det39 det79 det119 det159 det196

--------          2
mxx 0 5                       @det39 det79 det119 det159 det196
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det196
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det196
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det196

--------          6
mzx 1 7                       @det39 det79 det119 det159 det196
mx 5                          @det39 det79 det119 det159 det196
mz 6                          @det6 det39 det79 det119 det159 det196
mxz 17 11                     @det39 det79 det119 det159 det196
mx 15                         @det39 det79 det119 det159 det196
mz 16                         @det7 det39 det79 det119 det159 det196

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det203
mzx 3 6                       @det46 det86 det126 det166 det203
mz 15
mx 17                         @det47 det87 det127 det167 det204
mxz 16 13                     @det47 det87 det127 det167 det204

--------          9
mxx 4 5                       @det46 det86 det126 det166 det203
mzz 6 7                       @det8 det39 det79 det119 det159 det196
mxx 14 15                     @det47 det87 det127 det167 det204
mzz 16 17                     @det9 det39 det79 det119 det159 det196

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det203
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det204

--------         13
mxx 1 7                       @det46 det86 det126 det166 det203
mx 5                          @det46 det86 det126 det166 det203
mz 6                          @det12 det46 det86 det126 det166 det203
mxx 17 11                     @det47 det87 det127 det167 det204
mx 15                         @det47 det87 det127 det167 det204
mz 16                         @det13 det47 det87 det127 det167 det204

--------         14
mz 7                          @det39 det79 det119 det159 det196
mz 5                          @det39 det79 det119 det159 det196
mz 17                         @det39 det79 det119 det159 det196
mz 15                         @det39 det79 det119 det159 det196

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det211
mzx 0 5                       @det54 det94 det134 det174 det211
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det212
mzx 10 15                     @det55 det95 det135 det175 det212

--------         16
mxx 3 6                       @det54 det94 det134 det174 det211
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det196 det203
mxx 16 13                     @det55 det95 det135 det175 det212
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det196 det204

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det203
mzz 16 17                     @det17 det47 det87 det127 det167 det204

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det211
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det212

--------         20
mxx 1 7                       @det54 det94 det134 det174 det211
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det211
mxx 17 11                     @det55 det95 det135 det175 det212
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det212

--------         21
mz 7                          @det39 det79 det119 det159 det196
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det196 det211
mz 17                         @det39 det79 det119 det159 det196
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det196 det212

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det203 det211
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det204 det212

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det203 det211
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det204 det212

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det190 det220
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det190 det220
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det203
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det204

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det211
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det212

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
mz 16                         @noisy det41

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
mx 17                         @noisy det47
mxz 16 13                     @noisy det47

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det203
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det204

--------         45
mz 7                          @noisy det79 det119 det159 det196
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det190 det220
mz 17                         @noisy det79 det119 det159 det196
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det190 det220

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det190 det203 det220
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det190 det204 det220

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det190 det196 det204 det220

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55

--------         52
mz 7                          @noisy det79 det119 det159 det196
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det196 det211
mz 17                         @noisy det79 det119 det159 det196
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det196 det212

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det190 det220
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det190 det220
mx 17                         @noisy det62

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det203
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det204

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det211
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det212

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
mz 16                         @noisy det81

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
mx 17                         @noisy det87
mxz 16 13                     @noisy det87

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det203
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det204

--------         76
mz 7                          @noisy det119 det159 det196
mz 5                          @noisy det102 det114 det142 det154 det182 det190 det220
mz 17                         @noisy det119 det159 det196
mz 15                         @noisy det102 det114 det142 det154 det182 det190 det220

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det190 det203 det220
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det190 det204 det220

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det190 det196 det204 det220

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95

--------         83
mz 7                          @noisy det119 det159 det196
mz 6                          @noisy det119 det134 det159 det174 det196 det211
mz 17                         @noisy det119 det159 det196
mz 16                         @noisy det119 det135 det159 det175 det196 det212

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det190 det220
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det190 det220
mx 17                         @noisy det102

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det203
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det204

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det211
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det212

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det190 det211 det220
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det190 det212 det220

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det203 det211
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det204 det212
mz 16                         @noisy det121

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
mx 17                         @noisy det127
mxz 16 13                     @noisy det127

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det190 det211 det220
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det190 det212 det220

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det203
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det204

--------        107
mz 7                          @noisy det159 det196
mz 5                          @noisy det142 det154 det182 det190 det220
mz 17                         @noisy det159 det196
mz 15                         @noisy det142 det154 det182 det190 det220

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det190 det203 det220
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det190 det204 det220

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det190 det196 det204 det220

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135

--------        114
mz 7                          @noisy det159 det196
mz 6                          @noisy det159 det174 det196 det211
mz 17                         @noisy det159 det196
mz 16                         @noisy det159 det175 det196 det212

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det203 det211
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det204 det212

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det203 det211
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det204 det212

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det190 det220
mx 7                          @noisy det142 det152 det154 det195 det196
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det190 det220
mx 17                         @noisy det142

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159 det195 det196
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159

--------        126
mxx 0 5                       @noisy det159 det195 det196
mzz 6 7                       @noisy det155 det166 det203
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det204

--------        127
mzz 5 7                       @noisy det157 det174 det211
mzz 17 15                     @noisy det158 det175 det212

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159 det195 det196
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159

--------        130
mzx 1 7                       @noisy det159 det195 det196
mx 5                          @noisy det159 det195 det196
mz 6                          @noisy det160 det174 det182 det190 det195 det196 det211 det220
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det190 det212 det220

--------        131
mz 7                          @noisy det166 det174 det203 det211
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det204 det212
mz 16                         @noisy det161

--------        132
mz 5                          @noisy det174 det182 det190 det196 det211 det220
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det190 det196 det212 det220
mx 17                         @noisy det167
mxz 16 13                     @noisy det167

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det190 det195 det196 det211 det220
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det190 det212 det220

--------        134
mzz 5 7                       @noisy det164 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det165 det175 det182 det190 det196 det212 det220

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det203
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det204

--------        138
mz 7                          @noisy det195
mz 5                          @noisy det182 det190 det195 det196 det220
mz 17                         @noisy det196
mz 15                         @noisy det182 det190 det220

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det190 det195 det196 det203 det220
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det190 det204 det220

--------        141
mzz 6 7                       @noisy det172 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det173 det182 det190 det196 det204 det220

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175

--------        145
mz 7                          @noisy det195
mz 6                          @noisy det195 det211
mz 17                         @noisy det196
mz 16                         @noisy det196 det212

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det190 det196 det219 det220
mzx 3 6                       @noisy det182 det190 det196 det219 det220
mz 15                         @noisy det177
mx 17                         @noisy det182 det190 det196
mxz 16 13                     @noisy det182 det190 det196

--------        147
mzx 4 5                       @noisy det182 det190 det196 det219 det220
mzz 6 7                       @noisy det178 det203 det211
mzx 14 15                     @noisy det182 det190 det196
mzz 16 17                     @noisy det179 det204 det212

--------        148
mzz 5 7                       @noisy det180 det203 det211
mzz 17 15                     @noisy det181 det204 det212

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det190 det196 det219 det220
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det190 det196

--------        151
mxx 0 5                       @noisy det182 det190 det196 det219 det220
mz 6                          @noisy det184 det195 det219
mx 7                          @noisy det182 det188 det190 det195 det196 det219 det220
mxx 10 15                     @noisy det182 det190 det196
mz 16                         @noisy det186 det196 det220
mx 17                         @noisy det182

--------        152
mz 5                          @noisy det183 det187
mz 15                         @noisy det185 det189

--------        153
mz 5                          @det183
mz 6                          @det184
mz 15                         @det185
mz 16                         @det186

--------        154
mz 5                          @det187
mx 7                          @det188
mxx 3 6                       @det195
mz 15                         @det189
mx 17                         @det190
mxx 16 13                     @det196

--------        155
mxx 0 5                       @det195
mzz 6 7                       @det191 det203
mxx 10 15                     @det196
mzz 16 17                     @det192 det204

--------        156
mzz 5 7                       @det193 det211
mzz 17 15                     @det194 det212

--------        157
mzz 6 7                       @det191
mzz 16 17                     @det192

--------        158
mzz 5 7                       @det193
mzx 2 6                       @det195
mzz 17 15                     @det194
mxz 16 12                     @det196

--------        159
mzx 1 7                       @det195
mx 5                          @det195
mz 6                          @det197 det211 det219
mxz 17 11                     @det196
mx 15                         @det196
mz 16                         @det198 det212 det220

--------        160
mz 7                          @det203 det211
mz 6                          @det197
mz 17                         @det204 det212
mz 16                         @det198

--------        161
mz 5                          @det211 det219
mx 7                          @det203
mzx 3 6                       @det203
mz 15                         @det212 det220
mx 17                         @det204
mxz 16 13                     @det204

--------        162
mxx 4 5                       @det203
mzz 6 7                       @det199 det211 det219
mxx 14 15                     @det204
mzz 16 17                     @det200 det212 det220

--------        163
mzz 5 7                       @det201 det211 det219
mzz 17 15                     @det202 det212 det220

--------        164
mzz 6 7                       @det199
mzz 16 17                     @det200

--------        165
mzz 5 7                       @det201
mzx 2 6                       @det203
mzz 17 15                     @det202
mxz 16 12                     @det204

--------        166
mxx 1 7                       @det203
mx 5                          @det203
mz 6                          @det205
mxx 17 11                     @det204
mx 15                         @det204
mz 16                         @det206

--------        167
mz 7
mz 5                          @det219
mz 17
mz 15                         @det220

--------        168
mz 6                          @det205
mx 7                          @det211
mzx 0 5                       @det211
mz 16                         @det206
mx 17                         @det212
mzx 10 15                     @det212

--------        169
mxx 3 6                       @det211
mzz 5 7                       @det207 det219
mxx 16 13                     @det212
mzz 17 15                     @det208 det220

--------        170
mzz 6 7                       @det209 det219
mzz 16 17                     @det210 det220

--------        171
mzz 5 7                       @det207
mzz 17 15                     @det208

--------        172
mzz 6 7                       @det209
mzx 4 5                       @det211
mzz 16 17                     @det210
mzx 14 15                     @det212

--------        173
mxx 1 7                       @det211
mz 5                          @det213
mx 6                          @det211
mxx 17 11                     @det212
mz 15                         @det214
mx 16                         @det212

--------        174
mz 7
mz 6
mz 17
mz 16

--------        175
mz 5                          @det213
mx 7                          @det219
mzx 3 6                       @det219
mz 15                         @det214
mx 17                         @det220
mxz 16 13                     @det220

--------        176
mzx 4 5                       @det219
mzz 6 7                       @det215
mzx 14 15                     @det220
mzz 16 17                     @det216

--------        177
mzz 5 7                       @det217
mzz 17 15                     @det218

--------        178
mzz 6 7                       @det215
mzz 16 17                     @det216

--------        179
mzz 5 7                       @det217
mxx 2 6                       @det219
mzz 17 15                     @det218
mxx 16 12                     @det220

--------        180
mxx 0 5                       @det219
mz 6
mx 7                          @det219
mxx 10 15                     @det220
mz 16
mx 17                         @det220

--------        181
mz 5
mz 15



==> anc/circuits/Fig2_left/T_4.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mxx 3 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mxx 16 13                     @det39 det79 det119 det159 det199 det239 det279 det319 det356

--------          2
mxx 0 5                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det199 det239 det279 det319 det356
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det199 det239 det279 det319 det356

--------          6
mzx 1 7                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mx 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 6                          @det6 det39 det79 det119 det159 det199 det239 det279 det319 det356
mxz 17 11                     @det39 det79 det119 det159 det199 det239 det279 det319 det356
mx 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 16                         @det7 det39 det79 det119 det159 det199 det239 det279 det319 det356

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det206 det246 det286 det326 det363
mzx 3 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mz 15
mx 17                         @det47 det87 det127 det167 det207 det247 det287 det327 det364
mxz 16 13                     @det47 det87 det127 det167 det207 det247 det287 det327 det364

--------          9
mxx 4 5                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mzz 6 7                       @det8 det39 det79 det119 det159 det199 det239 det279 det319 det356
mxx 14 15                     @det47 det87 det127 det167 det207 det247 det287 det327 det364
mzz 16 17                     @det9 det39 det79 det119 det159 det199 det239 det279 det319 det356

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det207 det247 det287 det327 det364

--------         13
mxx 1 7                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mx 5                          @det46 det86 det126 det166 det206 det246 det286 det326 det363
mz 6                          @det12 det46 det86 det126 det166 det206 det246 det286 det326 det363
mxx 17 11                     @det47 det87 det127 det167 det207 det247 det287 det327 det364
mx 15                         @det47 det87 det127 det167 det207 det247 det287 det327 det364
mz 16                         @det13 det47 det87 det127 det167 det207 det247 det287 det327 det364

--------         14
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det356

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det214 det254 det294 det334 det371
mzx 0 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det215 det255 det295 det335 det372
mzx 10 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det372

--------         16
mxx 3 6                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det199 det206 det239 det246 det279 det286 det319 det326 det356 det363
mxx 16 13                     @det55 det95 det135 det175 det215 det255 det295 det335 det372
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det199 det207 det239 det247 det279 det287 det319 det327 det356 det364

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det206 det246 det286 det326 det363
mzz 16 17                     @det17 det47 det87 det127 det167 det207 det247 det287 det327 det364

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det372

--------         20
mxx 1 7                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det214 det254 det294 det334 det371
mxx 17 11                     @det55 det95 det135 det175 det215 det255 det295 det335 det372
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det215 det255 det295 det335 det372

--------         21
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det363 det371
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det364 det372

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det363 det371
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det364 det372

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det207 det247 det287 det327 det364

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det41

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det47
mxz 16 13                     @noisy det47

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det207 det247 det287 det327 det364

--------         45
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55

--------         52
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det62

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det207 det247 det287 det327 det364

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det81

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det87
mxz 16 13                     @noisy det87

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det207 det247 det287 det327 det364

--------         76
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det356
mz 5                          @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det356
mz 15                         @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95

--------         83
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det356
mz 6                          @noisy det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det356
mz 16                         @noisy det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det102

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det207 det247 det287 det327 det364

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det121

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det127
mxz 16 13                     @noisy det127

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det207 det247 det287 det327 det364

--------        107
mz 7                          @noisy det159 det199 det239 det279 det319 det356
mz 5                          @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det159 det199 det239 det279 det319 det356
mz 15                         @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135

--------        114
mz 7                          @noisy det159 det199 det239 det279 det319 det356
mz 6                          @noisy det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det159 det199 det239 det279 det319 det356
mz 16                         @noisy det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det142 det152 det154
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det142

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159

--------        126
mxx 0 5                       @noisy det159
mzz 6 7                       @noisy det155 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det207 det247 det287 det327 det364

--------        127
mzz 5 7                       @noisy det157 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det158 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159

--------        130
mzx 1 7                       @noisy det159
mx 5                          @noisy det159
mz 6                          @noisy det160 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        131
mz 7                          @noisy det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det161

--------        132
mz 5                          @noisy det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det167
mxz 16 13                     @noisy det167

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        134
mzz 5 7                       @noisy det164 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det165 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det207 det247 det287 det327 det364

--------        138
mz 7                          @noisy det199 det239 det279 det319 det356
mz 5                          @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det199 det239 det279 det319 det356
mz 15                         @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380

--------        141
mzz 6 7                       @noisy det172 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det173 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175

--------        145
mz 7                          @noisy det199 det239 det279 det319 det356
mz 6                          @noisy det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det199 det239 det279 det319 det356
mz 16                         @noisy det199 det215 det239 det255 det279 det295 det319 det335 det356 det372

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det194 det199
mzx 3 6                       @noisy det182 det194 det199
mz 15                         @noisy det177
mx 17                         @noisy det182 det194 det199
mxz 16 13                     @noisy det182 det194 det199

--------        147
mzx 4 5                       @noisy det182 det194 det199
mzz 6 7                       @noisy det178 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det182 det194 det199
mzz 16 17                     @noisy det179 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        148
mzz 5 7                       @noisy det180 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det181 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det194 det199
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det194 det199

--------        151
mxx 0 5                       @noisy det182 det194 det199
mz 6                          @noisy det183 det186 det188 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det182 det192 det194
mxx 10 15                     @noisy det182 det194 det199
mz 16                         @noisy det183 det186 det190 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det182

--------        152
mz 5                          @noisy det183 det186 det187 det191
mz 15                         @noisy det183 det186 det189 det193

--------        153
mzz 0 10                      @noisy det183 det184 det186
mxx 1 11                      @noisy det183 det185 det186
mzz 2 12                      @noisy det183

--------        154
mzz 0 10                      @noisy det184
mxx 1 11                      @noisy det185
mzz 2 12                      @noisy det186

--------        155
mz 5                          @noisy det187
mz 6                          @noisy det188
mz 15                         @noisy det189
mz 16                         @noisy det190

--------        156
mz 5                          @noisy det191
mx 7                          @noisy det192
mxx 3 6                       @noisy det199
mz 15                         @noisy det193
mx 17                         @noisy det194
mxx 16 13                     @noisy det199

--------        157
mxx 0 5                       @noisy det199
mzz 6 7                       @noisy det195 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det199
mzz 16 17                     @noisy det196 det207 det247 det287 det327 det364

--------        158
mzz 5 7                       @noisy det197 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det198 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372

--------        159
mzz 6 7                       @noisy det195
mzz 16 17                     @noisy det196

--------        160
mzz 5 7                       @noisy det197
mzx 2 6                       @noisy det199
mzz 17 15                     @noisy det198
mxz 16 12                     @noisy det199

--------        161
mzx 1 7                       @noisy det199
mx 5                          @noisy det199
mz 6                          @noisy det200 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det199
mx 15                         @noisy det199
mz 16                         @noisy det201 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        162
mz 7                          @noisy det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det200
mz 17                         @noisy det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det201

--------        163
mz 5                          @noisy det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det206
mzx 3 6                       @noisy det206
mz 15                         @noisy det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det207
mxz 16 13                     @noisy det207

--------        164
mxx 4 5                       @noisy det206
mzz 6 7                       @noisy det202 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det207
mzz 16 17                     @noisy det203 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        165
mzz 5 7                       @noisy det204 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det205 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380

--------        166
mzz 6 7                       @noisy det202
mzz 16 17                     @noisy det203

--------        167
mzz 5 7                       @noisy det204
mzx 2 6                       @noisy det206
mzz 17 15                     @noisy det205
mxz 16 12                     @noisy det207

--------        168
mxx 1 7                       @noisy det206
mx 5                          @noisy det206
mz 6                          @noisy det208 det246 det286 det326 det363
mxx 17 11                     @noisy det207
mx 15                         @noisy det207
mz 16                         @noisy det209 det247 det287 det327 det364

--------        169
mz 7                          @noisy det239 det279 det319 det356
mz 5                          @noisy det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det239 det279 det319 det356
mz 15                         @noisy det222 det234 det262 det274 det302 det314 det342 det350 det380

--------        170
mz 6                          @noisy det208
mx 7                          @noisy det214
mzx 0 5                       @noisy det214
mz 16                         @noisy det209
mx 17                         @noisy det215
mzx 10 15                     @noisy det215

--------        171
mxx 3 6                       @noisy det214
mzz 5 7                       @noisy det210 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det215
mzz 17 15                     @noisy det211 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380

--------        172
mzz 6 7                       @noisy det212 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det213 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380

--------        173
mzz 5 7                       @noisy det210
mzz 17 15                     @noisy det211

--------        174
mzz 6 7                       @noisy det212
mzx 4 5                       @noisy det214
mzz 16 17                     @noisy det213
mzx 14 15                     @noisy det215

--------        175
mxx 1 7                       @noisy det214
mz 5                          @noisy det216
mx 6                          @noisy det214
mxx 17 11                     @noisy det215
mz 15                         @noisy det217
mx 16                         @noisy det215

--------        176
mz 7                          @noisy det239 det279 det319 det356
mz 6                          @noisy det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det239 det279 det319 det356
mz 16                         @noisy det239 det255 det279 det295 det319 det335 det356 det372

--------        177
mz 5                          @noisy det216
mx 7                          @noisy det222 det234 det239
mzx 3 6                       @noisy det222 det234 det239
mz 15                         @noisy det217
mx 17                         @noisy det222 det234 det239
mxz 16 13                     @noisy det222 det234 det239

--------        178
mzx 4 5                       @noisy det222 det234 det239
mzz 6 7                       @noisy det218 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det222 det234 det239
mzz 16 17                     @noisy det219 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        179
mzz 5 7                       @noisy det220 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det221 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        180
mzz 6 7                       @noisy det218
mzz 16 17                     @noisy det219

--------        181
mzz 5 7                       @noisy det220
mxx 2 6                       @noisy det222 det234 det239
mzz 17 15                     @noisy det221
mxx 16 12                     @noisy det222 det234 det239

--------        182
mxx 0 5                       @noisy det222 det234 det239
mz 6                          @noisy det223 det226 det228 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det222 det232 det234
mxx 10 15                     @noisy det222 det234 det239
mz 16                         @noisy det223 det226 det230 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det222

--------        183
mz 5                          @noisy det223 det226 det227 det231
mz 15                         @noisy det223 det226 det229 det233

--------        184
mzz 0 10                      @noisy det223 det224 det226
mxx 1 11                      @noisy det223 det225 det226
mzz 2 12                      @noisy det223

--------        185
mzz 0 10                      @noisy det224
mxx 1 11                      @noisy det225
mzz 2 12                      @noisy det226

--------        186
mz 5                          @noisy det227
mz 6                          @noisy det228
mz 15                         @noisy det229
mz 16                         @noisy det230

--------        187
mz 5                          @noisy det231
mx 7                          @noisy det232
mxx 3 6                       @noisy det239
mz 15                         @noisy det233
mx 17                         @noisy det234
mxx 16 13                     @noisy det239

--------        188
mxx 0 5                       @noisy det239
mzz 6 7                       @noisy det235 det246 det286 det326 det363
mxx 10 15                     @noisy det239
mzz 16 17                     @noisy det236 det247 det287 det327 det364

--------        189
mzz 5 7                       @noisy det237 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det238 det255 det263 det266 det295 det303 det306 det335 det372

--------        190
mzz 6 7                       @noisy det235
mzz 16 17                     @noisy det236

--------        191
mzz 5 7                       @noisy det237
mzx 2 6                       @noisy det239
mzz 17 15                     @noisy det238
mxz 16 12                     @noisy det239

--------        192
mzx 1 7                       @noisy det239
mx 5                          @noisy det239
mz 6                          @noisy det240 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det239
mx 15                         @noisy det239
mz 16                         @noisy det241 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        193
mz 7                          @noisy det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det240
mz 17                         @noisy det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det241

--------        194
mz 5                          @noisy det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det246
mzx 3 6                       @noisy det246
mz 15                         @noisy det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det247
mxz 16 13                     @noisy det247

--------        195
mxx 4 5                       @noisy det246
mzz 6 7                       @noisy det242 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det247
mzz 16 17                     @noisy det243 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380

--------        196
mzz 5 7                       @noisy det244 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det245 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380

--------        197
mzz 6 7                       @noisy det242
mzz 16 17                     @noisy det243

--------        198
mzz 5 7                       @noisy det244
mzx 2 6                       @noisy det246
mzz 17 15                     @noisy det245
mxz 16 12                     @noisy det247

--------        199
mxx 1 7                       @noisy det246
mx 5                          @noisy det246
mz 6                          @noisy det248 det286 det326 det363
mxx 17 11                     @noisy det247
mx 15                         @noisy det247
mz 16                         @noisy det249 det287 det327 det364

--------        200
mz 7                          @noisy det279 det319 det356
mz 5                          @noisy det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det279 det319 det356
mz 15                         @noisy det262 det274 det302 det314 det342 det350 det380

--------        201
mz 6                          @noisy det248
mx 7                          @noisy det254
mzx 0 5                       @noisy det254
mz 16                         @noisy det249
mx 17                         @noisy det255
mzx 10 15                     @noisy det255

--------        202
mxx 3 6                       @noisy det254
mzz 5 7                       @noisy det250 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det255
mzz 17 15                     @noisy det251 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380

--------        203
mzz 6 7                       @noisy det252 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det253 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380

--------        204
mzz 5 7                       @noisy det250
mzz 17 15                     @noisy det251

--------        205
mzz 6 7                       @noisy det252
mzx 4 5                       @noisy det254
mzz 16 17                     @noisy det253
mzx 14 15                     @noisy det255

--------        206
mxx 1 7                       @noisy det254
mz 5                          @noisy det256
mx 6                          @noisy det254
mxx 17 11                     @noisy det255
mz 15                         @noisy det257
mx 16                         @noisy det255

--------        207
mz 7                          @noisy det279 det319 det356
mz 6                          @noisy det279 det294 det319 det334 det356 det371
mz 17                         @noisy det279 det319 det356
mz 16                         @noisy det279 det295 det319 det335 det356 det372

--------        208
mz 5                          @noisy det256
mx 7                          @noisy det262 det274 det279
mzx 3 6                       @noisy det262 det274 det279
mz 15                         @noisy det257
mx 17                         @noisy det262 det274 det279
mxz 16 13                     @noisy det262 det274 det279

--------        209
mzx 4 5                       @noisy det262 det274 det279
mzz 6 7                       @noisy det258 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det262 det274 det279
mzz 16 17                     @noisy det259 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        210
mzz 5 7                       @noisy det260 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det261 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372

--------        211
mzz 6 7                       @noisy det258
mzz 16 17                     @noisy det259

--------        212
mzz 5 7                       @noisy det260
mxx 2 6                       @noisy det262 det274 det279
mzz 17 15                     @noisy det261
mxx 16 12                     @noisy det262 det274 det279

--------        213
mxx 0 5                       @noisy det262 det274 det279
mz 6                          @noisy det263 det266 det268 det279 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det262 det272 det274
mxx 10 15                     @noisy det262 det274 det279
mz 16                         @noisy det263 det266 det270 det279 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det262

--------        214
mz 5                          @noisy det263 det266 det267 det271
mz 15                         @noisy det263 det266 det269 det273

--------        215
mzz 0 10                      @noisy det263 det264 det266
mxx 1 11                      @noisy det263 det265 det266
mzz 2 12                      @noisy det263

--------        216
mzz 0 10                      @noisy det264
mxx 1 11                      @noisy det265
mzz 2 12                      @noisy det266

--------        217
mz 5                          @noisy det267
mz 6                          @noisy det268
mz 15                         @noisy det269
mz 16                         @noisy det270

--------        218
mz 5                          @noisy det271
mx 7                          @noisy det272
mxx 3 6                       @noisy det279
mz 15                         @noisy det273
mx 17                         @noisy det274
mxx 16 13                     @noisy det279

--------        219
mxx 0 5                       @noisy det279
mzz 6 7                       @noisy det275 det286 det326 det363
mxx 10 15                     @noisy det279
mzz 16 17                     @noisy det276 det287 det327 det364

--------        220
mzz 5 7                       @noisy det277 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det278 det295 det303 det306 det335 det372

--------        221
mzz 6 7                       @noisy det275
mzz 16 17                     @noisy det276

--------        222
mzz 5 7                       @noisy det277
mzx 2 6                       @noisy det279
mzz 17 15                     @noisy det278
mxz 16 12                     @noisy det279

--------        223
mzx 1 7                       @noisy det279
mx 5                          @noisy det279
mz 6                          @noisy det280 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det279
mx 15                         @noisy det279
mz 16                         @noisy det281 det295 det302 det314 det335 det342 det350 det372 det380

--------        224
mz 7                          @noisy det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det280
mz 17                         @noisy det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det281

--------        225
mz 5                          @noisy det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det286
mzx 3 6                       @noisy det286
mz 15                         @noisy det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det287
mxz 16 13                     @noisy det287

--------        226
mxx 4 5                       @noisy det286
mzz 6 7                       @noisy det282 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det287
mzz 16 17                     @noisy det283 det295 det302 det314 det335 det342 det350 det372 det380

--------        227
mzz 5 7                       @noisy det284 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det285 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380

--------        228
mzz 6 7                       @noisy det282
mzz 16 17                     @noisy det283

--------        229
mzz 5 7                       @noisy det284
mzx 2 6                       @noisy det286
mzz 17 15                     @noisy det285
mxz 16 12                     @noisy det287

--------        230
mxx 1 7                       @noisy det286
mx 5                          @noisy det286
mz 6                          @noisy det288 det326 det363
mxx 17 11                     @noisy det287
mx 15                         @noisy det287
mz 16                         @noisy det289 det327 det364

--------        231
mz 7                          @noisy det319 det356
mz 5                          @noisy det302 det314 det342 det350 det380
mz 17                         @noisy det319 det356
mz 15                         @noisy det302 det314 det342 det350 det380

--------        232
mz 6                          @noisy det288
mx 7                          @noisy det294
mzx 0 5                       @noisy det294
mz 16                         @noisy det289
mx 17                         @noisy det295
mzx 10 15                     @noisy det295

--------        233
mxx 3 6                       @noisy det294
mzz 5 7                       @noisy det290 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det295
mzz 17 15                     @noisy det291 det302 det314 det327 det342 det350 det364 det380

--------        234
mzz 6 7                       @noisy det292 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det293 det302 det314 det319 det327 det342 det350 det356 det364 det380

--------        235
mzz 5 7                       @noisy det290
mzz 17 15                     @noisy det291

--------        236
mzz 6 7                       @noisy det292
mzx 4 5                       @noisy det294
mzz 16 17                     @noisy det293
mzx 14 15                     @noisy det295

--------        237
mxx 1 7                       @noisy det294
mz 5                          @noisy det296
mx 6                          @noisy det294
mxx 17 11                     @noisy det295
mz 15                         @noisy det297
mx 16                         @noisy det295

--------        238
mz 7                          @noisy det319 det356
mz 6                          @noisy det319 det334 det356 det371
mz 17                         @noisy det319 det356
mz 16                         @noisy det319 det335 det356 det372

--------        239
mz 5                          @noisy det296
mx 7                          @noisy det302 det314 det319
mzx 3 6                       @noisy det302 det314 det319
mz 15                         @noisy det297
mx 17                         @noisy det302 det314 det319
mxz 16 13                     @noisy det302 det314 det319

--------        240
mzx 4 5                       @noisy det302 det314 det319
mzz 6 7                       @noisy det298 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det302 det314 det319
mzz 16 17                     @noisy det299 det303 det306 det327 det335 det364 det372

--------        241
mzz 5 7                       @noisy det300 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det301 det303 det306 det327 det335 det364 det372

--------        242
mzz 6 7                       @noisy det298
mzz 16 17                     @noisy det299

--------        243
mzz 5 7                       @noisy det300
mxx 2 6                       @noisy det302 det314 det319
mzz 17 15                     @noisy det301
mxx 16 12                     @noisy det302 det314 det319

--------        244
mxx 0 5                       @noisy det302 det314 det319
mz 6                          @noisy det303 det306 det308 det319 det342 det350 det380
mx 7                          @noisy det302 det312 det314 det355 det356
mxx 10 15                     @noisy det302 det314 det319
mz 16                         @noisy det303 det306 det310 det319 det342 det350 det380
mx 17                         @noisy det302

--------        245
mz 5                          @noisy det303 det306 det307 det311
mz 15                         @noisy det303 det306 det309 det313

--------        246
mzz 0 10                      @noisy det303 det304 det306
mxx 1 11                      @noisy det303 det305 det306
mzz 2 12                      @noisy det303

--------        247
mzz 0 10                      @noisy det304
mxx 1 11                      @noisy det305
mzz 2 12                      @noisy det306

--------        248
mz 5                          @noisy det307
mz 6                          @noisy det308
mz 15                         @noisy det309
mz 16                         @noisy det310

--------        249
mz 5                          @noisy det311
mx 7                          @noisy det312
mxx 3 6                       @noisy det319 det355 det356
mz 15                         @noisy det313
mx 17                         @noisy det314
mxx 16 13                     @noisy det319

--------        250
mxx 0 5                       @noisy det319 det355 det356
mzz 6 7                       @noisy det315 det326 det363
mxx 10 15                     @noisy det319
mzz 16 17                     @noisy det316 det327 det364

--------        251
mzz 5 7                       @noisy det317 det334 det371
mzz 17 15                     @noisy det318 det335 det372

--------        252
mzz 6 7                       @noisy det315
mzz 16 17                     @noisy det316

--------        253
mzz 5 7                       @noisy det317
mzx 2 6                       @noisy det319 det355 det356
mzz 17 15                     @noisy det318
mxz 16 12                     @noisy det319

--------        254
mzx 1 7                       @noisy det319 det355 det356
mx 5                          @noisy det319 det355 det356
mz 6                          @noisy det320 det334 det342 det350 det355 det356 det371 det380
mxz 17 11                     @noisy det319
mx 15                         @noisy det319
mz 16                         @noisy det321 det335 det342 det350 det372 det380

--------        255
mz 7                          @noisy det326 det334 det363 det371
mz 6                          @noisy det320
mz 17                         @noisy det327 det335 det364 det372
mz 16                         @noisy det321

--------        256
mz 5                          @noisy det334 det342 det350 det356 det371 det380
mx 7                          @noisy det326
mzx 3 6                       @noisy det326
mz 15                         @noisy det335 det342 det350 det356 det372 det380
mx 17                         @noisy det327
mxz 16 13                     @noisy det327

--------        257
mxx 4 5                       @noisy det326
mzz 6 7                       @noisy det322 det334 det342 det350 det355 det356 det371 det380
mxx 14 15                     @noisy det327
mzz 16 17                     @noisy det323 det335 det342 det350 det372 det380

--------        258
mzz 5 7                       @noisy det324 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det325 det335 det342 det350 det356 det372 det380

--------        259
mzz 6 7                       @noisy det322
mzz 16 17                     @noisy det323

--------        260
mzz 5 7                       @noisy det324
mzx 2 6                       @noisy det326
mzz 17 15                     @noisy det325
mxz 16 12                     @noisy det327

--------        261
mxx 1 7                       @noisy det326
mx 5                          @noisy det326
mz 6                          @noisy det328 det363
mxx 17 11                     @noisy det327
mx 15                         @noisy det327
mz 16                         @noisy det329 det364

--------        262
mz 7                          @noisy det355
mz 5                          @noisy det342 det350 det355 det356 det380
mz 17                         @noisy det356
mz 15                         @noisy det342 det350 det380

--------        263
mz 6                          @noisy det328
mx 7                          @noisy det334
mzx 0 5                       @noisy det334
mz 16                         @noisy det329
mx 17                         @noisy det335
mzx 10 15                     @noisy det335

--------        264
mxx 3 6                       @noisy det334
mzz 5 7                       @noisy det330 det342 det350 det355 det356 det363 det380
mxx 16 13                     @noisy det335
mzz 17 15                     @noisy det331 det342 det350 det364 det380

--------        265
mzz 6 7                       @noisy det332 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det333 det342 det350 det356 det364 det380

--------        266
mzz 5 7                       @noisy det330
mzz 17 15                     @noisy det331

--------        267
mzz 6 7                       @noisy det332
mzx 4 5                       @noisy det334
mzz 16 17                     @noisy det333
mzx 14 15                     @noisy det335

--------        268
mxx 1 7                       @noisy det334
mz 5                          @noisy det336
mx 6                          @noisy det334
mxx 17 11                     @noisy det335
mz 15                         @noisy det337
mx 16                         @noisy det335

--------        269
mz 7                          @noisy det355
mz 6                          @noisy det355 det371
mz 17                         @noisy det356
mz 16                         @noisy det356 det372

--------        270
mz 5                          @noisy det336
mx 7                          @noisy det342 det350 det356 det379 det380
mzx 3 6                       @noisy det342 det350 det356 det379 det380
mz 15                         @noisy det337
mx 17                         @noisy det342 det350 det356
mxz 16 13                     @noisy det342 det350 det356

--------        271
mzx 4 5                       @noisy det342 det350 det356 det379 det380
mzz 6 7                       @noisy det338 det363 det371
mzx 14 15                     @noisy det342 det350 det356
mzz 16 17                     @noisy det339 det364 det372

--------        272
mzz 5 7                       @noisy det340 det363 det371
mzz 17 15                     @noisy det341 det364 det372

--------        273
mzz 6 7                       @noisy det338
mzz 16 17                     @noisy det339

--------        274
mzz 5 7                       @noisy det340
mxx 2 6                       @noisy det342 det350 det356 det379 det380
mzz 17 15                     @noisy det341
mxx 16 12                     @noisy det342 det350 det356

--------        275
mxx 0 5                       @noisy det342 det350 det356 det379 det380
mz 6                          @noisy det344 det355 det379
mx 7                          @noisy det342 det348 det350 det355 det356 det379 det380
mxx 10 15                     @noisy det342 det350 det356
mz 16                         @noisy det346 det356 det380
mx 17                         @noisy det342

--------        276
mz 5                          @noisy det343 det347
mz 15                         @noisy det345 det349

--------        277
mz 5                          @det343
mz 6                          @det344
mz 15                         @det345
mz 16                         @det346

--------        278
mz 5                          @det347
mx 7                          @det348
mxx 3 6                       @det355
mz 15                         @det349
mx 17                         @det350
mxx 16 13                     @det356

--------        279
mxx 0 5                       @det355
mzz 6 7                       @det351 det363
mxx 10 15                     @det356
mzz 16 17                     @det352 det364

--------        280
mzz 5 7                       @det353 det371
mzz 17 15                     @det354 det372

--------        281
mzz 6 7                       @det351
mzz 16 17                     @det352

--------        282
mzz 5 7                       @det353
mzx 2 6                       @det355
mzz 17 15                     @det354
mxz 16 12                     @det356

--------        283
mzx 1 7                       @det355
mx 5                          @det355
mz 6                          @det357 det371 det379
mxz 17 11                     @det356
mx 15                         @det356
mz 16                         @det358 det372 det380

--------        284
mz 7                          @det363 det371
mz 6                          @det357
mz 17                         @det364 det372
mz 16                         @det358

--------        285
mz 5                          @det371 det379
mx 7                          @det363
mzx 3 6                       @det363
mz 15                         @det372 det380
mx 17                         @det364
mxz 16 13                     @det364

--------        286
mxx 4 5                       @det363
mzz 6 7                       @det359 det371 det379
mxx 14 15                     @det364
mzz 16 17                     @det360 det372 det380

--------        287
mzz 5 7                       @det361 det371 det379
mzz 17 15                     @det362 det372 det380

--------        288
mzz 6 7                       @det359
mzz 16 17                     @det360

--------        289
mzz 5 7                       @det361
mzx 2 6                       @det363
mzz 17 15                     @det362
mxz 16 12                     @det364

--------        290
mxx 1 7                       @det363
mx 5                          @det363
mz 6                          @det365
mxx 17 11                     @det364
mx 15                         @det364
mz 16                         @det366

--------        291
mz 7
mz 5                          @det379
mz 17
mz 15                         @det380

--------        292
mz 6                          @det365
mx 7                          @det371
mzx 0 5                       @det371
mz 16                         @det366
mx 17                         @det372
mzx 10 15                     @det372

--------        293
mxx 3 6                       @det371
mzz 5 7                       @det367 det379
mxx 16 13                     @det372
mzz 17 15                     @det368 det380

--------        294
mzz 6 7                       @det369 det379
mzz 16 17                     @det370 det380

--------        295
mzz 5 7                       @det367
mzz 17 15                     @det368

--------        296
mzz 6 7                       @det369
mzx 4 5                       @det371
mzz 16 17                     @det370
mzx 14 15                     @det372

--------        297
mxx 1 7                       @det371
mz 5                          @det373
mx 6                          @det371
mxx 17 11                     @det372
mz 15                         @det374
mx 16                         @det372

--------        298
mz 7
mz 6
mz 17
mz 16

--------        299
mz 5                          @det373
mx 7                          @det379
mzx 3 6                       @det379
mz 15                         @det374
mx 17                         @det380
mxz 16 13                     @det380

--------        300
mzx 4 5                       @det379
mzz 6 7                       @det375
mzx 14 15                     @det380
mzz 16 17                     @det376

--------        301
mzz 5 7                       @det377
mzz 17 15                     @det378

--------        302
mzz 6 7                       @det375
mzz 16 17                     @det376

--------        303
mzz 5 7                       @det377
mxx 2 6                       @det379
mzz 17 15                     @det378
mxx 16 12                     @det380

--------        304
mxx 0 5                       @det379
mz 6
mx 7                          @det379
mxx 10 15                     @det380
mz 16
mx 17                         @det380

--------        305
mz 5
mz 15



==> anc/circuits/Fig2_left/T_8.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxx 3 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxx 16 13                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------          2
mxx 0 5                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------          6
mzx 1 7                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mx 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @det6 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxz 17 11                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mx 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @det7 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzx 3 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mz 15
mx 17                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mxz 16 13                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------          9
mxx 4 5                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzz 6 7                       @det8 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxx 14 15                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mzz 16 17                     @det9 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         13
mxx 1 7                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mx 5                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mz 6                          @det12 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mx 15                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mz 16                         @det13 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         14
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mzx 0 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692
mzx 10 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692

--------         16
mxx 3 6                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det199 det206 det239 det246 det279 det286 det319 det326 det359 det366 det399 det406 det439 det446 det479 det486 det519 det526 det559 det566 det599 det606 det639 det646 det676 det683
mxx 16 13                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det199 det207 det239 det247 det279 det287 det319 det327 det359 det367 det399 det407 det439 det447 det479 det487 det519 det527 det559 det567 det599 det607 det639 det647 det676 det684

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzz 16 17                     @det17 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692

--------         20
mxx 1 7                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mxx 17 11                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692

--------         21
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det683 det691
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det684 det692

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det683 det691
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det684 det692

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det41

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det47
mxz 16 13                     @noisy det47

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         45
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55

--------         52
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det62

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det81

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det87
mxz 16 13                     @noisy det87

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         76
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95

--------         83
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det102

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det121

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det127
mxz 16 13                     @noisy det127

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        107
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135

--------        114
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det142 det152 det154
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det142

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159

--------        126
mxx 0 5                       @noisy det159
mzz 6 7                       @noisy det155 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        127
mzz 5 7                       @noisy det157 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det158 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159

--------        130
mzx 1 7                       @noisy det159
mx 5                          @noisy det159
mz 6                          @noisy det160 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        131
mz 7                          @noisy det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det161

--------        132
mz 5                          @noisy det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det167
mxz 16 13                     @noisy det167

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        134
mzz 5 7                       @noisy det164 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det165 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        138
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        141
mzz 6 7                       @noisy det172 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det173 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175

--------        145
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det194 det199
mzx 3 6                       @noisy det182 det194 det199
mz 15                         @noisy det177
mx 17                         @noisy det182 det194 det199
mxz 16 13                     @noisy det182 det194 det199

--------        147
mzx 4 5                       @noisy det182 det194 det199
mzz 6 7                       @noisy det178 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det182 det194 det199
mzz 16 17                     @noisy det179 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        148
mzz 5 7                       @noisy det180 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det181 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det194 det199
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det194 det199

--------        151
mxx 0 5                       @noisy det182 det194 det199
mz 6                          @noisy det183 det186 det188 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det182 det192 det194
mxx 10 15                     @noisy det182 det194 det199
mz 16                         @noisy det183 det186 det190 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det182

--------        152
mz 5                          @noisy det183 det186 det187 det191
mz 15                         @noisy det183 det186 det189 det193

--------        153
mzz 0 10                      @noisy det183 det184 det186
mxx 1 11                      @noisy det183 det185 det186
mzz 2 12                      @noisy det183

--------        154
mzz 0 10                      @noisy det184
mxx 1 11                      @noisy det185
mzz 2 12                      @noisy det186

--------        155
mz 5                          @noisy det187
mz 6                          @noisy det188
mz 15                         @noisy det189
mz 16                         @noisy det190

--------        156
mz 5                          @noisy det191
mx 7                          @noisy det192
mxx 3 6                       @noisy det199
mz 15                         @noisy det193
mx 17                         @noisy det194
mxx 16 13                     @noisy det199

--------        157
mxx 0 5                       @noisy det199
mzz 6 7                       @noisy det195 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det199
mzz 16 17                     @noisy det196 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        158
mzz 5 7                       @noisy det197 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det198 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        159
mzz 6 7                       @noisy det195
mzz 16 17                     @noisy det196

--------        160
mzz 5 7                       @noisy det197
mzx 2 6                       @noisy det199
mzz 17 15                     @noisy det198
mxz 16 12                     @noisy det199

--------        161
mzx 1 7                       @noisy det199
mx 5                          @noisy det199
mz 6                          @noisy det200 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det199
mx 15                         @noisy det199
mz 16                         @noisy det201 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        162
mz 7                          @noisy det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det200
mz 17                         @noisy det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det201

--------        163
mz 5                          @noisy det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det206
mzx 3 6                       @noisy det206
mz 15                         @noisy det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det207
mxz 16 13                     @noisy det207

--------        164
mxx 4 5                       @noisy det206
mzz 6 7                       @noisy det202 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det207
mzz 16 17                     @noisy det203 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        165
mzz 5 7                       @noisy det204 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det205 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        166
mzz 6 7                       @noisy det202
mzz 16 17                     @noisy det203

--------        167
mzz 5 7                       @noisy det204
mzx 2 6                       @noisy det206
mzz 17 15                     @noisy det205
mxz 16 12                     @noisy det207

--------        168
mxx 1 7                       @noisy det206
mx 5                          @noisy det206
mz 6                          @noisy det208 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det207
mx 15                         @noisy det207
mz 16                         @noisy det209 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        169
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        170
mz 6                          @noisy det208
mx 7                          @noisy det214
mzx 0 5                       @noisy det214
mz 16                         @noisy det209
mx 17                         @noisy det215
mzx 10 15                     @noisy det215

--------        171
mxx 3 6                       @noisy det214
mzz 5 7                       @noisy det210 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det215
mzz 17 15                     @noisy det211 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        172
mzz 6 7                       @noisy det212 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det213 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        173
mzz 5 7                       @noisy det210
mzz 17 15                     @noisy det211

--------        174
mzz 6 7                       @noisy det212
mzx 4 5                       @noisy det214
mzz 16 17                     @noisy det213
mzx 14 15                     @noisy det215

--------        175
mxx 1 7                       @noisy det214
mz 5                          @noisy det216
mx 6                          @noisy det214
mxx 17 11                     @noisy det215
mz 15                         @noisy det217
mx 16                         @noisy det215

--------        176
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        177
mz 5                          @noisy det216
mx 7                          @noisy det222 det234 det239
mzx 3 6                       @noisy det222 det234 det239
mz 15                         @noisy det217
mx 17                         @noisy det222 det234 det239
mxz 16 13                     @noisy det222 det234 det239

--------        178
mzx 4 5                       @noisy det222 det234 det239
mzz 6 7                       @noisy det218 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det222 det234 det239
mzz 16 17                     @noisy det219 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        179
mzz 5 7                       @noisy det220 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det221 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        180
mzz 6 7                       @noisy det218
mzz 16 17                     @noisy det219

--------        181
mzz 5 7                       @noisy det220
mxx 2 6                       @noisy det222 det234 det239
mzz 17 15                     @noisy det221
mxx 16 12                     @noisy det222 det234 det239

--------        182
mxx 0 5                       @noisy det222 det234 det239
mz 6                          @noisy det223 det226 det228 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det222 det232 det234
mxx 10 15                     @noisy det222 det234 det239
mz 16                         @noisy det223 det226 det230 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det222

--------        183
mz 5                          @noisy det223 det226 det227 det231
mz 15                         @noisy det223 det226 det229 det233

--------        184
mzz 0 10                      @noisy det223 det224 det226
mxx 1 11                      @noisy det223 det225 det226
mzz 2 12                      @noisy det223

--------        185
mzz 0 10                      @noisy det224
mxx 1 11                      @noisy det225
mzz 2 12                      @noisy det226

--------        186
mz 5                          @noisy det227
mz 6                          @noisy det228
mz 15                         @noisy det229
mz 16                         @noisy det230

--------        187
mz 5                          @noisy det231
mx 7                          @noisy det232
mxx 3 6                       @noisy det239
mz 15                         @noisy det233
mx 17                         @noisy det234
mxx 16 13                     @noisy det239

--------        188
mxx 0 5                       @noisy det239
mzz 6 7                       @noisy det235 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det239
mzz 16 17                     @noisy det236 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        189
mzz 5 7                       @noisy det237 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det238 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        190
mzz 6 7                       @noisy det235
mzz 16 17                     @noisy det236

--------        191
mzz 5 7                       @noisy det237
mzx 2 6                       @noisy det239
mzz 17 15                     @noisy det238
mxz 16 12                     @noisy det239

--------        192
mzx 1 7                       @noisy det239
mx 5                          @noisy det239
mz 6                          @noisy det240 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det239
mx 15                         @noisy det239
mz 16                         @noisy det241 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        193
mz 7                          @noisy det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det240
mz 17                         @noisy det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det241

--------        194
mz 5                          @noisy det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det246
mzx 3 6                       @noisy det246
mz 15                         @noisy det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det247
mxz 16 13                     @noisy det247

--------        195
mxx 4 5                       @noisy det246
mzz 6 7                       @noisy det242 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det247
mzz 16 17                     @noisy det243 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        196
mzz 5 7                       @noisy det244 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det245 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        197
mzz 6 7                       @noisy det242
mzz 16 17                     @noisy det243

--------        198
mzz 5 7                       @noisy det244
mzx 2 6                       @noisy det246
mzz 17 15                     @noisy det245
mxz 16 12                     @noisy det247

--------        199
mxx 1 7                       @noisy det246
mx 5                          @noisy det246
mz 6                          @noisy det248 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det247
mx 15                         @noisy det247
mz 16                         @noisy det249 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        200
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        201
mz 6                          @noisy det248
mx 7                          @noisy det254
mzx 0 5                       @noisy det254
mz 16                         @noisy det249
mx 17                         @noisy det255
mzx 10 15                     @noisy det255

--------        202
mxx 3 6                       @noisy det254
mzz 5 7                       @noisy det250 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det255
mzz 17 15                     @noisy det251 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        203
mzz 6 7                       @noisy det252 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det253 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        204
mzz 5 7                       @noisy det250
mzz 17 15                     @noisy det251

--------        205
mzz 6 7                       @noisy det252
mzx 4 5                       @noisy det254
mzz 16 17                     @noisy det253
mzx 14 15                     @noisy det255

--------        206
mxx 1 7                       @noisy det254
mz 5                          @noisy det256
mx 6                          @noisy det254
mxx 17 11                     @noisy det255
mz 15                         @noisy det257
mx 16                         @noisy det255

--------        207
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        208
mz 5                          @noisy det256
mx 7                          @noisy det262 det274 det279
mzx 3 6                       @noisy det262 det274 det279
mz 15                         @noisy det257
mx 17                         @noisy det262 det274 det279
mxz 16 13                     @noisy det262 det274 det279

--------        209
mzx 4 5                       @noisy det262 det274 det279
mzz 6 7                       @noisy det258 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det262 det274 det279
mzz 16 17                     @noisy det259 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        210
mzz 5 7                       @noisy det260 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det261 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        211
mzz 6 7                       @noisy det258
mzz 16 17                     @noisy det259

--------        212
mzz 5 7                       @noisy det260
mxx 2 6                       @noisy det262 det274 det279
mzz 17 15                     @noisy det261
mxx 16 12                     @noisy det262 det274 det279

--------        213
mxx 0 5                       @noisy det262 det274 det279
mz 6                          @noisy det263 det266 det268 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det262 det272 det274
mxx 10 15                     @noisy det262 det274 det279
mz 16                         @noisy det263 det266 det270 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det262

--------        214
mz 5                          @noisy det263 det266 det267 det271
mz 15                         @noisy det263 det266 det269 det273

--------        215
mzz 0 10                      @noisy det263 det264 det266
mxx 1 11                      @noisy det263 det265 det266
mzz 2 12                      @noisy det263

--------        216
mzz 0 10                      @noisy det264
mxx 1 11                      @noisy det265
mzz 2 12                      @noisy det266

--------        217
mz 5                          @noisy det267
mz 6                          @noisy det268
mz 15                         @noisy det269
mz 16                         @noisy det270

--------        218
mz 5                          @noisy det271
mx 7                          @noisy det272
mxx 3 6                       @noisy det279
mz 15                         @noisy det273
mx 17                         @noisy det274
mxx 16 13                     @noisy det279

--------        219
mxx 0 5                       @noisy det279
mzz 6 7                       @noisy det275 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det279
mzz 16 17                     @noisy det276 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        220
mzz 5 7                       @noisy det277 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det278 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        221
mzz 6 7                       @noisy det275
mzz 16 17                     @noisy det276

--------        222
mzz 5 7                       @noisy det277
mzx 2 6                       @noisy det279
mzz 17 15                     @noisy det278
mxz 16 12                     @noisy det279

--------        223
mzx 1 7                       @noisy det279
mx 5                          @noisy det279
mz 6                          @noisy det280 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det279
mx 15                         @noisy det279
mz 16                         @noisy det281 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        224
mz 7                          @noisy det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det280
mz 17                         @noisy det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det281

--------        225
mz 5                          @noisy det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det286
mzx 3 6                       @noisy det286
mz 15                         @noisy det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det287
mxz 16 13                     @noisy det287

--------        226
mxx 4 5                       @noisy det286
mzz 6 7                       @noisy det282 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det287
mzz 16 17                     @noisy det283 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        227
mzz 5 7                       @noisy det284 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det285 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        228
mzz 6 7                       @noisy det282
mzz 16 17                     @noisy det283

--------        229
mzz 5 7                       @noisy det284
mzx 2 6                       @noisy det286
mzz 17 15                     @noisy det285
mxz 16 12                     @noisy det287

--------        230
mxx 1 7                       @noisy det286
mx 5                          @noisy det286
mz 6                          @noisy det288 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det287
mx 15                         @noisy det287
mz 16                         @noisy det289 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        231
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        232
mz 6                          @noisy det288
mx 7                          @noisy det294
mzx 0 5                       @noisy det294
mz 16                         @noisy det289
mx 17                         @noisy det295
mzx 10 15                     @noisy det295

--------        233
mxx 3 6                       @noisy det294
mzz 5 7                       @noisy det290 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det295
mzz 17 15                     @noisy det291 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        234
mzz 6 7                       @noisy det292 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det293 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        235
mzz 5 7                       @noisy det290
mzz 17 15                     @noisy det291

--------        236
mzz 6 7                       @noisy det292
mzx 4 5                       @noisy det294
mzz 16 17                     @noisy det293
mzx 14 15                     @noisy det295

--------        237
mxx 1 7                       @noisy det294
mz 5                          @noisy det296
mx 6                          @noisy det294
mxx 17 11                     @noisy det295
mz 15                         @noisy det297
mx 16                         @noisy det295

--------        238
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        239
mz 5                          @noisy det296
mx 7                          @noisy det302 det314 det319
mzx 3 6                       @noisy det302 det314 det319
mz 15                         @noisy det297
mx 17                         @noisy det302 det314 det319
mxz 16 13                     @noisy det302 det314 det319

--------        240
mzx 4 5                       @noisy det302 det314 det319
mzz 6 7                       @noisy det298 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det302 det314 det319
mzz 16 17                     @noisy det299 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        241
mzz 5 7                       @noisy det300 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det301 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        242
mzz 6 7                       @noisy det298
mzz 16 17                     @noisy det299

--------        243
mzz 5 7                       @noisy det300
mxx 2 6                       @noisy det302 det314 det319
mzz 17 15                     @noisy det301
mxx 16 12                     @noisy det302 det314 det319

--------        244
mxx 0 5                       @noisy det302 det314 det319
mz 6                          @noisy det303 det306 det308 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det302 det312 det314
mxx 10 15                     @noisy det302 det314 det319
mz 16                         @noisy det303 det306 det310 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det302

--------        245
mz 5                          @noisy det303 det306 det307 det311
mz 15                         @noisy det303 det306 det309 det313

--------        246
mzz 0 10                      @noisy det303 det304 det306
mxx 1 11                      @noisy det303 det305 det306
mzz 2 12                      @noisy det303

--------        247
mzz 0 10                      @noisy det304
mxx 1 11                      @noisy det305
mzz 2 12                      @noisy det306

--------        248
mz 5                          @noisy det307
mz 6                          @noisy det308
mz 15                         @noisy det309
mz 16                         @noisy det310

--------        249
mz 5                          @noisy det311
mx 7                          @noisy det312
mxx 3 6                       @noisy det319
mz 15                         @noisy det313
mx 17                         @noisy det314
mxx 16 13                     @noisy det319

--------        250
mxx 0 5                       @noisy det319
mzz 6 7                       @noisy det315 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det319
mzz 16 17                     @noisy det316 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        251
mzz 5 7                       @noisy det317 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det318 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        252
mzz 6 7                       @noisy det315
mzz 16 17                     @noisy det316

--------        253
mzz 5 7                       @noisy det317
mzx 2 6                       @noisy det319
mzz 17 15                     @noisy det318
mxz 16 12                     @noisy det319

--------        254
mzx 1 7                       @noisy det319
mx 5                          @noisy det319
mz 6                          @noisy det320 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det319
mx 15                         @noisy det319
mz 16                         @noisy det321 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        255
mz 7                          @noisy det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det320
mz 17                         @noisy det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det321

--------        256
mz 5                          @noisy det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det326
mzx 3 6                       @noisy det326
mz 15                         @noisy det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det327
mxz 16 13                     @noisy det327

--------        257
mxx 4 5                       @noisy det326
mzz 6 7                       @noisy det322 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det327
mzz 16 17                     @noisy det323 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        258
mzz 5 7                       @noisy det324 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det325 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        259
mzz 6 7                       @noisy det322
mzz 16 17                     @noisy det323

--------        260
mzz 5 7                       @noisy det324
mzx 2 6                       @noisy det326
mzz 17 15                     @noisy det325
mxz 16 12                     @noisy det327

--------        261
mxx 1 7                       @noisy det326
mx 5                          @noisy det326
mz 6                          @noisy det328 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det327
mx 15                         @noisy det327
mz 16                         @noisy det329 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        262
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        263
mz 6                          @noisy det328
mx 7                          @noisy det334
mzx 0 5                       @noisy det334
mz 16                         @noisy det329
mx 17                         @noisy det335
mzx 10 15                     @noisy det335

--------        264
mxx 3 6                       @noisy det334
mzz 5 7                       @noisy det330 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det335
mzz 17 15                     @noisy det331 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        265
mzz 6 7                       @noisy det332 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det333 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        266
mzz 5 7                       @noisy det330
mzz 17 15                     @noisy det331

--------        267
mzz 6 7                       @noisy det332
mzx 4 5                       @noisy det334
mzz 16 17                     @noisy det333
mzx 14 15                     @noisy det335

--------        268
mxx 1 7                       @noisy det334
mz 5                          @noisy det336
mx 6                          @noisy det334
mxx 17 11                     @noisy det335
mz 15                         @noisy det337
mx 16                         @noisy det335

--------        269
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        270
mz 5                          @noisy det336
mx 7                          @noisy det342 det354 det359
mzx 3 6                       @noisy det342 det354 det359
mz 15                         @noisy det337
mx 17                         @noisy det342 det354 det359
mxz 16 13                     @noisy det342 det354 det359

--------        271
mzx 4 5                       @noisy det342 det354 det359
mzz 6 7                       @noisy det338 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det342 det354 det359
mzz 16 17                     @noisy det339 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        272
mzz 5 7                       @noisy det340 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det341 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        273
mzz 6 7                       @noisy det338
mzz 16 17                     @noisy det339

--------        274
mzz 5 7                       @noisy det340
mxx 2 6                       @noisy det342 det354 det359
mzz 17 15                     @noisy det341
mxx 16 12                     @noisy det342 det354 det359

--------        275
mxx 0 5                       @noisy det342 det354 det359
mz 6                          @noisy det343 det346 det348 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det342 det352 det354
mxx 10 15                     @noisy det342 det354 det359
mz 16                         @noisy det343 det346 det350 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det342

--------        276
mz 5                          @noisy det343 det346 det347 det351
mz 15                         @noisy det343 det346 det349 det353

--------        277
mzz 0 10                      @noisy det343 det344 det346
mxx 1 11                      @noisy det343 det345 det346
mzz 2 12                      @noisy det343

--------        278
mzz 0 10                      @noisy det344
mxx 1 11                      @noisy det345
mzz 2 12                      @noisy det346

--------        279
mz 5                          @noisy det347
mz 6                          @noisy det348
mz 15                         @noisy det349
mz 16                         @noisy det350

--------        280
mz 5                          @noisy det351
mx 7                          @noisy det352
mxx 3 6                       @noisy det359
mz 15                         @noisy det353
mx 17                         @noisy det354
mxx 16 13                     @noisy det359

--------        281
mxx 0 5                       @noisy det359
mzz 6 7                       @noisy det355 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det359
mzz 16 17                     @noisy det356 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------        282
mzz 5 7                       @noisy det357 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det358 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        283
mzz 6 7                       @noisy det355
mzz 16 17                     @noisy det356

--------        284
mzz 5 7                       @noisy det357
mzx 2 6                       @noisy det359
mzz 17 15                     @noisy det358
mxz 16 12                     @noisy det359

--------        285
mzx 1 7                       @noisy det359
mx 5                          @noisy det359
mz 6                          @noisy det360 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det359
mx 15                         @noisy det359
mz 16                         @noisy det361 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        286
mz 7                          @noisy det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det360
mz 17                         @noisy det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det361

--------        287
mz 5                          @noisy det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det366
mzx 3 6                       @noisy det366
mz 15                         @noisy det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det367
mxz 16 13                     @noisy det367

--------        288
mxx 4 5                       @noisy det366
mzz 6 7                       @noisy det362 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det367
mzz 16 17                     @noisy det363 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        289
mzz 5 7                       @noisy det364 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det365 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        290
mzz 6 7                       @noisy det362
mzz 16 17                     @noisy det363

--------        291
mzz 5 7                       @noisy det364
mzx 2 6                       @noisy det366
mzz 17 15                     @noisy det365
mxz 16 12                     @noisy det367

--------        292
mxx 1 7                       @noisy det366
mx 5                          @noisy det366
mz 6                          @noisy det368 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det367
mx 15                         @noisy det367
mz 16                         @noisy det369 det407 det447 det487 det527 det567 det607 det647 det684

--------        293
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        294
mz 6                          @noisy det368
mx 7                          @noisy det374
mzx 0 5                       @noisy det374
mz 16                         @noisy det369
mx 17                         @noisy det375
mzx 10 15                     @noisy det375

--------        295
mxx 3 6                       @noisy det374
mzz 5 7                       @noisy det370 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det375
mzz 17 15                     @noisy det371 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        296
mzz 6 7                       @noisy det372 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det373 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        297
mzz 5 7                       @noisy det370
mzz 17 15                     @noisy det371

--------        298
mzz 6 7                       @noisy det372
mzx 4 5                       @noisy det374
mzz 16 17                     @noisy det373
mzx 14 15                     @noisy det375

--------        299
mxx 1 7                       @noisy det374
mz 5                          @noisy det376
mx 6                          @noisy det374
mxx 17 11                     @noisy det375
mz 15                         @noisy det377
mx 16                         @noisy det375

--------        300
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        301
mz 5                          @noisy det376
mx 7                          @noisy det382 det394 det399
mzx 3 6                       @noisy det382 det394 det399
mz 15                         @noisy det377
mx 17                         @noisy det382 det394 det399
mxz 16 13                     @noisy det382 det394 det399

--------        302
mzx 4 5                       @noisy det382 det394 det399
mzz 6 7                       @noisy det378 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det382 det394 det399
mzz 16 17                     @noisy det379 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        303
mzz 5 7                       @noisy det380 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det381 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        304
mzz 6 7                       @noisy det378
mzz 16 17                     @noisy det379

--------        305
mzz 5 7                       @noisy det380
mxx 2 6                       @noisy det382 det394 det399
mzz 17 15                     @noisy det381
mxx 16 12                     @noisy det382 det394 det399

--------        306
mxx 0 5                       @noisy det382 det394 det399
mz 6                          @noisy det383 det386 det388 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det382 det392 det394
mxx 10 15                     @noisy det382 det394 det399
mz 16                         @noisy det383 det386 det390 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det382

--------        307
mz 5                          @noisy det383 det386 det387 det391
mz 15                         @noisy det383 det386 det389 det393

--------        308
mzz 0 10                      @noisy det383 det384 det386
mxx 1 11                      @noisy det383 det385 det386
mzz 2 12                      @noisy det383

--------        309
mzz 0 10                      @noisy det384
mxx 1 11                      @noisy det385
mzz 2 12                      @noisy det386

--------        310
mz 5                          @noisy det387
mz 6                          @noisy det388
mz 15                         @noisy det389
mz 16                         @noisy det390

--------        311
mz 5                          @noisy det391
mx 7                          @noisy det392
mxx 3 6                       @noisy det399
mz 15                         @noisy det393
mx 17                         @noisy det394
mxx 16 13                     @noisy det399

--------        312
mxx 0 5                       @noisy det399
mzz 6 7                       @noisy det395 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det399
mzz 16 17                     @noisy det396 det407 det447 det487 det527 det567 det607 det647 det684

--------        313
mzz 5 7                       @noisy det397 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det398 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        314
mzz 6 7                       @noisy det395
mzz 16 17                     @noisy det396

--------        315
mzz 5 7                       @noisy det397
mzx 2 6                       @noisy det399
mzz 17 15                     @noisy det398
mxz 16 12                     @noisy det399

--------        316
mzx 1 7                       @noisy det399
mx 5                          @noisy det399
mz 6                          @noisy det400 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det399
mx 15                         @noisy det399
mz 16                         @noisy det401 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        317
mz 7                          @noisy det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det400
mz 17                         @noisy det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det401

--------        318
mz 5                          @noisy det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det406
mzx 3 6                       @noisy det406
mz 15                         @noisy det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det407
mxz 16 13                     @noisy det407

--------        319
mxx 4 5                       @noisy det406
mzz 6 7                       @noisy det402 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det407
mzz 16 17                     @noisy det403 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        320
mzz 5 7                       @noisy det404 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det405 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        321
mzz 6 7                       @noisy det402
mzz 16 17                     @noisy det403

--------        322
mzz 5 7                       @noisy det404
mzx 2 6                       @noisy det406
mzz 17 15                     @noisy det405
mxz 16 12                     @noisy det407

--------        323
mxx 1 7                       @noisy det406
mx 5                          @noisy det406
mz 6                          @noisy det408 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det407
mx 15                         @noisy det407
mz 16                         @noisy det409 det447 det487 det527 det567 det607 det647 det684

--------        324
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        325
mz 6                          @noisy det408
mx 7                          @noisy det414
mzx 0 5                       @noisy det414
mz 16                         @noisy det409
mx 17                         @noisy det415
mzx 10 15                     @noisy det415

--------        326
mxx 3 6                       @noisy det414
mzz 5 7                       @noisy det410 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det415
mzz 17 15                     @noisy det411 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        327
mzz 6 7                       @noisy det412 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det413 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        328
mzz 5 7                       @noisy det410
mzz 17 15                     @noisy det411

--------        329
mzz 6 7                       @noisy det412
mzx 4 5                       @noisy det414
mzz 16 17                     @noisy det413
mzx 14 15                     @noisy det415

--------        330
mxx 1 7                       @noisy det414
mz 5                          @noisy det416
mx 6                          @noisy det414
mxx 17 11                     @noisy det415
mz 15                         @noisy det417
mx 16                         @noisy det415

--------        331
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        332
mz 5                          @noisy det416
mx 7                          @noisy det422 det434 det439
mzx 3 6                       @noisy det422 det434 det439
mz 15                         @noisy det417
mx 17                         @noisy det422 det434 det439
mxz 16 13                     @noisy det422 det434 det439

--------        333
mzx 4 5                       @noisy det422 det434 det439
mzz 6 7                       @noisy det418 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det422 det434 det439
mzz 16 17                     @noisy det419 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        334
mzz 5 7                       @noisy det420 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det421 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        335
mzz 6 7                       @noisy det418
mzz 16 17                     @noisy det419

--------        336
mzz 5 7                       @noisy det420
mxx 2 6                       @noisy det422 det434 det439
mzz 17 15                     @noisy det421
mxx 16 12                     @noisy det422 det434 det439

--------        337
mxx 0 5                       @noisy det422 det434 det439
mz 6                          @noisy det423 det426 det428 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det422 det432 det434
mxx 10 15                     @noisy det422 det434 det439
mz 16                         @noisy det423 det426 det430 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det422

--------        338
mz 5                          @noisy det423 det426 det427 det431
mz 15                         @noisy det423 det426 det429 det433

--------        339
mzz 0 10                      @noisy det423 det424 det426
mxx 1 11                      @noisy det423 det425 det426
mzz 2 12                      @noisy det423

--------        340
mzz 0 10                      @noisy det424
mxx 1 11                      @noisy det425
mzz 2 12                      @noisy det426

--------        341
mz 5                          @noisy det427
mz 6                          @noisy det428
mz 15                         @noisy det429
mz 16                         @noisy det430

--------        342
mz 5                          @noisy det431
mx 7                          @noisy det432
mxx 3 6                       @noisy det439
mz 15                         @noisy det433
mx 17                         @noisy det434
mxx 16 13                     @noisy det439

--------        343
mxx 0 5                       @noisy det439
mzz 6 7                       @noisy det435 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det439
mzz 16 17                     @noisy det436 det447 det487 det527 det567 det607 det647 det684

--------        344
mzz 5 7                       @noisy det437 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det438 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        345
mzz 6 7                       @noisy det435
mzz 16 17                     @noisy det436

--------        346
mzz 5 7                       @noisy det437
mzx 2 6                       @noisy det439
mzz 17 15                     @noisy det438
mxz 16 12                     @noisy det439

--------        347
mzx 1 7                       @noisy det439
mx 5                          @noisy det439
mz 6                          @noisy det440 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det439
mx 15                         @noisy det439
mz 16                         @noisy det441 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        348
mz 7                          @noisy det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det440
mz 17                         @noisy det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det441

--------        349
mz 5                          @noisy det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det446
mzx 3 6                       @noisy det446
mz 15                         @noisy det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det447
mxz 16 13                     @noisy det447

--------        350
mxx 4 5                       @noisy det446
mzz 6 7                       @noisy det442 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det447
mzz 16 17                     @noisy det443 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        351
mzz 5 7                       @noisy det444 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det445 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        352
mzz 6 7                       @noisy det442
mzz 16 17                     @noisy det443

--------        353
mzz 5 7                       @noisy det444
mzx 2 6                       @noisy det446
mzz 17 15                     @noisy det445
mxz 16 12                     @noisy det447

--------        354
mxx 1 7                       @noisy det446
mx 5                          @noisy det446
mz 6                          @noisy det448 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det447
mx 15                         @noisy det447
mz 16                         @noisy det449 det487 det527 det567 det607 det647 det684

--------        355
mz 7                          @noisy det479 det519 det559 det599 det639 det676
mz 5                          @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det479 det519 det559 det599 det639 det676
mz 15                         @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        356
mz 6                          @noisy det448
mx 7                          @noisy det454
mzx 0 5                       @noisy det454
mz 16                         @noisy det449
mx 17                         @noisy det455
mzx 10 15                     @noisy det455

--------        357
mxx 3 6                       @noisy det454
mzz 5 7                       @noisy det450 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det455
mzz 17 15                     @noisy det451 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        358
mzz 6 7                       @noisy det452 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det453 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        359
mzz 5 7                       @noisy det450
mzz 17 15                     @noisy det451

--------        360
mzz 6 7                       @noisy det452
mzx 4 5                       @noisy det454
mzz 16 17                     @noisy det453
mzx 14 15                     @noisy det455

--------        361
mxx 1 7                       @noisy det454
mz 5                          @noisy det456
mx 6                          @noisy det454
mxx 17 11                     @noisy det455
mz 15                         @noisy det457
mx 16                         @noisy det455

--------        362
mz 7                          @noisy det479 det519 det559 det599 det639 det676
mz 6                          @noisy det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det479 det519 det559 det599 det639 det676
mz 16                         @noisy det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        363
mz 5                          @noisy det456
mx 7                          @noisy det462 det474 det479
mzx 3 6                       @noisy det462 det474 det479
mz 15                         @noisy det457
mx 17                         @noisy det462 det474 det479
mxz 16 13                     @noisy det462 det474 det479

--------        364
mzx 4 5                       @noisy det462 det474 det479
mzz 6 7                       @noisy det458 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det462 det474 det479
mzz 16 17                     @noisy det459 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        365
mzz 5 7                       @noisy det460 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det461 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        366
mzz 6 7                       @noisy det458
mzz 16 17                     @noisy det459

--------        367
mzz 5 7                       @noisy det460
mxx 2 6                       @noisy det462 det474 det479
mzz 17 15                     @noisy det461
mxx 16 12                     @noisy det462 det474 det479

--------        368
mxx 0 5                       @noisy det462 det474 det479
mz 6                          @noisy det463 det466 det468 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det462 det472 det474
mxx 10 15                     @noisy det462 det474 det479
mz 16                         @noisy det463 det466 det470 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det462

--------        369
mz 5                          @noisy det463 det466 det467 det471
mz 15                         @noisy det463 det466 det469 det473

--------        370
mzz 0 10                      @noisy det463 det464 det466
mxx 1 11                      @noisy det463 det465 det466
mzz 2 12                      @noisy det463

--------        371
mzz 0 10                      @noisy det464
mxx 1 11                      @noisy det465
mzz 2 12                      @noisy det466

--------        372
mz 5                          @noisy det467
mz 6                          @noisy det468
mz 15                         @noisy det469
mz 16                         @noisy det470

--------        373
mz 5                          @noisy det471
mx 7                          @noisy det472
mxx 3 6                       @noisy det479
mz 15                         @noisy det473
mx 17                         @noisy det474
mxx 16 13                     @noisy det479

--------        374
mxx 0 5                       @noisy det479
mzz 6 7                       @noisy det475 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det479
mzz 16 17                     @noisy det476 det487 det527 det567 det607 det647 det684

--------        375
mzz 5 7                       @noisy det477 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det478 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        376
mzz 6 7                       @noisy det475
mzz 16 17                     @noisy det476

--------        377
mzz 5 7                       @noisy det477
mzx 2 6                       @noisy det479
mzz 17 15                     @noisy det478
mxz 16 12                     @noisy det479

--------        378
mzx 1 7                       @noisy det479
mx 5                          @noisy det479
mz 6                          @noisy det480 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det479
mx 15                         @noisy det479
mz 16                         @noisy det481 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        379
mz 7                          @noisy det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det480
mz 17                         @noisy det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det481

--------        380
mz 5                          @noisy det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det486
mzx 3 6                       @noisy det486
mz 15                         @noisy det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det487
mxz 16 13                     @noisy det487

--------        381
mxx 4 5                       @noisy det486
mzz 6 7                       @noisy det482 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det487
mzz 16 17                     @noisy det483 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        382
mzz 5 7                       @noisy det484 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det485 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        383
mzz 6 7                       @noisy det482
mzz 16 17                     @noisy det483

--------        384
mzz 5 7                       @noisy det484
mzx 2 6                       @noisy det486
mzz 17 15                     @noisy det485
mxz 16 12                     @noisy det487

--------        385
mxx 1 7                       @noisy det486
mx 5                          @noisy det486
mz 6                          @noisy det488 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det487
mx 15                         @noisy det487
mz 16                         @noisy det489 det527 det567 det607 det647 det684

--------        386
mz 7                          @noisy det519 det559 det599 det639 det676
mz 5                          @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det519 det559 det599 det639 det676
mz 15                         @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        387
mz 6                          @noisy det488
mx 7                          @noisy det494
mzx 0 5                       @noisy det494
mz 16                         @noisy det489
mx 17                         @noisy det495
mzx 10 15                     @noisy det495

--------        388
mxx 3 6                       @noisy det494
mzz 5 7                       @noisy det490 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det495
mzz 17 15                     @noisy det491 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        389
mzz 6 7                       @noisy det492 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det493 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        390
mzz 5 7                       @noisy det490
mzz 17 15                     @noisy det491

--------        391
mzz 6 7                       @noisy det492
mzx 4 5                       @noisy det494
mzz 16 17                     @noisy det493
mzx 14 15                     @noisy det495

--------        392
mxx 1 7                       @noisy det494
mz 5                          @noisy det496
mx 6                          @noisy det494
mxx 17 11                     @noisy det495
mz 15                         @noisy det497
mx 16                         @noisy det495

--------        393
mz 7                          @noisy det519 det559 det599 det639 det676
mz 6                          @noisy det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det519 det559 det599 det639 det676
mz 16                         @noisy det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------        394
mz 5                          @noisy det496
mx 7                          @noisy det502 det514 det519
mzx 3 6                       @noisy det502 det514 det519
mz 15                         @noisy det497
mx 17                         @noisy det502 det514 det519
mxz 16 13                     @noisy det502 det514 det519

--------        395
mzx 4 5                       @noisy det502 det514 det519
mzz 6 7                       @noisy det498 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det502 det514 det519
mzz 16 17                     @noisy det499 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        396
mzz 5 7                       @noisy det500 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det501 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        397
mzz 6 7                       @noisy det498
mzz 16 17                     @noisy det499

--------        398
mzz 5 7                       @noisy det500
mxx 2 6                       @noisy det502 det514 det519
mzz 17 15                     @noisy det501
mxx 16 12                     @noisy det502 det514 det519

--------        399
mxx 0 5                       @noisy det502 det514 det519
mz 6                          @noisy det503 det506 det508 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det502 det512 det514
mxx 10 15                     @noisy det502 det514 det519
mz 16                         @noisy det503 det506 det510 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det502

--------        400
mz 5                          @noisy det503 det506 det507 det511
mz 15                         @noisy det503 det506 det509 det513

--------        401
mzz 0 10                      @noisy det503 det504 det506
mxx 1 11                      @noisy det503 det505 det506
mzz 2 12                      @noisy det503

--------        402
mzz 0 10                      @noisy det504
mxx 1 11                      @noisy det505
mzz 2 12                      @noisy det506

--------        403
mz 5                          @noisy det507
mz 6                          @noisy det508
mz 15                         @noisy det509
mz 16                         @noisy det510

--------        404
mz 5                          @noisy det511
mx 7                          @noisy det512
mxx 3 6                       @noisy det519
mz 15                         @noisy det513
mx 17                         @noisy det514
mxx 16 13                     @noisy det519

--------        405
mxx 0 5                       @noisy det519
mzz 6 7                       @noisy det515 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det519
mzz 16 17                     @noisy det516 det527 det567 det607 det647 det684

--------        406
mzz 5 7                       @noisy det517 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det518 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692

--------        407
mzz 6 7                       @noisy det515
mzz 16 17                     @noisy det516

--------        408
mzz 5 7                       @noisy det517
mzx 2 6                       @noisy det519
mzz 17 15                     @noisy det518
mxz 16 12                     @noisy det519

--------        409
mzx 1 7                       @noisy det519
mx 5                          @noisy det519
mz 6                          @noisy det520 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det519
mx 15                         @noisy det519
mz 16                         @noisy det521 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        410
mz 7                          @noisy det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det520
mz 17                         @noisy det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det521

--------        411
mz 5                          @noisy det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det526
mzx 3 6                       @noisy det526
mz 15                         @noisy det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det527
mxz 16 13                     @noisy det527

--------        412
mxx 4 5                       @noisy det526
mzz 6 7                       @noisy det522 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det527
mzz 16 17                     @noisy det523 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        413
mzz 5 7                       @noisy det524 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det525 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        414
mzz 6 7                       @noisy det522
mzz 16 17                     @noisy det523

--------        415
mzz 5 7                       @noisy det524
mzx 2 6                       @noisy det526
mzz 17 15                     @noisy det525
mxz 16 12                     @noisy det527

--------        416
mxx 1 7                       @noisy det526
mx 5                          @noisy det526
mz 6                          @noisy det528 det566 det606 det646 det683
mxx 17 11                     @noisy det527
mx 15                         @noisy det527
mz 16                         @noisy det529 det567 det607 det647 det684

--------        417
mz 7                          @noisy det559 det599 det639 det676
mz 5                          @noisy det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det559 det599 det639 det676
mz 15                         @noisy det542 det554 det582 det594 det622 det634 det662 det670 det700

--------        418
mz 6                          @noisy det528
mx 7                          @noisy det534
mzx 0 5                       @noisy det534
mz 16                         @noisy det529
mx 17                         @noisy det535
mzx 10 15                     @noisy det535

--------        419
mxx 3 6                       @noisy det534
mzz 5 7                       @noisy det530 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det535
mzz 17 15                     @noisy det531 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        420
mzz 6 7                       @noisy det532 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det533 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        421
mzz 5 7                       @noisy det530
mzz 17 15                     @noisy det531

--------        422
mzz 6 7                       @noisy det532
mzx 4 5                       @noisy det534
mzz 16 17                     @noisy det533
mzx 14 15                     @noisy det535

--------        423
mxx 1 7                       @noisy det534
mz 5                          @noisy det536
mx 6                          @noisy det534
mxx 17 11                     @noisy det535
mz 15                         @noisy det537
mx 16                         @noisy det535

--------        424
mz 7                          @noisy det559 det599 det639 det676
mz 6                          @noisy det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det559 det599 det639 det676
mz 16                         @noisy det559 det575 det599 det615 det639 det655 det676 det692

--------        425
mz 5                          @noisy det536
mx 7                          @noisy det542 det554 det559
mzx 3 6                       @noisy det542 det554 det559
mz 15                         @noisy det537
mx 17                         @noisy det542 det554 det559
mxz 16 13                     @noisy det542 det554 det559

--------        426
mzx 4 5                       @noisy det542 det554 det559
mzz 6 7                       @noisy det538 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det542 det554 det559
mzz 16 17                     @noisy det539 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        427
mzz 5 7                       @noisy det540 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det541 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        428
mzz 6 7                       @noisy det538
mzz 16 17                     @noisy det539

--------        429
mzz 5 7                       @noisy det540
mxx 2 6                       @noisy det542 det554 det559
mzz 17 15                     @noisy det541
mxx 16 12                     @noisy det542 det554 det559

--------        430
mxx 0 5                       @noisy det542 det554 det559
mz 6                          @noisy det543 det546 det548 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det542 det552 det554
mxx 10 15                     @noisy det542 det554 det559
mz 16                         @noisy det543 det546 det550 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det542

--------        431
mz 5                          @noisy det543 det546 det547 det551
mz 15                         @noisy det543 det546 det549 det553

--------        432
mzz 0 10                      @noisy det543 det544 det546
mxx 1 11                      @noisy det543 det545 det546
mzz 2 12                      @noisy det543

--------        433
mzz 0 10                      @noisy det544
mxx 1 11                      @noisy det545
mzz 2 12                      @noisy det546

--------        434
mz 5                          @noisy det547
mz 6                          @noisy det548
mz 15                         @noisy det549
mz 16                         @noisy det550

--------        435
mz 5                          @noisy det551
mx 7                          @noisy det552
mxx 3 6                       @noisy det559
mz 15                         @noisy det553
mx 17                         @noisy det554
mxx 16 13                     @noisy det559

--------        436
mxx 0 5                       @noisy det559
mzz 6 7                       @noisy det555 det566 det606 det646 det683
mxx 10 15                     @noisy det559
mzz 16 17                     @noisy det556 det567 det607 det647 det684

--------        437
mzz 5 7                       @noisy det557 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det558 det575 det583 det586 det615 det623 det626 det655 det692

--------        438
mzz 6 7                       @noisy det555
mzz 16 17                     @noisy det556

--------        439
mzz 5 7                       @noisy det557
mzx 2 6                       @noisy det559
mzz 17 15                     @noisy det558
mxz 16 12                     @noisy det559

--------        440
mzx 1 7                       @noisy det559
mx 5                          @noisy det559
mz 6                          @noisy det560 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det559
mx 15                         @noisy det559
mz 16                         @noisy det561 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        441
mz 7                          @noisy det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det560
mz 17                         @noisy det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det561

--------        442
mz 5                          @noisy det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det566
mzx 3 6                       @noisy det566
mz 15                         @noisy det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det567
mxz 16 13                     @noisy det567

--------        443
mxx 4 5                       @noisy det566
mzz 6 7                       @noisy det562 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det567
mzz 16 17                     @noisy det563 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700

--------        444
mzz 5 7                       @noisy det564 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det565 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        445
mzz 6 7                       @noisy det562
mzz 16 17                     @noisy det563

--------        446
mzz 5 7                       @noisy det564
mzx 2 6                       @noisy det566
mzz 17 15                     @noisy det565
mxz 16 12                     @noisy det567

--------        447
mxx 1 7                       @noisy det566
mx 5                          @noisy det566
mz 6                          @noisy det568 det606 det646 det683
mxx 17 11                     @noisy det567
mx 15                         @noisy det567
mz 16                         @noisy det569 det607 det647 det684

--------        448
mz 7                          @noisy det599 det639 det676
mz 5                          @noisy det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det599 det639 det676
mz 15                         @noisy det582 det594 det622 det634 det662 det670 det700

--------        449
mz 6                          @noisy det568
mx 7                          @noisy det574
mzx 0 5                       @noisy det574
mz 16                         @noisy det569
mx 17                         @noisy det575
mzx 10 15                     @noisy det575

--------        450
mxx 3 6                       @noisy det574
mzz 5 7                       @noisy det570 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det575
mzz 17 15                     @noisy det571 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700

--------        451
mzz 6 7                       @noisy det572 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det573 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        452
mzz 5 7                       @noisy det570
mzz 17 15                     @noisy det571

--------        453
mzz 6 7                       @noisy det572
mzx 4 5                       @noisy det574
mzz 16 17                     @noisy det573
mzx 14 15                     @noisy det575

--------        454
mxx 1 7                       @noisy det574
mz 5                          @noisy det576
mx 6                          @noisy det574
mxx 17 11                     @noisy det575
mz 15                         @noisy det577
mx 16                         @noisy det575

--------        455
mz 7                          @noisy det599 det639 det676
mz 6                          @noisy det599 det614 det639 det654 det676 det691
mz 17                         @noisy det599 det639 det676
mz 16                         @noisy det599 det615 det639 det655 det676 det692

--------        456
mz 5                          @noisy det576
mx 7                          @noisy det582 det594 det599
mzx 3 6                       @noisy det582 det594 det599
mz 15                         @noisy det577
mx 17                         @noisy det582 det594 det599
mxz 16 13                     @noisy det582 det594 det599

--------        457
mzx 4 5                       @noisy det582 det594 det599
mzz 6 7                       @noisy det578 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det582 det594 det599
mzz 16 17                     @noisy det579 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        458
mzz 5 7                       @noisy det580 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det581 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692

--------        459
mzz 6 7                       @noisy det578
mzz 16 17                     @noisy det579

--------        460
mzz 5 7                       @noisy det580
mxx 2 6                       @noisy det582 det594 det599
mzz 17 15                     @noisy det581
mxx 16 12                     @noisy det582 det594 det599

--------        461
mxx 0 5                       @noisy det582 det594 det599
mz 6                          @noisy det583 det586 det588 det599 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det582 det592 det594
mxx 10 15                     @noisy det582 det594 det599
mz 16                         @noisy det583 det586 det590 det599 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det582

--------        462
mz 5                          @noisy det583 det586 det587 det591
mz 15                         @noisy det583 det586 det589 det593

--------        463
mzz 0 10                      @noisy det583 det584 det586
mxx 1 11                      @noisy det583 det585 det586
mzz 2 12                      @noisy det583

--------        464
mzz 0 10                      @noisy det584
mxx 1 11                      @noisy det585
mzz 2 12                      @noisy det586

--------        465
mz 5                          @noisy det587
mz 6                          @noisy det588
mz 15                         @noisy det589
mz 16                         @noisy det590

--------        466
mz 5                          @noisy det591
mx 7                          @noisy det592
mxx 3 6                       @noisy det599
mz 15                         @noisy det593
mx 17                         @noisy det594
mxx 16 13                     @noisy det599

--------        467
mxx 0 5                       @noisy det599
mzz 6 7                       @noisy det595 det606 det646 det683
mxx 10 15                     @noisy det599
mzz 16 17                     @noisy det596 det607 det647 det684

--------        468
mzz 5 7                       @noisy det597 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det598 det615 det623 det626 det655 det692

--------        469
mzz 6 7                       @noisy det595
mzz 16 17                     @noisy det596

--------        470
mzz 5 7                       @noisy det597
mzx 2 6                       @noisy det599
mzz 17 15                     @noisy det598
mxz 16 12                     @noisy det599

--------        471
mzx 1 7                       @noisy det599
mx 5                          @noisy det599
mz 6                          @noisy det600 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det599
mx 15                         @noisy det599
mz 16                         @noisy det601 det615 det622 det634 det655 det662 det670 det692 det700

--------        472
mz 7                          @noisy det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det600
mz 17                         @noisy det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det601

--------        473
mz 5                          @noisy det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det606
mzx 3 6                       @noisy det606
mz 15                         @noisy det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det607
mxz 16 13                     @noisy det607

--------        474
mxx 4 5                       @noisy det606
mzz 6 7                       @noisy det602 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det607
mzz 16 17                     @noisy det603 det615 det622 det634 det655 det662 det670 det692 det700

--------        475
mzz 5 7                       @noisy det604 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det605 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700

--------        476
mzz 6 7                       @noisy det602
mzz 16 17                     @noisy det603

--------        477
mzz 5 7                       @noisy det604
mzx 2 6                       @noisy det606
mzz 17 15                     @noisy det605
mxz 16 12                     @noisy det607

--------        478
mxx 1 7                       @noisy det606
mx 5                          @noisy det606
mz 6                          @noisy det608 det646 det683
mxx 17 11                     @noisy det607
mx 15                         @noisy det607
mz 16                         @noisy det609 det647 det684

--------        479
mz 7                          @noisy det639 det676
mz 5                          @noisy det622 det634 det662 det670 det700
mz 17                         @noisy det639 det676
mz 15                         @noisy det622 det634 det662 det670 det700

--------        480
mz 6                          @noisy det608
mx 7                          @noisy det614
mzx 0 5                       @noisy det614
mz 16                         @noisy det609
mx 17                         @noisy det615
mzx 10 15                     @noisy det615

--------        481
mxx 3 6                       @noisy det614
mzz 5 7                       @noisy det610 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det615
mzz 17 15                     @noisy det611 det622 det634 det647 det662 det670 det684 det700

--------        482
mzz 6 7                       @noisy det612 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det613 det622 det634 det639 det647 det662 det670 det676 det684 det700

--------        483
mzz 5 7                       @noisy det610
mzz 17 15                     @noisy det611

--------        484
mzz 6 7                       @noisy det612
mzx 4 5                       @noisy det614
mzz 16 17                     @noisy det613
mzx 14 15                     @noisy det615

--------        485
mxx 1 7                       @noisy det614
mz 5                          @noisy det616
mx 6                          @noisy det614
mxx 17 11                     @noisy det615
mz 15                         @noisy det617
mx 16                         @noisy det615

--------        486
mz 7                          @noisy det639 det676
mz 6                          @noisy det639 det654 det676 det691
mz 17                         @noisy det639 det676
mz 16                         @noisy det639 det655 det676 det692

--------        487
mz 5                          @noisy det616
mx 7                          @noisy det622 det634 det639
mzx 3 6                       @noisy det622 det634 det639
mz 15                         @noisy det617
mx 17                         @noisy det622 det634 det639
mxz 16 13                     @noisy det622 det634 det639

--------        488
mzx 4 5                       @noisy det622 det634 det639
mzz 6 7                       @noisy det618 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det622 det634 det639
mzz 16 17                     @noisy det619 det623 det626 det647 det655 det684 det692

--------        489
mzz 5 7                       @noisy det620 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det621 det623 det626 det647 det655 det684 det692

--------        490
mzz 6 7                       @noisy det618
mzz 16 17                     @noisy det619

--------        491
mzz 5 7                       @noisy det620
mxx 2 6                       @noisy det622 det634 det639
mzz 17 15                     @noisy det621
mxx 16 12                     @noisy det622 det634 det639

--------        492
mxx 0 5                       @noisy det622 det634 det639
mz 6                          @noisy det623 det626 det628 det639 det662 det670 det700
mx 7                          @noisy det622 det632 det634 det675 det676
mxx 10 15                     @noisy det622 det634 det639
mz 16                         @noisy det623 det626 det630 det639 det662 det670 det700
mx 17                         @noisy det622

--------        493
mz 5                          @noisy det623 det626 det627 det631
mz 15                         @noisy det623 det626 det629 det633

--------        494
mzz 0 10                      @noisy det623 det624 det626
mxx 1 11                      @noisy det623 det625 det626
mzz 2 12                      @noisy det623

--------        495
mzz 0 10                      @noisy det624
mxx 1 11                      @noisy det625
mzz 2 12                      @noisy det626

--------        496
mz 5                          @noisy det627
mz 6                          @noisy det628
mz 15                         @noisy det629
mz 16                         @noisy det630

--------        497
mz 5                          @noisy det631
mx 7                          @noisy det632
mxx 3 6                       @noisy det639 det675 det676
mz 15                         @noisy det633
mx 17                         @noisy det634
mxx 16 13                     @noisy det639

--------        498
mxx 0 5                       @noisy det639 det675 det676
mzz 6 7                       @noisy det635 det646 det683
mxx 10 15                     @noisy det639
mzz 16 17                     @noisy det636 det647 det684

--------        499
mzz 5 7                       @noisy det637 det654 det691
mzz 17 15                     @noisy det638 det655 det692

--------        500
mzz 6 7                       @noisy det635
mzz 16 17                     @noisy det636

--------        501
mzz 5 7                       @noisy det637
mzx 2 6                       @noisy det639 det675 det676
mzz 17 15                     @noisy det638
mxz 16 12                     @noisy det639

--------        502
mzx 1 7                       @noisy det639 det675 det676
mx 5                          @noisy det639 det675 det676
mz 6                          @noisy det640 det654 det662 det670 det675 det676 det691 det700
mxz 17 11                     @noisy det639
mx 15                         @noisy det639
mz 16                         @noisy det641 det655 det662 det670 det692 det700

--------        503
mz 7                          @noisy det646 det654 det683 det691
mz 6                          @noisy det640
mz 17                         @noisy det647 det655 det684 det692
mz 16                         @noisy det641

--------        504
mz 5                          @noisy det654 det662 det670 det676 det691 det700
mx 7                          @noisy det646
mzx 3 6                       @noisy det646
mz 15                         @noisy det655 det662 det670 det676 det692 det700
mx 17                         @noisy det647
mxz 16 13                     @noisy det647

--------        505
mxx 4 5                       @noisy det646
mzz 6 7                       @noisy det642 det654 det662 det670 det675 det676 det691 det700
mxx 14 15                     @noisy det647
mzz 16 17                     @noisy det643 det655 det662 det670 det692 det700

--------        506
mzz 5 7                       @noisy det644 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det645 det655 det662 det670 det676 det692 det700

--------        507
mzz 6 7                       @noisy det642
mzz 16 17                     @noisy det643

--------        508
mzz 5 7                       @noisy det644
mzx 2 6                       @noisy det646
mzz 17 15                     @noisy det645
mxz 16 12                     @noisy det647

--------        509
mxx 1 7                       @noisy det646
mx 5                          @noisy det646
mz 6                          @noisy det648 det683
mxx 17 11                     @noisy det647
mx 15                         @noisy det647
mz 16                         @noisy det649 det684

--------        510
mz 7                          @noisy det675
mz 5                          @noisy det662 det670 det675 det676 det700
mz 17                         @noisy det676
mz 15                         @noisy det662 det670 det700

--------        511
mz 6                          @noisy det648
mx 7                          @noisy det654
mzx 0 5                       @noisy det654
mz 16                         @noisy det649
mx 17                         @noisy det655
mzx 10 15                     @noisy det655

--------        512
mxx 3 6                       @noisy det654
mzz 5 7                       @noisy det650 det662 det670 det675 det676 det683 det700
mxx 16 13                     @noisy det655
mzz 17 15                     @noisy det651 det662 det670 det684 det700

--------        513
mzz 6 7                       @noisy det652 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det653 det662 det670 det676 det684 det700

--------        514
mzz 5 7                       @noisy det650
mzz 17 15                     @noisy det651

--------        515
mzz 6 7                       @noisy det652
mzx 4 5                       @noisy det654
mzz 16 17                     @noisy det653
mzx 14 15                     @noisy det655

--------        516
mxx 1 7                       @noisy det654
mz 5                          @noisy det656
mx 6                          @noisy det654
mxx 17 11                     @noisy det655
mz 15                         @noisy det657
mx 16                         @noisy det655

--------        517
mz 7                          @noisy det675
mz 6                          @noisy det675 det691
mz 17                         @noisy det676
mz 16                         @noisy det676 det692

--------        518
mz 5                          @noisy det656
mx 7                          @noisy det662 det670 det676 det699 det700
mzx 3 6                       @noisy det662 det670 det676 det699 det700
mz 15                         @noisy det657
mx 17                         @noisy det662 det670 det676
mxz 16 13                     @noisy det662 det670 det676

--------        519
mzx 4 5                       @noisy det662 det670 det676 det699 det700
mzz 6 7                       @noisy det658 det683 det691
mzx 14 15                     @noisy det662 det670 det676
mzz 16 17                     @noisy det659 det684 det692

--------        520
mzz 5 7                       @noisy det660 det683 det691
mzz 17 15                     @noisy det661 det684 det692

--------        521
mzz 6 7                       @noisy det658
mzz 16 17                     @noisy det659

--------        522
mzz 5 7                       @noisy det660
mxx 2 6                       @noisy det662 det670 det676 det699 det700
mzz 17 15                     @noisy det661
mxx 16 12                     @noisy det662 det670 det676

--------        523
mxx 0 5                       @noisy det662 det670 det676 det699 det700
mz 6                          @noisy det664 det675 det699
mx 7                          @noisy det662 det668 det670 det675 det676 det699 det700
mxx 10 15                     @noisy det662 det670 det676
mz 16                         @noisy det666 det676 det700
mx 17                         @noisy det662

--------        524
mz 5                          @noisy det663 det667
mz 15                         @noisy det665 det669

--------        525
mz 5                          @det663
mz 6                          @det664
mz 15                         @det665
mz 16                         @det666

--------        526
mz 5                          @det667
mx 7                          @det668
mxx 3 6                       @det675
mz 15                         @det669
mx 17                         @det670
mxx 16 13                     @det676

--------        527
mxx 0 5                       @det675
mzz 6 7                       @det671 det683
mxx 10 15                     @det676
mzz 16 17                     @det672 det684

--------        528
mzz 5 7                       @det673 det691
mzz 17 15                     @det674 det692

--------        529
mzz 6 7                       @det671
mzz 16 17                     @det672

--------        530
mzz 5 7                       @det673
mzx 2 6                       @det675
mzz 17 15                     @det674
mxz 16 12                     @det676

--------        531
mzx 1 7                       @det675
mx 5                          @det675
mz 6                          @det677 det691 det699
mxz 17 11                     @det676
mx 15                         @det676
mz 16                         @det678 det692 det700

--------        532
mz 7                          @det683 det691
mz 6                          @det677
mz 17                         @det684 det692
mz 16                         @det678

--------        533
mz 5                          @det691 det699
mx 7                          @det683
mzx 3 6                       @det683
mz 15                         @det692 det700
mx 17                         @det684
mxz 16 13                     @det684

--------        534
mxx 4 5                       @det683
mzz 6 7                       @det679 det691 det699
mxx 14 15                     @det684
mzz 16 17                     @det680 det692 det700

--------        535
mzz 5 7                       @det681 det691 det699
mzz 17 15                     @det682 det692 det700

--------        536
mzz 6 7                       @det679
mzz 16 17                     @det680

--------        537
mzz 5 7                       @det681
mzx 2 6                       @det683
mzz 17 15                     @det682
mxz 16 12                     @det684

--------        538
mxx 1 7                       @det683
mx 5                          @det683
mz 6                          @det685
mxx 17 11                     @det684
mx 15                         @det684
mz 16                         @det686

--------        539
mz 7
mz 5                          @det699
mz 17
mz 15                         @det700

--------        540
mz 6                          @det685
mx 7                          @det691
mzx 0 5                       @det691
mz 16                         @det686
mx 17                         @det692
mzx 10 15                     @det692

--------        541
mxx 3 6                       @det691
mzz 5 7                       @det687 det699
mxx 16 13                     @det692
mzz 17 15                     @det688 det700

--------        542
mzz 6 7                       @det689 det699
mzz 16 17                     @det690 det700

--------        543
mzz 5 7                       @det687
mzz 17 15                     @det688

--------        544
mzz 6 7                       @det689
mzx 4 5                       @det691
mzz 16 17                     @det690
mzx 14 15                     @det692

--------        545
mxx 1 7                       @det691
mz 5                          @det693
mx 6                          @det691
mxx 17 11                     @det692
mz 15                         @det694
mx 16                         @det692

--------        546
mz 7
mz 6
mz 17
mz 16

--------        547
mz 5                          @det693
mx 7                          @det699
mzx 3 6                       @det699
mz 15                         @det694
mx 17                         @det700
mxz 16 13                     @det700

--------        548
mzx 4 5                       @det699
mzz 6 7                       @det695
mzx 14 15                     @det700
mzz 16 17                     @det696

--------        549
mzz 5 7                       @det697
mzz 17 15                     @det698

--------        550
mzz 6 7                       @det695
mzz 16 17                     @det696

--------        551
mzz 5 7                       @det697
mxx 2 6                       @det699
mzz 17 15                     @det698
mxx 16 12                     @det700

--------        552
mxx 0 5                       @det699
mz 6
mx 7                          @det699
mxx 10 15                     @det700
mz 16
mx 17                         @det700

--------        553
mz 5
mz 15



==> anc/circuits/Fig2_right/T_1.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det116
mxx 3 6                       @det39 det79 det116
mz 15                         @det1
mx 17                         @det39 det79 det116
mxx 16 13                     @det39 det79 det116

--------          2
mxx 0 5                       @det39 det79 det116
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det116
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det116
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det116

--------          6
mzx 1 7                       @det39 det79 det116
mx 5                          @det39 det79 det116
mz 6                          @det6 det39 det79 det116
mxz 17 11                     @det39 det79 det116
mx 15                         @det39 det79 det116
mz 16                         @det7 det39 det79 det116

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det123
mzx 3 6                       @det46 det86 det123
mz 15
mx 17                         @det47 det87 det124
mxz 16 13                     @det47 det87 det124

--------          9
mxx 4 5                       @det46 det86 det123
mzz 6 7                       @det8 det39 det79 det116
mxx 14 15                     @det47 det87 det124
mzz 16 17                     @det9 det39 det79 det116

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det123
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det124

--------         13
mxx 1 7                       @det46 det86 det123
mx 5                          @det46 det86 det123
mz 6                          @det12 det46 det86 det123
mxx 17 11                     @det47 det87 det124
mx 15                         @det47 det87 det124
mz 16                         @det13 det47 det87 det124

--------         14
mz 7                          @det39 det79 det116
mz 5                          @det39 det79 det116
mz 17                         @det39 det79 det116
mz 15                         @det39 det79 det116

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det131
mzx 0 5                       @det54 det94 det131
mz 16                         @det13
mx 17                         @det55 det95 det132
mzx 10 15                     @det55 det95 det132

--------         16
mxx 3 6                       @det54 det94 det131
mzz 5 7                       @det14 det39 det46 det79 det86 det116 det123
mxx 16 13                     @det55 det95 det132
mzz 17 15                     @det15 det39 det47 det79 det87 det116 det124

--------         17
mzz 6 7                       @det16 det46 det86 det123
mzz 16 17                     @det17 det47 det87 det124

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det131
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det132

--------         20
mxx 1 7                       @det54 det94 det131
mz 5                          @det18
mx 6                          @det54 det94 det131
mxx 17 11                     @det55 det95 det132
mz 15                         @det19
mx 16                         @det55 det95 det132

--------         21
mz 7                          @det39 det79 det116
mz 6                          @det39 det54 det79 det94 det116 det131
mz 17                         @det39 det79 det116
mz 16                         @det39 det55 det79 det95 det116 det132

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det110 det116 det140
mzx 3 6                       @det62 det74 det79 det102 det110 det116 det140
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det110 det116 det140
mxz 16 13                     @det62 det74 det79 det102 det110 det116 det140

--------         23
mzx 4 5                       @det62 det74 det79 det102 det110 det116 det140
mzz 6 7                       @det20 det46 det54 det86 det94 det123 det131
mzx 14 15                     @det62 det74 det79 det102 det110 det116 det140
mzz 16 17                     @det21 det47 det55 det87 det95 det124 det132

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det123 det131
mzz 17 15                     @det23 det47 det55 det87 det95 det124 det132

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det110 det116 det140
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det110 det116 det140

--------         27
mxx 0 5                       @det62 det74 det79 det102 det110 det116 det140
mz 6                          @det28 det39 det62 det74 det102 det110 det140
mx 7                          @det32 det39 det62 det74 det79 det102 det110 det116 det140
mxx 10 15                     @det62 det74 det79 det102 det110 det116 det140
mz 16                         @det30 det39 det62 det74 det102 det110 det140
mx 17                         @det34 det39 det62 det74 det79 det102 det110 det116 det140

--------         28
mz 5                          @det27 det31 det63 det66
mz 15                         @det29 det33 det63 det66

--------         29
mzz 0 10                      @noisy det24 det63 det66
mxx 1 11                      @noisy det25 det63 det66
mzz 2 12                      @noisy det26 det63 det66
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det123
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det124
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det131
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det110 det131 det140
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det110 det132 det140
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det123 det131
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det124 det132
mz 16                         @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det110 det116 det131 det140
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det110 det116 det132 det140
mx 17                         @noisy det47
mxz 16 13                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det110 det131 det140
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det110 det132 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det110 det116 det131 det140
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det110 det116 det132 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det123
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det124
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         45
mz 7                          @noisy det79 det116
mz 5                          @noisy det62 det74 det102 det110 det140
mz 17                         @noisy det79 det116
mz 15                         @noisy det62 det74 det102 det110 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det110 det123 det140
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det110 det124 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det110 det116 det123 det140
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det110 det116 det124 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         52
mz 7                          @noisy det79 det116
mz 6                          @noisy det79 det94 det116 det131
mz 17                         @noisy det79 det116
mz 16                         @noisy det79 det95 det116 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det123 det131
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det124 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det123 det131
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det124 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det110 det140
mx 7                          @noisy det62 det72 det74 det115 det116
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det110 det140
mx 17                         @noisy det62
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79 det115 det116
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         64
mxx 0 5                       @noisy det79 det115 det116
mzz 6 7                       @noisy det75 det86 det123
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det124
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         65
mzz 5 7                       @noisy det77 det94 det131
mzz 17 15                     @noisy det78 det95 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79 det115 det116
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         68
mzx 1 7                       @noisy det79 det115 det116
mx 5                          @noisy det79 det115 det116
mz 6                          @noisy det80 det94 det102 det110 det115 det116 det131 det140
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det110 det132 det140
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         69
mz 7                          @noisy det86 det94 det123 det131
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det124 det132
mz 16                         @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         70
mz 5                          @noisy det94 det102 det110 det116 det131 det140
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det110 det116 det132 det140
mx 17                         @noisy det87
mxz 16 13                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det110 det115 det116 det131 det140
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det110 det132 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         72
mzz 5 7                       @noisy det84 det94 det102 det110 det116 det131 det140
mzz 17 15                     @noisy det85 det95 det102 det110 det116 det132 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det123
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det124
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         76
mz 7                          @noisy det115
mz 5                          @noisy det102 det110 det115 det116 det140
mz 17                         @noisy det116
mz 15                         @noisy det102 det110 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det110 det115 det116 det123 det140
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det110 det124 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         79
mzz 6 7                       @noisy det92 det102 det110 det116 det123 det140
mzz 16 17                     @noisy det93 det102 det110 det116 det124 det140
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         83
mz 7                          @noisy det115
mz 6                          @noisy det115 det131
mz 17                         @noisy det116
mz 16                         @noisy det116 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det110 det116 det139 det140
mzx 3 6                       @noisy det102 det110 det116 det139 det140
mz 15                         @noisy det97
mx 17                         @noisy det102 det110 det116
mxz 16 13                     @noisy det102 det110 det116
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         85
mzx 4 5                       @noisy det102 det110 det116 det139 det140
mzz 6 7                       @noisy det98 det123 det131
mzx 14 15                     @noisy det102 det110 det116
mzz 16 17                     @noisy det99 det124 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         86
mzz 5 7                       @noisy det100 det123 det131
mzz 17 15                     @noisy det101 det124 det132
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det110 det116 det139 det140
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det110 det116
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         89
mxx 0 5                       @noisy det102 det110 det116 det139 det140
mz 6                          @noisy det104 det115 det139
mx 7                          @noisy det102 det108 det110 det115 det116 det139 det140
mxx 10 15                     @noisy det102 det110 det116
mz 16                         @noisy det106 det116 det140
mx 17                         @noisy det102
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         90
mz 5                          @noisy det103 det107
mz 15                         @noisy det105 det109
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         91
mz 5                          @det103
mz 6                          @det104
mz 15                         @det105
mz 16                         @det106

--------         92
mz 5                          @det107
mx 7                          @det108
mxx 3 6                       @det115
mz 15                         @det109
mx 17                         @det110
mxx 16 13                     @det116

--------         93
mxx 0 5                       @det115
mzz 6 7                       @det111 det123
mxx 10 15                     @det116
mzz 16 17                     @det112 det124

--------         94
mzz 5 7                       @det113 det131
mzz 17 15                     @det114 det132

--------         95
mzz 6 7                       @det111
mzz 16 17                     @det112

--------         96
mzz 5 7                       @det113
mzx 2 6                       @det115
mzz 17 15                     @det114
mxz 16 12                     @det116

--------         97
mzx 1 7                       @det115
mx 5                          @det115
mz 6                          @det117 det131 det139
mxz 17 11                     @det116
mx 15                         @det116
mz 16                         @det118 det132 det140

--------         98
mz 7                          @det123 det131
mz 6                          @det117
mz 17                         @det124 det132
mz 16                         @det118

--------         99
mz 5                          @det131 det139
mx 7                          @det123
mzx 3 6                       @det123
mz 15                         @det132 det140
mx 17                         @det124
mxz 16 13                     @det124

--------        100
mxx 4 5                       @det123
mzz 6 7                       @det119 det131 det139
mxx 14 15                     @det124
mzz 16 17                     @det120 det132 det140

--------        101
mzz 5 7                       @det121 det131 det139
mzz 17 15                     @det122 det132 det140

--------        102
mzz 6 7                       @det119
mzz 16 17                     @det120

--------        103
mzz 5 7                       @det121
mzx 2 6                       @det123
mzz 17 15                     @det122
mxz 16 12                     @det124

--------        104
mxx 1 7                       @det123
mx 5                          @det123
mz 6                          @det125
mxx 17 11                     @det124
mx 15                         @det124
mz 16                         @det126

--------        105
mz 7
mz 5                          @det139
mz 17
mz 15                         @det140

--------        106
mz 6                          @det125
mx 7                          @det131
mzx 0 5                       @det131
mz 16                         @det126
mx 17                         @det132
mzx 10 15                     @det132

--------        107
mxx 3 6                       @det131
mzz 5 7                       @det127 det139
mxx 16 13                     @det132
mzz 17 15                     @det128 det140

--------        108
mzz 6 7                       @det129 det139
mzz 16 17                     @det130 det140

--------        109
mzz 5 7                       @det127
mzz 17 15                     @det128

--------        110
mzz 6 7                       @det129
mzx 4 5                       @det131
mzz 16 17                     @det130
mzx 14 15                     @det132

--------        111
mxx 1 7                       @det131
mz 5                          @det133
mx 6                          @det131
mxx 17 11                     @det132
mz 15                         @det134
mx 16                         @det132

--------        112
mz 7
mz 6
mz 17
mz 16

--------        113
mz 5                          @det133
mx 7                          @det139
mzx 3 6                       @det139
mz 15                         @det134
mx 17                         @det140
mxz 16 13                     @det140

--------        114
mzx 4 5                       @det139
mzz 6 7                       @det135
mzx 14 15                     @det140
mzz 16 17                     @det136

--------        115
mzz 5 7                       @det137
mzz 17 15                     @det138

--------        116
mzz 6 7                       @det135
mzz 16 17                     @det136

--------        117
mzz 5 7                       @det137
mxx 2 6                       @det139
mzz 17 15                     @det138
mxx 16 12                     @det140

--------        118
mxx 0 5                       @det139
mz 6
mx 7                          @det139
mxx 10 15                     @det140
mz 16
mx 17                         @det140

--------        119
mz 5
mz 15



==> anc/circuits/Fig2_right/T_16.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxx 3 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxx 16 13                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------          2
mxx 0 5                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------          6
mzx 1 7                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mx 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @det6 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxz 17 11                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mx 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @det7 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzx 3 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mz 15
mx 17                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mxz 16 13                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------          9
mxx 4 5                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzz 6 7                       @det8 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mxx 14 15                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mzz 16 17                     @det9 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         13
mxx 1 7                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mx 5                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mz 6                          @det12 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mx 15                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
mz 16                         @det13 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         14
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mzx 0 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332
mzx 10 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332

--------         16
mxx 3 6                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det199 det206 det239 det246 det279 det286 det319 det326 det359 det366 det399 det406 det439 det446 det479 det486 det519 det526 det559 det566 det599 det606 det639 det646 det679 det686 det719 det726 det759 det766 det799 det806 det839 det846 det879 det886 det919 det926 det959 det966 det999 det1006 det1039 det1046 det1079 det1086 det1119 det1126 det1159 det1166 det1199 det1206 det1239 det1246 det1279 det1286 det1316 det1323
mxx 16 13                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det199 det207 det239 det247 det279 det287 det319 det327 det359 det367 det399 det407 det439 det447 det479 det487 det519 det527 det559 det567 det599 det607 det639 det647 det679 det687 det719 det727 det759 det767 det799 det807 det839 det847 det879 det887 det919 det927 det959 det967 det999 det1007 det1039 det1047 det1079 det1087 det1119 det1127 det1159 det1167 det1199 det1207 det1239 det1247 det1279 det1287 det1316 det1324

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mzz 16 17                     @det17 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332

--------         20
mxx 1 7                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det694 det734 det774 det814 det854 det894 det934 det974 det1014 det1054 det1094 det1134 det1174 det1214 det1254 det1294 det1331
mxx 17 11                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det695 det735 det775 det815 det855 det895 det935 det975 det1015 det1055 det1095 det1135 det1175 det1215 det1255 det1295 det1332

--------         21
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det686 det694 det726 det734 det766 det774 det806 det814 det846 det854 det886 det894 det926 det934 det966 det974 det1006 det1014 det1046 det1054 det1086 det1094 det1126 det1134 det1166 det1174 det1206 det1214 det1246 det1254 det1286 det1294 det1323 det1331
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det687 det695 det727 det735 det767 det775 det807 det815 det847 det855 det887 det895 det927 det935 det967 det975 det1007 det1015 det1047 det1055 det1087 det1095 det1127 det1135 det1167 det1175 det1207 det1215 det1247 det1255 det1287 det1295 det1324 det1332

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det686 det694 det726 det734 det766 det774 det806 det814 det846 det854 det886 det894 det926 det934 det966 det974 det1006 det1014 det1046 det1054 det1086 det1094 det1126 det1134 det1166 det1174 det1206 det1214 det1246 det1254 det1286 det1294 det1323 det1331
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det687 det695 det727 det735 det767 det775 det807 det815 det847 det855 det887 det895 det927 det935 det967 det975 det1007 det1015 det1047 det1055 det1087 det1095 det1127 det1135 det1167 det1175 det1207 det1215 det1247 det1255 det1287 det1295 det1324 det1332

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det674 det679 det702 det714 det719 det742 det754 det759 det782 det794 det799 det822 det834 det839 det862 det874 det879 det902 det914 det919 det942 det954 det959 det982 det994 det999 det1022 det1034 det1039 det1062 det1074 det1079 det1102 det1114 det1119 det1142 det1154 det1159 det1182 det1194 det1199 det1222 det1234 det1239 det1262 det1274 det1279 det1302 det1310 det1316 det1340

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626 det663 det666 det703 det706 det743 det746 det783 det786 det823 det826 det863 det866 det903 det906 det943 det946 det983 det986 det1023 det1026 det1063 det1066 det1103 det1106 det1143 det1146 det1183 det1186 det1223 det1226 det1263 det1266
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det47
mxz 16 13                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         45
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         52
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det62
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det87
mxz 16 13                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         76
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         83
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det102
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det121
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det127
mxz 16 13                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        107
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        114
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det142 det152 det154
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det142
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        126
mxx 0 5                       @noisy det159
mzz 6 7                       @noisy det155 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        127
mzz 5 7                       @noisy det157 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det158 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        130
mzx 1 7                       @noisy det159
mx 5                          @noisy det159
mz 6                          @noisy det160 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        131
mz 7                          @noisy det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        132
mz 5                          @noisy det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det167
mxz 16 13                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        134
mzz 5 7                       @noisy det164 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det165 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        138
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        141
mzz 6 7                       @noisy det172 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det173 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        145
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det194 det199
mzx 3 6                       @noisy det182 det194 det199
mz 15                         @noisy det177
mx 17                         @noisy det182 det194 det199
mxz 16 13                     @noisy det182 det194 det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        147
mzx 4 5                       @noisy det182 det194 det199
mzz 6 7                       @noisy det178 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det182 det194 det199
mzz 16 17                     @noisy det179 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        148
mzz 5 7                       @noisy det180 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det181 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det194 det199
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det194 det199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        151
mxx 0 5                       @noisy det182 det194 det199
mz 6                          @noisy det183 det186 det188 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det182 det192 det194
mxx 10 15                     @noisy det182 det194 det199
mz 16                         @noisy det183 det186 det190 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det182
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        152
mz 5                          @noisy det183 det186 det187 det191
mz 15                         @noisy det183 det186 det189 det193
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        153
mzz 0 10                      @noisy det183 det184 det186
mxx 1 11                      @noisy det183 det185 det186
mzz 2 12                      @noisy det183
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        154
mzz 0 10                      @noisy det184
mxx 1 11                      @noisy det185
mzz 2 12                      @noisy det186
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        155
mz 5                          @noisy det187
mz 6                          @noisy det188
mz 15                         @noisy det189
mz 16                         @noisy det190
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        156
mz 5                          @noisy det191
mx 7                          @noisy det192
mxx 3 6                       @noisy det199
mz 15                         @noisy det193
mx 17                         @noisy det194
mxx 16 13                     @noisy det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        157
mxx 0 5                       @noisy det199
mzz 6 7                       @noisy det195 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det199
mzz 16 17                     @noisy det196 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        158
mzz 5 7                       @noisy det197 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det198 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        159
mzz 6 7                       @noisy det195
mzz 16 17                     @noisy det196
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        160
mzz 5 7                       @noisy det197
mzx 2 6                       @noisy det199
mzz 17 15                     @noisy det198
mxz 16 12                     @noisy det199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        161
mzx 1 7                       @noisy det199
mx 5                          @noisy det199
mz 6                          @noisy det200 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det199
mx 15                         @noisy det199
mz 16                         @noisy det201 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        162
mz 7                          @noisy det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det200
mz 17                         @noisy det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det201
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        163
mz 5                          @noisy det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det206
mzx 3 6                       @noisy det206
mz 15                         @noisy det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det207
mxz 16 13                     @noisy det207
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        164
mxx 4 5                       @noisy det206
mzz 6 7                       @noisy det202 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det207
mzz 16 17                     @noisy det203 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        165
mzz 5 7                       @noisy det204 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det205 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        166
mzz 6 7                       @noisy det202
mzz 16 17                     @noisy det203
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        167
mzz 5 7                       @noisy det204
mzx 2 6                       @noisy det206
mzz 17 15                     @noisy det205
mxz 16 12                     @noisy det207
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        168
mxx 1 7                       @noisy det206
mx 5                          @noisy det206
mz 6                          @noisy det208 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det207
mx 15                         @noisy det207
mz 16                         @noisy det209 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        169
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        170
mz 6                          @noisy det208
mx 7                          @noisy det214
mzx 0 5                       @noisy det214
mz 16                         @noisy det209
mx 17                         @noisy det215
mzx 10 15                     @noisy det215
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        171
mxx 3 6                       @noisy det214
mzz 5 7                       @noisy det210 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det215
mzz 17 15                     @noisy det211 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        172
mzz 6 7                       @noisy det212 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det213 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        173
mzz 5 7                       @noisy det210
mzz 17 15                     @noisy det211
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        174
mzz 6 7                       @noisy det212
mzx 4 5                       @noisy det214
mzz 16 17                     @noisy det213
mzx 14 15                     @noisy det215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        175
mxx 1 7                       @noisy det214
mz 5                          @noisy det216
mx 6                          @noisy det214
mxx 17 11                     @noisy det215
mz 15                         @noisy det217
mx 16                         @noisy det215
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        176
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        177
mz 5                          @noisy det216
mx 7                          @noisy det222 det234 det239
mzx 3 6                       @noisy det222 det234 det239
mz 15                         @noisy det217
mx 17                         @noisy det222 det234 det239
mxz 16 13                     @noisy det222 det234 det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        178
mzx 4 5                       @noisy det222 det234 det239
mzz 6 7                       @noisy det218 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det222 det234 det239
mzz 16 17                     @noisy det219 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        179
mzz 5 7                       @noisy det220 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det221 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        180
mzz 6 7                       @noisy det218
mzz 16 17                     @noisy det219
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        181
mzz 5 7                       @noisy det220
mxx 2 6                       @noisy det222 det234 det239
mzz 17 15                     @noisy det221
mxx 16 12                     @noisy det222 det234 det239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        182
mxx 0 5                       @noisy det222 det234 det239
mz 6                          @noisy det223 det226 det228 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det222 det232 det234
mxx 10 15                     @noisy det222 det234 det239
mz 16                         @noisy det223 det226 det230 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det222
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        183
mz 5                          @noisy det223 det226 det227 det231
mz 15                         @noisy det223 det226 det229 det233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        184
mzz 0 10                      @noisy det223 det224 det226
mxx 1 11                      @noisy det223 det225 det226
mzz 2 12                      @noisy det223
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        185
mzz 0 10                      @noisy det224
mxx 1 11                      @noisy det225
mzz 2 12                      @noisy det226
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        186
mz 5                          @noisy det227
mz 6                          @noisy det228
mz 15                         @noisy det229
mz 16                         @noisy det230
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        187
mz 5                          @noisy det231
mx 7                          @noisy det232
mxx 3 6                       @noisy det239
mz 15                         @noisy det233
mx 17                         @noisy det234
mxx 16 13                     @noisy det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        188
mxx 0 5                       @noisy det239
mzz 6 7                       @noisy det235 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det239
mzz 16 17                     @noisy det236 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        189
mzz 5 7                       @noisy det237 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det238 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        190
mzz 6 7                       @noisy det235
mzz 16 17                     @noisy det236
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        191
mzz 5 7                       @noisy det237
mzx 2 6                       @noisy det239
mzz 17 15                     @noisy det238
mxz 16 12                     @noisy det239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        192
mzx 1 7                       @noisy det239
mx 5                          @noisy det239
mz 6                          @noisy det240 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det239
mx 15                         @noisy det239
mz 16                         @noisy det241 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        193
mz 7                          @noisy det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det240
mz 17                         @noisy det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det241
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        194
mz 5                          @noisy det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det246
mzx 3 6                       @noisy det246
mz 15                         @noisy det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det247
mxz 16 13                     @noisy det247
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        195
mxx 4 5                       @noisy det246
mzz 6 7                       @noisy det242 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det247
mzz 16 17                     @noisy det243 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        196
mzz 5 7                       @noisy det244 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det245 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        197
mzz 6 7                       @noisy det242
mzz 16 17                     @noisy det243
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        198
mzz 5 7                       @noisy det244
mzx 2 6                       @noisy det246
mzz 17 15                     @noisy det245
mxz 16 12                     @noisy det247
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        199
mxx 1 7                       @noisy det246
mx 5                          @noisy det246
mz 6                          @noisy det248 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det247
mx 15                         @noisy det247
mz 16                         @noisy det249 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        200
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        201
mz 6                          @noisy det248
mx 7                          @noisy det254
mzx 0 5                       @noisy det254
mz 16                         @noisy det249
mx 17                         @noisy det255
mzx 10 15                     @noisy det255
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        202
mxx 3 6                       @noisy det254
mzz 5 7                       @noisy det250 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det255
mzz 17 15                     @noisy det251 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        203
mzz 6 7                       @noisy det252 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det253 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        204
mzz 5 7                       @noisy det250
mzz 17 15                     @noisy det251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        205
mzz 6 7                       @noisy det252
mzx 4 5                       @noisy det254
mzz 16 17                     @noisy det253
mzx 14 15                     @noisy det255
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        206
mxx 1 7                       @noisy det254
mz 5                          @noisy det256
mx 6                          @noisy det254
mxx 17 11                     @noisy det255
mz 15                         @noisy det257
mx 16                         @noisy det255
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        207
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        208
mz 5                          @noisy det256
mx 7                          @noisy det262 det274 det279
mzx 3 6                       @noisy det262 det274 det279
mz 15                         @noisy det257
mx 17                         @noisy det262 det274 det279
mxz 16 13                     @noisy det262 det274 det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        209
mzx 4 5                       @noisy det262 det274 det279
mzz 6 7                       @noisy det258 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det262 det274 det279
mzz 16 17                     @noisy det259 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        210
mzz 5 7                       @noisy det260 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det261 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        211
mzz 6 7                       @noisy det258
mzz 16 17                     @noisy det259
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        212
mzz 5 7                       @noisy det260
mxx 2 6                       @noisy det262 det274 det279
mzz 17 15                     @noisy det261
mxx 16 12                     @noisy det262 det274 det279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        213
mxx 0 5                       @noisy det262 det274 det279
mz 6                          @noisy det263 det266 det268 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det262 det272 det274
mxx 10 15                     @noisy det262 det274 det279
mz 16                         @noisy det263 det266 det270 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det262
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        214
mz 5                          @noisy det263 det266 det267 det271
mz 15                         @noisy det263 det266 det269 det273
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        215
mzz 0 10                      @noisy det263 det264 det266
mxx 1 11                      @noisy det263 det265 det266
mzz 2 12                      @noisy det263
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        216
mzz 0 10                      @noisy det264
mxx 1 11                      @noisy det265
mzz 2 12                      @noisy det266
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        217
mz 5                          @noisy det267
mz 6                          @noisy det268
mz 15                         @noisy det269
mz 16                         @noisy det270
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        218
mz 5                          @noisy det271
mx 7                          @noisy det272
mxx 3 6                       @noisy det279
mz 15                         @noisy det273
mx 17                         @noisy det274
mxx 16 13                     @noisy det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        219
mxx 0 5                       @noisy det279
mzz 6 7                       @noisy det275 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det279
mzz 16 17                     @noisy det276 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        220
mzz 5 7                       @noisy det277 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det278 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        221
mzz 6 7                       @noisy det275
mzz 16 17                     @noisy det276
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        222
mzz 5 7                       @noisy det277
mzx 2 6                       @noisy det279
mzz 17 15                     @noisy det278
mxz 16 12                     @noisy det279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        223
mzx 1 7                       @noisy det279
mx 5                          @noisy det279
mz 6                          @noisy det280 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det279
mx 15                         @noisy det279
mz 16                         @noisy det281 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        224
mz 7                          @noisy det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det280
mz 17                         @noisy det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det281
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        225
mz 5                          @noisy det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det286
mzx 3 6                       @noisy det286
mz 15                         @noisy det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det287
mxz 16 13                     @noisy det287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        226
mxx 4 5                       @noisy det286
mzz 6 7                       @noisy det282 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det287
mzz 16 17                     @noisy det283 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        227
mzz 5 7                       @noisy det284 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det285 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        228
mzz 6 7                       @noisy det282
mzz 16 17                     @noisy det283
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        229
mzz 5 7                       @noisy det284
mzx 2 6                       @noisy det286
mzz 17 15                     @noisy det285
mxz 16 12                     @noisy det287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        230
mxx 1 7                       @noisy det286
mx 5                          @noisy det286
mz 6                          @noisy det288 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det287
mx 15                         @noisy det287
mz 16                         @noisy det289 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        231
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        232
mz 6                          @noisy det288
mx 7                          @noisy det294
mzx 0 5                       @noisy det294
mz 16                         @noisy det289
mx 17                         @noisy det295
mzx 10 15                     @noisy det295
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        233
mxx 3 6                       @noisy det294
mzz 5 7                       @noisy det290 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det295
mzz 17 15                     @noisy det291 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        234
mzz 6 7                       @noisy det292 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det293 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        235
mzz 5 7                       @noisy det290
mzz 17 15                     @noisy det291
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        236
mzz 6 7                       @noisy det292
mzx 4 5                       @noisy det294
mzz 16 17                     @noisy det293
mzx 14 15                     @noisy det295
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        237
mxx 1 7                       @noisy det294
mz 5                          @noisy det296
mx 6                          @noisy det294
mxx 17 11                     @noisy det295
mz 15                         @noisy det297
mx 16                         @noisy det295
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        238
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        239
mz 5                          @noisy det296
mx 7                          @noisy det302 det314 det319
mzx 3 6                       @noisy det302 det314 det319
mz 15                         @noisy det297
mx 17                         @noisy det302 det314 det319
mxz 16 13                     @noisy det302 det314 det319
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        240
mzx 4 5                       @noisy det302 det314 det319
mzz 6 7                       @noisy det298 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det302 det314 det319
mzz 16 17                     @noisy det299 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        241
mzz 5 7                       @noisy det300 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det301 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        242
mzz 6 7                       @noisy det298
mzz 16 17                     @noisy det299
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        243
mzz 5 7                       @noisy det300
mxx 2 6                       @noisy det302 det314 det319
mzz 17 15                     @noisy det301
mxx 16 12                     @noisy det302 det314 det319
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        244
mxx 0 5                       @noisy det302 det314 det319
mz 6                          @noisy det303 det306 det308 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det302 det312 det314
mxx 10 15                     @noisy det302 det314 det319
mz 16                         @noisy det303 det306 det310 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det302
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        245
mz 5                          @noisy det303 det306 det307 det311
mz 15                         @noisy det303 det306 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        246
mzz 0 10                      @noisy det303 det304 det306
mxx 1 11                      @noisy det303 det305 det306
mzz 2 12                      @noisy det303
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        247
mzz 0 10                      @noisy det304
mxx 1 11                      @noisy det305
mzz 2 12                      @noisy det306
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        248
mz 5                          @noisy det307
mz 6                          @noisy det308
mz 15                         @noisy det309
mz 16                         @noisy det310
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        249
mz 5                          @noisy det311
mx 7                          @noisy det312
mxx 3 6                       @noisy det319
mz 15                         @noisy det313
mx 17                         @noisy det314
mxx 16 13                     @noisy det319
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        250
mxx 0 5                       @noisy det319
mzz 6 7                       @noisy det315 det326 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det319
mzz 16 17                     @noisy det316 det327 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        251
mzz 5 7                       @noisy det317 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det318 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        252
mzz 6 7                       @noisy det315
mzz 16 17                     @noisy det316
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        253
mzz 5 7                       @noisy det317
mzx 2 6                       @noisy det319
mzz 17 15                     @noisy det318
mxz 16 12                     @noisy det319
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        254
mzx 1 7                       @noisy det319
mx 5                          @noisy det319
mz 6                          @noisy det320 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det319
mx 15                         @noisy det319
mz 16                         @noisy det321 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        255
mz 7                          @noisy det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det320
mz 17                         @noisy det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det321
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        256
mz 5                          @noisy det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det326
mzx 3 6                       @noisy det326
mz 15                         @noisy det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det327
mxz 16 13                     @noisy det327
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        257
mxx 4 5                       @noisy det326
mzz 6 7                       @noisy det322 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det327
mzz 16 17                     @noisy det323 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        258
mzz 5 7                       @noisy det324 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det325 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        259
mzz 6 7                       @noisy det322
mzz 16 17                     @noisy det323
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        260
mzz 5 7                       @noisy det324
mzx 2 6                       @noisy det326
mzz 17 15                     @noisy det325
mxz 16 12                     @noisy det327
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        261
mxx 1 7                       @noisy det326
mx 5                          @noisy det326
mz 6                          @noisy det328 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det327
mx 15                         @noisy det327
mz 16                         @noisy det329 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        262
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        263
mz 6                          @noisy det328
mx 7                          @noisy det334
mzx 0 5                       @noisy det334
mz 16                         @noisy det329
mx 17                         @noisy det335
mzx 10 15                     @noisy det335
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        264
mxx 3 6                       @noisy det334
mzz 5 7                       @noisy det330 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det335
mzz 17 15                     @noisy det331 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        265
mzz 6 7                       @noisy det332 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det333 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        266
mzz 5 7                       @noisy det330
mzz 17 15                     @noisy det331
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        267
mzz 6 7                       @noisy det332
mzx 4 5                       @noisy det334
mzz 16 17                     @noisy det333
mzx 14 15                     @noisy det335
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        268
mxx 1 7                       @noisy det334
mz 5                          @noisy det336
mx 6                          @noisy det334
mxx 17 11                     @noisy det335
mz 15                         @noisy det337
mx 16                         @noisy det335
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        269
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        270
mz 5                          @noisy det336
mx 7                          @noisy det342 det354 det359
mzx 3 6                       @noisy det342 det354 det359
mz 15                         @noisy det337
mx 17                         @noisy det342 det354 det359
mxz 16 13                     @noisy det342 det354 det359
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        271
mzx 4 5                       @noisy det342 det354 det359
mzz 6 7                       @noisy det338 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det342 det354 det359
mzz 16 17                     @noisy det339 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        272
mzz 5 7                       @noisy det340 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det341 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        273
mzz 6 7                       @noisy det338
mzz 16 17                     @noisy det339
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        274
mzz 5 7                       @noisy det340
mxx 2 6                       @noisy det342 det354 det359
mzz 17 15                     @noisy det341
mxx 16 12                     @noisy det342 det354 det359
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        275
mxx 0 5                       @noisy det342 det354 det359
mz 6                          @noisy det343 det346 det348 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det342 det352 det354
mxx 10 15                     @noisy det342 det354 det359
mz 16                         @noisy det343 det346 det350 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det342
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        276
mz 5                          @noisy det343 det346 det347 det351
mz 15                         @noisy det343 det346 det349 det353
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        277
mzz 0 10                      @noisy det343 det344 det346
mxx 1 11                      @noisy det343 det345 det346
mzz 2 12                      @noisy det343
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        278
mzz 0 10                      @noisy det344
mxx 1 11                      @noisy det345
mzz 2 12                      @noisy det346
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        279
mz 5                          @noisy det347
mz 6                          @noisy det348
mz 15                         @noisy det349
mz 16                         @noisy det350
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        280
mz 5                          @noisy det351
mx 7                          @noisy det352
mxx 3 6                       @noisy det359
mz 15                         @noisy det353
mx 17                         @noisy det354
mxx 16 13                     @noisy det359
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        281
mxx 0 5                       @noisy det359
mzz 6 7                       @noisy det355 det366 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det359
mzz 16 17                     @noisy det356 det367 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        282
mzz 5 7                       @noisy det357 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det358 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        283
mzz 6 7                       @noisy det355
mzz 16 17                     @noisy det356
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        284
mzz 5 7                       @noisy det357
mzx 2 6                       @noisy det359
mzz 17 15                     @noisy det358
mxz 16 12                     @noisy det359
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        285
mzx 1 7                       @noisy det359
mx 5                          @noisy det359
mz 6                          @noisy det360 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det359
mx 15                         @noisy det359
mz 16                         @noisy det361 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        286
mz 7                          @noisy det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det360
mz 17                         @noisy det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det361
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        287
mz 5                          @noisy det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det366
mzx 3 6                       @noisy det366
mz 15                         @noisy det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det367
mxz 16 13                     @noisy det367
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        288
mxx 4 5                       @noisy det366
mzz 6 7                       @noisy det362 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det367
mzz 16 17                     @noisy det363 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        289
mzz 5 7                       @noisy det364 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det365 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        290
mzz 6 7                       @noisy det362
mzz 16 17                     @noisy det363
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        291
mzz 5 7                       @noisy det364
mzx 2 6                       @noisy det366
mzz 17 15                     @noisy det365
mxz 16 12                     @noisy det367
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        292
mxx 1 7                       @noisy det366
mx 5                          @noisy det366
mz 6                          @noisy det368 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det367
mx 15                         @noisy det367
mz 16                         @noisy det369 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        293
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        294
mz 6                          @noisy det368
mx 7                          @noisy det374
mzx 0 5                       @noisy det374
mz 16                         @noisy det369
mx 17                         @noisy det375
mzx 10 15                     @noisy det375
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        295
mxx 3 6                       @noisy det374
mzz 5 7                       @noisy det370 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det375
mzz 17 15                     @noisy det371 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        296
mzz 6 7                       @noisy det372 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det373 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        297
mzz 5 7                       @noisy det370
mzz 17 15                     @noisy det371
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        298
mzz 6 7                       @noisy det372
mzx 4 5                       @noisy det374
mzz 16 17                     @noisy det373
mzx 14 15                     @noisy det375
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        299
mxx 1 7                       @noisy det374
mz 5                          @noisy det376
mx 6                          @noisy det374
mxx 17 11                     @noisy det375
mz 15                         @noisy det377
mx 16                         @noisy det375
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        300
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        301
mz 5                          @noisy det376
mx 7                          @noisy det382 det394 det399
mzx 3 6                       @noisy det382 det394 det399
mz 15                         @noisy det377
mx 17                         @noisy det382 det394 det399
mxz 16 13                     @noisy det382 det394 det399
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        302
mzx 4 5                       @noisy det382 det394 det399
mzz 6 7                       @noisy det378 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det382 det394 det399
mzz 16 17                     @noisy det379 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        303
mzz 5 7                       @noisy det380 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det381 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        304
mzz 6 7                       @noisy det378
mzz 16 17                     @noisy det379
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        305
mzz 5 7                       @noisy det380
mxx 2 6                       @noisy det382 det394 det399
mzz 17 15                     @noisy det381
mxx 16 12                     @noisy det382 det394 det399
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        306
mxx 0 5                       @noisy det382 det394 det399
mz 6                          @noisy det383 det386 det388 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det382 det392 det394
mxx 10 15                     @noisy det382 det394 det399
mz 16                         @noisy det383 det386 det390 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det382
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        307
mz 5                          @noisy det383 det386 det387 det391
mz 15                         @noisy det383 det386 det389 det393
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        308
mzz 0 10                      @noisy det383 det384 det386
mxx 1 11                      @noisy det383 det385 det386
mzz 2 12                      @noisy det383
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        309
mzz 0 10                      @noisy det384
mxx 1 11                      @noisy det385
mzz 2 12                      @noisy det386
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        310
mz 5                          @noisy det387
mz 6                          @noisy det388
mz 15                         @noisy det389
mz 16                         @noisy det390
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        311
mz 5                          @noisy det391
mx 7                          @noisy det392
mxx 3 6                       @noisy det399
mz 15                         @noisy det393
mx 17                         @noisy det394
mxx 16 13                     @noisy det399
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        312
mxx 0 5                       @noisy det399
mzz 6 7                       @noisy det395 det406 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det399
mzz 16 17                     @noisy det396 det407 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        313
mzz 5 7                       @noisy det397 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det398 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        314
mzz 6 7                       @noisy det395
mzz 16 17                     @noisy det396
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        315
mzz 5 7                       @noisy det397
mzx 2 6                       @noisy det399
mzz 17 15                     @noisy det398
mxz 16 12                     @noisy det399
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        316
mzx 1 7                       @noisy det399
mx 5                          @noisy det399
mz 6                          @noisy det400 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det399
mx 15                         @noisy det399
mz 16                         @noisy det401 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        317
mz 7                          @noisy det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det400
mz 17                         @noisy det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det401
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        318
mz 5                          @noisy det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det406
mzx 3 6                       @noisy det406
mz 15                         @noisy det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det407
mxz 16 13                     @noisy det407
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        319
mxx 4 5                       @noisy det406
mzz 6 7                       @noisy det402 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det407
mzz 16 17                     @noisy det403 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        320
mzz 5 7                       @noisy det404 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det405 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        321
mzz 6 7                       @noisy det402
mzz 16 17                     @noisy det403
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        322
mzz 5 7                       @noisy det404
mzx 2 6                       @noisy det406
mzz 17 15                     @noisy det405
mxz 16 12                     @noisy det407
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        323
mxx 1 7                       @noisy det406
mx 5                          @noisy det406
mz 6                          @noisy det408 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det407
mx 15                         @noisy det407
mz 16                         @noisy det409 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        324
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        325
mz 6                          @noisy det408
mx 7                          @noisy det414
mzx 0 5                       @noisy det414
mz 16                         @noisy det409
mx 17                         @noisy det415
mzx 10 15                     @noisy det415
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        326
mxx 3 6                       @noisy det414
mzz 5 7                       @noisy det410 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det415
mzz 17 15                     @noisy det411 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        327
mzz 6 7                       @noisy det412 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det413 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        328
mzz 5 7                       @noisy det410
mzz 17 15                     @noisy det411
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        329
mzz 6 7                       @noisy det412
mzx 4 5                       @noisy det414
mzz 16 17                     @noisy det413
mzx 14 15                     @noisy det415
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        330
mxx 1 7                       @noisy det414
mz 5                          @noisy det416
mx 6                          @noisy det414
mxx 17 11                     @noisy det415
mz 15                         @noisy det417
mx 16                         @noisy det415
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        331
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        332
mz 5                          @noisy det416
mx 7                          @noisy det422 det434 det439
mzx 3 6                       @noisy det422 det434 det439
mz 15                         @noisy det417
mx 17                         @noisy det422 det434 det439
mxz 16 13                     @noisy det422 det434 det439
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        333
mzx 4 5                       @noisy det422 det434 det439
mzz 6 7                       @noisy det418 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det422 det434 det439
mzz 16 17                     @noisy det419 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        334
mzz 5 7                       @noisy det420 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det421 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        335
mzz 6 7                       @noisy det418
mzz 16 17                     @noisy det419
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        336
mzz 5 7                       @noisy det420
mxx 2 6                       @noisy det422 det434 det439
mzz 17 15                     @noisy det421
mxx 16 12                     @noisy det422 det434 det439
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        337
mxx 0 5                       @noisy det422 det434 det439
mz 6                          @noisy det423 det426 det428 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det422 det432 det434
mxx 10 15                     @noisy det422 det434 det439
mz 16                         @noisy det423 det426 det430 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det422
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        338
mz 5                          @noisy det423 det426 det427 det431
mz 15                         @noisy det423 det426 det429 det433
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        339
mzz 0 10                      @noisy det423 det424 det426
mxx 1 11                      @noisy det423 det425 det426
mzz 2 12                      @noisy det423
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        340
mzz 0 10                      @noisy det424
mxx 1 11                      @noisy det425
mzz 2 12                      @noisy det426
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        341
mz 5                          @noisy det427
mz 6                          @noisy det428
mz 15                         @noisy det429
mz 16                         @noisy det430
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        342
mz 5                          @noisy det431
mx 7                          @noisy det432
mxx 3 6                       @noisy det439
mz 15                         @noisy det433
mx 17                         @noisy det434
mxx 16 13                     @noisy det439
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        343
mxx 0 5                       @noisy det439
mzz 6 7                       @noisy det435 det446 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det439
mzz 16 17                     @noisy det436 det447 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        344
mzz 5 7                       @noisy det437 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det438 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        345
mzz 6 7                       @noisy det435
mzz 16 17                     @noisy det436
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        346
mzz 5 7                       @noisy det437
mzx 2 6                       @noisy det439
mzz 17 15                     @noisy det438
mxz 16 12                     @noisy det439
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        347
mzx 1 7                       @noisy det439
mx 5                          @noisy det439
mz 6                          @noisy det440 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det439
mx 15                         @noisy det439
mz 16                         @noisy det441 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        348
mz 7                          @noisy det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det440
mz 17                         @noisy det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det441
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        349
mz 5                          @noisy det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det446
mzx 3 6                       @noisy det446
mz 15                         @noisy det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det447
mxz 16 13                     @noisy det447
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        350
mxx 4 5                       @noisy det446
mzz 6 7                       @noisy det442 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det447
mzz 16 17                     @noisy det443 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        351
mzz 5 7                       @noisy det444 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det445 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        352
mzz 6 7                       @noisy det442
mzz 16 17                     @noisy det443
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        353
mzz 5 7                       @noisy det444
mzx 2 6                       @noisy det446
mzz 17 15                     @noisy det445
mxz 16 12                     @noisy det447
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        354
mxx 1 7                       @noisy det446
mx 5                          @noisy det446
mz 6                          @noisy det448 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det447
mx 15                         @noisy det447
mz 16                         @noisy det449 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        355
mz 7                          @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        356
mz 6                          @noisy det448
mx 7                          @noisy det454
mzx 0 5                       @noisy det454
mz 16                         @noisy det449
mx 17                         @noisy det455
mzx 10 15                     @noisy det455
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        357
mxx 3 6                       @noisy det454
mzz 5 7                       @noisy det450 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det455
mzz 17 15                     @noisy det451 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        358
mzz 6 7                       @noisy det452 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det453 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        359
mzz 5 7                       @noisy det450
mzz 17 15                     @noisy det451
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        360
mzz 6 7                       @noisy det452
mzx 4 5                       @noisy det454
mzz 16 17                     @noisy det453
mzx 14 15                     @noisy det455
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        361
mxx 1 7                       @noisy det454
mz 5                          @noisy det456
mx 6                          @noisy det454
mxx 17 11                     @noisy det455
mz 15                         @noisy det457
mx 16                         @noisy det455
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        362
mz 7                          @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det479 det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        363
mz 5                          @noisy det456
mx 7                          @noisy det462 det474 det479
mzx 3 6                       @noisy det462 det474 det479
mz 15                         @noisy det457
mx 17                         @noisy det462 det474 det479
mxz 16 13                     @noisy det462 det474 det479
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        364
mzx 4 5                       @noisy det462 det474 det479
mzz 6 7                       @noisy det458 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det462 det474 det479
mzz 16 17                     @noisy det459 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        365
mzz 5 7                       @noisy det460 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det461 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        366
mzz 6 7                       @noisy det458
mzz 16 17                     @noisy det459
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        367
mzz 5 7                       @noisy det460
mxx 2 6                       @noisy det462 det474 det479
mzz 17 15                     @noisy det461
mxx 16 12                     @noisy det462 det474 det479
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        368
mxx 0 5                       @noisy det462 det474 det479
mz 6                          @noisy det463 det466 det468 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det462 det472 det474
mxx 10 15                     @noisy det462 det474 det479
mz 16                         @noisy det463 det466 det470 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det462
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        369
mz 5                          @noisy det463 det466 det467 det471
mz 15                         @noisy det463 det466 det469 det473
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        370
mzz 0 10                      @noisy det463 det464 det466
mxx 1 11                      @noisy det463 det465 det466
mzz 2 12                      @noisy det463
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        371
mzz 0 10                      @noisy det464
mxx 1 11                      @noisy det465
mzz 2 12                      @noisy det466
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        372
mz 5                          @noisy det467
mz 6                          @noisy det468
mz 15                         @noisy det469
mz 16                         @noisy det470
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        373
mz 5                          @noisy det471
mx 7                          @noisy det472
mxx 3 6                       @noisy det479
mz 15                         @noisy det473
mx 17                         @noisy det474
mxx 16 13                     @noisy det479
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        374
mxx 0 5                       @noisy det479
mzz 6 7                       @noisy det475 det486 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det479
mzz 16 17                     @noisy det476 det487 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        375
mzz 5 7                       @noisy det477 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det478 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        376
mzz 6 7                       @noisy det475
mzz 16 17                     @noisy det476
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        377
mzz 5 7                       @noisy det477
mzx 2 6                       @noisy det479
mzz 17 15                     @noisy det478
mxz 16 12                     @noisy det479
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        378
mzx 1 7                       @noisy det479
mx 5                          @noisy det479
mz 6                          @noisy det480 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det479
mx 15                         @noisy det479
mz 16                         @noisy det481 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        379
mz 7                          @noisy det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det480
mz 17                         @noisy det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det481
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        380
mz 5                          @noisy det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det486
mzx 3 6                       @noisy det486
mz 15                         @noisy det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det487
mxz 16 13                     @noisy det487
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        381
mxx 4 5                       @noisy det486
mzz 6 7                       @noisy det482 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det487
mzz 16 17                     @noisy det483 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        382
mzz 5 7                       @noisy det484 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det485 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        383
mzz 6 7                       @noisy det482
mzz 16 17                     @noisy det483
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        384
mzz 5 7                       @noisy det484
mzx 2 6                       @noisy det486
mzz 17 15                     @noisy det485
mxz 16 12                     @noisy det487
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        385
mxx 1 7                       @noisy det486
mx 5                          @noisy det486
mz 6                          @noisy det488 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det487
mx 15                         @noisy det487
mz 16                         @noisy det489 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        386
mz 7                          @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        387
mz 6                          @noisy det488
mx 7                          @noisy det494
mzx 0 5                       @noisy det494
mz 16                         @noisy det489
mx 17                         @noisy det495
mzx 10 15                     @noisy det495
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        388
mxx 3 6                       @noisy det494
mzz 5 7                       @noisy det490 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det495
mzz 17 15                     @noisy det491 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        389
mzz 6 7                       @noisy det492 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det493 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        390
mzz 5 7                       @noisy det490
mzz 17 15                     @noisy det491
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        391
mzz 6 7                       @noisy det492
mzx 4 5                       @noisy det494
mzz 16 17                     @noisy det493
mzx 14 15                     @noisy det495
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        392
mxx 1 7                       @noisy det494
mz 5                          @noisy det496
mx 6                          @noisy det494
mxx 17 11                     @noisy det495
mz 15                         @noisy det497
mx 16                         @noisy det495
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        393
mz 7                          @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det519 det534 det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det519 det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det519 det535 det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        394
mz 5                          @noisy det496
mx 7                          @noisy det502 det514 det519
mzx 3 6                       @noisy det502 det514 det519
mz 15                         @noisy det497
mx 17                         @noisy det502 det514 det519
mxz 16 13                     @noisy det502 det514 det519
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        395
mzx 4 5                       @noisy det502 det514 det519
mzz 6 7                       @noisy det498 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det502 det514 det519
mzz 16 17                     @noisy det499 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        396
mzz 5 7                       @noisy det500 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det501 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        397
mzz 6 7                       @noisy det498
mzz 16 17                     @noisy det499
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        398
mzz 5 7                       @noisy det500
mxx 2 6                       @noisy det502 det514 det519
mzz 17 15                     @noisy det501
mxx 16 12                     @noisy det502 det514 det519
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        399
mxx 0 5                       @noisy det502 det514 det519
mz 6                          @noisy det503 det506 det508 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det502 det512 det514
mxx 10 15                     @noisy det502 det514 det519
mz 16                         @noisy det503 det506 det510 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det502
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        400
mz 5                          @noisy det503 det506 det507 det511
mz 15                         @noisy det503 det506 det509 det513
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        401
mzz 0 10                      @noisy det503 det504 det506
mxx 1 11                      @noisy det503 det505 det506
mzz 2 12                      @noisy det503
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        402
mzz 0 10                      @noisy det504
mxx 1 11                      @noisy det505
mzz 2 12                      @noisy det506
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        403
mz 5                          @noisy det507
mz 6                          @noisy det508
mz 15                         @noisy det509
mz 16                         @noisy det510
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        404
mz 5                          @noisy det511
mx 7                          @noisy det512
mxx 3 6                       @noisy det519
mz 15                         @noisy det513
mx 17                         @noisy det514
mxx 16 13                     @noisy det519
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        405
mxx 0 5                       @noisy det519
mzz 6 7                       @noisy det515 det526 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det519
mzz 16 17                     @noisy det516 det527 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        406
mzz 5 7                       @noisy det517 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det518 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        407
mzz 6 7                       @noisy det515
mzz 16 17                     @noisy det516
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        408
mzz 5 7                       @noisy det517
mzx 2 6                       @noisy det519
mzz 17 15                     @noisy det518
mxz 16 12                     @noisy det519
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        409
mzx 1 7                       @noisy det519
mx 5                          @noisy det519
mz 6                          @noisy det520 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det519
mx 15                         @noisy det519
mz 16                         @noisy det521 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        410
mz 7                          @noisy det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det520
mz 17                         @noisy det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det521
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        411
mz 5                          @noisy det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det526
mzx 3 6                       @noisy det526
mz 15                         @noisy det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det527
mxz 16 13                     @noisy det527
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        412
mxx 4 5                       @noisy det526
mzz 6 7                       @noisy det522 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det527
mzz 16 17                     @noisy det523 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        413
mzz 5 7                       @noisy det524 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det525 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        414
mzz 6 7                       @noisy det522
mzz 16 17                     @noisy det523
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        415
mzz 5 7                       @noisy det524
mzx 2 6                       @noisy det526
mzz 17 15                     @noisy det525
mxz 16 12                     @noisy det527
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        416
mxx 1 7                       @noisy det526
mx 5                          @noisy det526
mz 6                          @noisy det528 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det527
mx 15                         @noisy det527
mz 16                         @noisy det529 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        417
mz 7                          @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det542 det554 det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        418
mz 6                          @noisy det528
mx 7                          @noisy det534
mzx 0 5                       @noisy det534
mz 16                         @noisy det529
mx 17                         @noisy det535
mzx 10 15                     @noisy det535
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        419
mxx 3 6                       @noisy det534
mzz 5 7                       @noisy det530 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det535
mzz 17 15                     @noisy det531 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        420
mzz 6 7                       @noisy det532 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det533 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        421
mzz 5 7                       @noisy det530
mzz 17 15                     @noisy det531
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        422
mzz 6 7                       @noisy det532
mzx 4 5                       @noisy det534
mzz 16 17                     @noisy det533
mzx 14 15                     @noisy det535
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        423
mxx 1 7                       @noisy det534
mz 5                          @noisy det536
mx 6                          @noisy det534
mxx 17 11                     @noisy det535
mz 15                         @noisy det537
mx 16                         @noisy det535
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        424
mz 7                          @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det559 det574 det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det559 det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det559 det575 det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        425
mz 5                          @noisy det536
mx 7                          @noisy det542 det554 det559
mzx 3 6                       @noisy det542 det554 det559
mz 15                         @noisy det537
mx 17                         @noisy det542 det554 det559
mxz 16 13                     @noisy det542 det554 det559
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        426
mzx 4 5                       @noisy det542 det554 det559
mzz 6 7                       @noisy det538 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det542 det554 det559
mzz 16 17                     @noisy det539 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        427
mzz 5 7                       @noisy det540 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det541 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        428
mzz 6 7                       @noisy det538
mzz 16 17                     @noisy det539
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        429
mzz 5 7                       @noisy det540
mxx 2 6                       @noisy det542 det554 det559
mzz 17 15                     @noisy det541
mxx 16 12                     @noisy det542 det554 det559
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        430
mxx 0 5                       @noisy det542 det554 det559
mz 6                          @noisy det543 det546 det548 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det542 det552 det554
mxx 10 15                     @noisy det542 det554 det559
mz 16                         @noisy det543 det546 det550 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det542
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        431
mz 5                          @noisy det543 det546 det547 det551
mz 15                         @noisy det543 det546 det549 det553
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        432
mzz 0 10                      @noisy det543 det544 det546
mxx 1 11                      @noisy det543 det545 det546
mzz 2 12                      @noisy det543
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        433
mzz 0 10                      @noisy det544
mxx 1 11                      @noisy det545
mzz 2 12                      @noisy det546
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        434
mz 5                          @noisy det547
mz 6                          @noisy det548
mz 15                         @noisy det549
mz 16                         @noisy det550
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        435
mz 5                          @noisy det551
mx 7                          @noisy det552
mxx 3 6                       @noisy det559
mz 15                         @noisy det553
mx 17                         @noisy det554
mxx 16 13                     @noisy det559
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        436
mxx 0 5                       @noisy det559
mzz 6 7                       @noisy det555 det566 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det559
mzz 16 17                     @noisy det556 det567 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        437
mzz 5 7                       @noisy det557 det574 det583 det586 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det558 det575 det583 det586 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        438
mzz 6 7                       @noisy det555
mzz 16 17                     @noisy det556
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        439
mzz 5 7                       @noisy det557
mzx 2 6                       @noisy det559
mzz 17 15                     @noisy det558
mxz 16 12                     @noisy det559
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        440
mzx 1 7                       @noisy det559
mx 5                          @noisy det559
mz 6                          @noisy det560 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det559
mx 15                         @noisy det559
mz 16                         @noisy det561 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        441
mz 7                          @noisy det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det560
mz 17                         @noisy det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det561
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        442
mz 5                          @noisy det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det566
mzx 3 6                       @noisy det566
mz 15                         @noisy det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det567
mxz 16 13                     @noisy det567
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        443
mxx 4 5                       @noisy det566
mzz 6 7                       @noisy det562 det574 det582 det594 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det567
mzz 16 17                     @noisy det563 det575 det582 det594 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        444
mzz 5 7                       @noisy det564 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det565 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        445
mzz 6 7                       @noisy det562
mzz 16 17                     @noisy det563
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        446
mzz 5 7                       @noisy det564
mzx 2 6                       @noisy det566
mzz 17 15                     @noisy det565
mxz 16 12                     @noisy det567
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        447
mxx 1 7                       @noisy det566
mx 5                          @noisy det566
mz 6                          @noisy det568 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det567
mx 15                         @noisy det567
mz 16                         @noisy det569 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        448
mz 7                          @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det582 det594 det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        449
mz 6                          @noisy det568
mx 7                          @noisy det574
mzx 0 5                       @noisy det574
mz 16                         @noisy det569
mx 17                         @noisy det575
mzx 10 15                     @noisy det575
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        450
mxx 3 6                       @noisy det574
mzz 5 7                       @noisy det570 det582 det594 det606 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det575
mzz 17 15                     @noisy det571 det582 det594 det607 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        451
mzz 6 7                       @noisy det572 det582 det594 det599 det606 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det573 det582 det594 det599 det607 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        452
mzz 5 7                       @noisy det570
mzz 17 15                     @noisy det571
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        453
mzz 6 7                       @noisy det572
mzx 4 5                       @noisy det574
mzz 16 17                     @noisy det573
mzx 14 15                     @noisy det575
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        454
mxx 1 7                       @noisy det574
mz 5                          @noisy det576
mx 6                          @noisy det574
mxx 17 11                     @noisy det575
mz 15                         @noisy det577
mx 16                         @noisy det575
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        455
mz 7                          @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det599 det614 det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det599 det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det599 det615 det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        456
mz 5                          @noisy det576
mx 7                          @noisy det582 det594 det599
mzx 3 6                       @noisy det582 det594 det599
mz 15                         @noisy det577
mx 17                         @noisy det582 det594 det599
mxz 16 13                     @noisy det582 det594 det599
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        457
mzx 4 5                       @noisy det582 det594 det599
mzz 6 7                       @noisy det578 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det582 det594 det599
mzz 16 17                     @noisy det579 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        458
mzz 5 7                       @noisy det580 det583 det586 det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det581 det583 det586 det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        459
mzz 6 7                       @noisy det578
mzz 16 17                     @noisy det579
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        460
mzz 5 7                       @noisy det580
mxx 2 6                       @noisy det582 det594 det599
mzz 17 15                     @noisy det581
mxx 16 12                     @noisy det582 det594 det599
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        461
mxx 0 5                       @noisy det582 det594 det599
mz 6                          @noisy det583 det586 det588 det599 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det582 det592 det594
mxx 10 15                     @noisy det582 det594 det599
mz 16                         @noisy det583 det586 det590 det599 det622 det623 det626 det634 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det582
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        462
mz 5                          @noisy det583 det586 det587 det591
mz 15                         @noisy det583 det586 det589 det593
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        463
mzz 0 10                      @noisy det583 det584 det586
mxx 1 11                      @noisy det583 det585 det586
mzz 2 12                      @noisy det583
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        464
mzz 0 10                      @noisy det584
mxx 1 11                      @noisy det585
mzz 2 12                      @noisy det586
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        465
mz 5                          @noisy det587
mz 6                          @noisy det588
mz 15                         @noisy det589
mz 16                         @noisy det590
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        466
mz 5                          @noisy det591
mx 7                          @noisy det592
mxx 3 6                       @noisy det599
mz 15                         @noisy det593
mx 17                         @noisy det594
mxx 16 13                     @noisy det599
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        467
mxx 0 5                       @noisy det599
mzz 6 7                       @noisy det595 det606 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det599
mzz 16 17                     @noisy det596 det607 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        468
mzz 5 7                       @noisy det597 det614 det623 det626 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det598 det615 det623 det626 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        469
mzz 6 7                       @noisy det595
mzz 16 17                     @noisy det596
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        470
mzz 5 7                       @noisy det597
mzx 2 6                       @noisy det599
mzz 17 15                     @noisy det598
mxz 16 12                     @noisy det599
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        471
mzx 1 7                       @noisy det599
mx 5                          @noisy det599
mz 6                          @noisy det600 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det599
mx 15                         @noisy det599
mz 16                         @noisy det601 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        472
mz 7                          @noisy det606 det614 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det600
mz 17                         @noisy det607 det615 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        473
mz 5                          @noisy det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det606
mzx 3 6                       @noisy det606
mz 15                         @noisy det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det607
mxz 16 13                     @noisy det607
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        474
mxx 4 5                       @noisy det606
mzz 6 7                       @noisy det602 det614 det622 det634 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det607
mzz 16 17                     @noisy det603 det615 det622 det634 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        475
mzz 5 7                       @noisy det604 det614 det622 det634 det639 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det605 det615 det622 det634 det639 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        476
mzz 6 7                       @noisy det602
mzz 16 17                     @noisy det603
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        477
mzz 5 7                       @noisy det604
mzx 2 6                       @noisy det606
mzz 17 15                     @noisy det605
mxz 16 12                     @noisy det607
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        478
mxx 1 7                       @noisy det606
mx 5                          @noisy det606
mz 6                          @noisy det608 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det607
mx 15                         @noisy det607
mz 16                         @noisy det609 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        479
mz 7                          @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det622 det634 det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        480
mz 6                          @noisy det608
mx 7                          @noisy det614
mzx 0 5                       @noisy det614
mz 16                         @noisy det609
mx 17                         @noisy det615
mzx 10 15                     @noisy det615
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        481
mxx 3 6                       @noisy det614
mzz 5 7                       @noisy det610 det622 det634 det646 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det615
mzz 17 15                     @noisy det611 det622 det634 det647 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        482
mzz 6 7                       @noisy det612 det622 det634 det639 det646 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det613 det622 det634 det639 det647 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        483
mzz 5 7                       @noisy det610
mzz 17 15                     @noisy det611
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        484
mzz 6 7                       @noisy det612
mzx 4 5                       @noisy det614
mzz 16 17                     @noisy det613
mzx 14 15                     @noisy det615
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        485
mxx 1 7                       @noisy det614
mz 5                          @noisy det616
mx 6                          @noisy det614
mxx 17 11                     @noisy det615
mz 15                         @noisy det617
mx 16                         @noisy det615
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        486
mz 7                          @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det639 det654 det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det639 det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det639 det655 det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        487
mz 5                          @noisy det616
mx 7                          @noisy det622 det634 det639
mzx 3 6                       @noisy det622 det634 det639
mz 15                         @noisy det617
mx 17                         @noisy det622 det634 det639
mxz 16 13                     @noisy det622 det634 det639
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        488
mzx 4 5                       @noisy det622 det634 det639
mzz 6 7                       @noisy det618 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det622 det634 det639
mzz 16 17                     @noisy det619 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        489
mzz 5 7                       @noisy det620 det623 det626 det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det621 det623 det626 det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        490
mzz 6 7                       @noisy det618
mzz 16 17                     @noisy det619
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        491
mzz 5 7                       @noisy det620
mxx 2 6                       @noisy det622 det634 det639
mzz 17 15                     @noisy det621
mxx 16 12                     @noisy det622 det634 det639
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        492
mxx 0 5                       @noisy det622 det634 det639
mz 6                          @noisy det623 det626 det628 det639 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det622 det632 det634
mxx 10 15                     @noisy det622 det634 det639
mz 16                         @noisy det623 det626 det630 det639 det662 det663 det666 det674 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det622
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        493
mz 5                          @noisy det623 det626 det627 det631
mz 15                         @noisy det623 det626 det629 det633
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        494
mzz 0 10                      @noisy det623 det624 det626
mxx 1 11                      @noisy det623 det625 det626
mzz 2 12                      @noisy det623
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        495
mzz 0 10                      @noisy det624
mxx 1 11                      @noisy det625
mzz 2 12                      @noisy det626
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        496
mz 5                          @noisy det627
mz 6                          @noisy det628
mz 15                         @noisy det629
mz 16                         @noisy det630
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        497
mz 5                          @noisy det631
mx 7                          @noisy det632
mxx 3 6                       @noisy det639
mz 15                         @noisy det633
mx 17                         @noisy det634
mxx 16 13                     @noisy det639
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        498
mxx 0 5                       @noisy det639
mzz 6 7                       @noisy det635 det646 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det639
mzz 16 17                     @noisy det636 det647 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        499
mzz 5 7                       @noisy det637 det654 det663 det666 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det638 det655 det663 det666 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        500
mzz 6 7                       @noisy det635
mzz 16 17                     @noisy det636
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        501
mzz 5 7                       @noisy det637
mzx 2 6                       @noisy det639
mzz 17 15                     @noisy det638
mxz 16 12                     @noisy det639
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        502
mzx 1 7                       @noisy det639
mx 5                          @noisy det639
mz 6                          @noisy det640 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det639
mx 15                         @noisy det639
mz 16                         @noisy det641 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        503
mz 7                          @noisy det646 det654 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det640
mz 17                         @noisy det647 det655 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det641
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        504
mz 5                          @noisy det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det646
mzx 3 6                       @noisy det646
mz 15                         @noisy det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det647
mxz 16 13                     @noisy det647
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        505
mxx 4 5                       @noisy det646
mzz 6 7                       @noisy det642 det654 det662 det674 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det647
mzz 16 17                     @noisy det643 det655 det662 det674 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        506
mzz 5 7                       @noisy det644 det654 det662 det674 det679 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det645 det655 det662 det674 det679 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        507
mzz 6 7                       @noisy det642
mzz 16 17                     @noisy det643
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        508
mzz 5 7                       @noisy det644
mzx 2 6                       @noisy det646
mzz 17 15                     @noisy det645
mxz 16 12                     @noisy det647
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        509
mxx 1 7                       @noisy det646
mx 5                          @noisy det646
mz 6                          @noisy det648 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det647
mx 15                         @noisy det647
mz 16                         @noisy det649 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        510
mz 7                          @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det662 det674 det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        511
mz 6                          @noisy det648
mx 7                          @noisy det654
mzx 0 5                       @noisy det654
mz 16                         @noisy det649
mx 17                         @noisy det655
mzx 10 15                     @noisy det655
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        512
mxx 3 6                       @noisy det654
mzz 5 7                       @noisy det650 det662 det674 det686 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det655
mzz 17 15                     @noisy det651 det662 det674 det687 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        513
mzz 6 7                       @noisy det652 det662 det674 det679 det686 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det653 det662 det674 det679 det687 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        514
mzz 5 7                       @noisy det650
mzz 17 15                     @noisy det651
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        515
mzz 6 7                       @noisy det652
mzx 4 5                       @noisy det654
mzz 16 17                     @noisy det653
mzx 14 15                     @noisy det655
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        516
mxx 1 7                       @noisy det654
mz 5                          @noisy det656
mx 6                          @noisy det654
mxx 17 11                     @noisy det655
mz 15                         @noisy det657
mx 16                         @noisy det655
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        517
mz 7                          @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det679 det694 det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det679 det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det679 det695 det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        518
mz 5                          @noisy det656
mx 7                          @noisy det662 det674 det679
mzx 3 6                       @noisy det662 det674 det679
mz 15                         @noisy det657
mx 17                         @noisy det662 det674 det679
mxz 16 13                     @noisy det662 det674 det679
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        519
mzx 4 5                       @noisy det662 det674 det679
mzz 6 7                       @noisy det658 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det662 det674 det679
mzz 16 17                     @noisy det659 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        520
mzz 5 7                       @noisy det660 det663 det666 det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det661 det663 det666 det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        521
mzz 6 7                       @noisy det658
mzz 16 17                     @noisy det659
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        522
mzz 5 7                       @noisy det660
mxx 2 6                       @noisy det662 det674 det679
mzz 17 15                     @noisy det661
mxx 16 12                     @noisy det662 det674 det679
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        523
mxx 0 5                       @noisy det662 det674 det679
mz 6                          @noisy det663 det666 det668 det679 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det662 det672 det674
mxx 10 15                     @noisy det662 det674 det679
mz 16                         @noisy det663 det666 det670 det679 det702 det703 det706 det714 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det662
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        524
mz 5                          @noisy det663 det666 det667 det671
mz 15                         @noisy det663 det666 det669 det673
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        525
mzz 0 10                      @noisy det663 det664 det666
mxx 1 11                      @noisy det663 det665 det666
mzz 2 12                      @noisy det663
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        526
mzz 0 10                      @noisy det664
mxx 1 11                      @noisy det665
mzz 2 12                      @noisy det666
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        527
mz 5                          @noisy det667
mz 6                          @noisy det668
mz 15                         @noisy det669
mz 16                         @noisy det670
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        528
mz 5                          @noisy det671
mx 7                          @noisy det672
mxx 3 6                       @noisy det679
mz 15                         @noisy det673
mx 17                         @noisy det674
mxx 16 13                     @noisy det679
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        529
mxx 0 5                       @noisy det679
mzz 6 7                       @noisy det675 det686 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det679
mzz 16 17                     @noisy det676 det687 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        530
mzz 5 7                       @noisy det677 det694 det703 det706 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det678 det695 det703 det706 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        531
mzz 6 7                       @noisy det675
mzz 16 17                     @noisy det676
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        532
mzz 5 7                       @noisy det677
mzx 2 6                       @noisy det679
mzz 17 15                     @noisy det678
mxz 16 12                     @noisy det679
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        533
mzx 1 7                       @noisy det679
mx 5                          @noisy det679
mz 6                          @noisy det680 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det679
mx 15                         @noisy det679
mz 16                         @noisy det681 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        534
mz 7                          @noisy det686 det694 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det680
mz 17                         @noisy det687 det695 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det681
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        535
mz 5                          @noisy det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det686
mzx 3 6                       @noisy det686
mz 15                         @noisy det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det687
mxz 16 13                     @noisy det687
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        536
mxx 4 5                       @noisy det686
mzz 6 7                       @noisy det682 det694 det702 det714 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det687
mzz 16 17                     @noisy det683 det695 det702 det714 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        537
mzz 5 7                       @noisy det684 det694 det702 det714 det719 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det685 det695 det702 det714 det719 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        538
mzz 6 7                       @noisy det682
mzz 16 17                     @noisy det683
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        539
mzz 5 7                       @noisy det684
mzx 2 6                       @noisy det686
mzz 17 15                     @noisy det685
mxz 16 12                     @noisy det687
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        540
mxx 1 7                       @noisy det686
mx 5                          @noisy det686
mz 6                          @noisy det688 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det687
mx 15                         @noisy det687
mz 16                         @noisy det689 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        541
mz 7                          @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det702 det714 det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        542
mz 6                          @noisy det688
mx 7                          @noisy det694
mzx 0 5                       @noisy det694
mz 16                         @noisy det689
mx 17                         @noisy det695
mzx 10 15                     @noisy det695
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        543
mxx 3 6                       @noisy det694
mzz 5 7                       @noisy det690 det702 det714 det726 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det695
mzz 17 15                     @noisy det691 det702 det714 det727 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        544
mzz 6 7                       @noisy det692 det702 det714 det719 det726 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det693 det702 det714 det719 det727 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        545
mzz 5 7                       @noisy det690
mzz 17 15                     @noisy det691
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        546
mzz 6 7                       @noisy det692
mzx 4 5                       @noisy det694
mzz 16 17                     @noisy det693
mzx 14 15                     @noisy det695
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        547
mxx 1 7                       @noisy det694
mz 5                          @noisy det696
mx 6                          @noisy det694
mxx 17 11                     @noisy det695
mz 15                         @noisy det697
mx 16                         @noisy det695
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        548
mz 7                          @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det719 det734 det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det719 det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det719 det735 det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        549
mz 5                          @noisy det696
mx 7                          @noisy det702 det714 det719
mzx 3 6                       @noisy det702 det714 det719
mz 15                         @noisy det697
mx 17                         @noisy det702 det714 det719
mxz 16 13                     @noisy det702 det714 det719
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        550
mzx 4 5                       @noisy det702 det714 det719
mzz 6 7                       @noisy det698 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det702 det714 det719
mzz 16 17                     @noisy det699 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        551
mzz 5 7                       @noisy det700 det703 det706 det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det701 det703 det706 det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        552
mzz 6 7                       @noisy det698
mzz 16 17                     @noisy det699
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        553
mzz 5 7                       @noisy det700
mxx 2 6                       @noisy det702 det714 det719
mzz 17 15                     @noisy det701
mxx 16 12                     @noisy det702 det714 det719
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        554
mxx 0 5                       @noisy det702 det714 det719
mz 6                          @noisy det703 det706 det708 det719 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det702 det712 det714
mxx 10 15                     @noisy det702 det714 det719
mz 16                         @noisy det703 det706 det710 det719 det742 det743 det746 det754 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det702
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        555
mz 5                          @noisy det703 det706 det707 det711
mz 15                         @noisy det703 det706 det709 det713
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        556
mzz 0 10                      @noisy det703 det704 det706
mxx 1 11                      @noisy det703 det705 det706
mzz 2 12                      @noisy det703
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        557
mzz 0 10                      @noisy det704
mxx 1 11                      @noisy det705
mzz 2 12                      @noisy det706
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        558
mz 5                          @noisy det707
mz 6                          @noisy det708
mz 15                         @noisy det709
mz 16                         @noisy det710
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        559
mz 5                          @noisy det711
mx 7                          @noisy det712
mxx 3 6                       @noisy det719
mz 15                         @noisy det713
mx 17                         @noisy det714
mxx 16 13                     @noisy det719
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        560
mxx 0 5                       @noisy det719
mzz 6 7                       @noisy det715 det726 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det719
mzz 16 17                     @noisy det716 det727 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        561
mzz 5 7                       @noisy det717 det734 det743 det746 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det718 det735 det743 det746 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        562
mzz 6 7                       @noisy det715
mzz 16 17                     @noisy det716
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        563
mzz 5 7                       @noisy det717
mzx 2 6                       @noisy det719
mzz 17 15                     @noisy det718
mxz 16 12                     @noisy det719
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        564
mzx 1 7                       @noisy det719
mx 5                          @noisy det719
mz 6                          @noisy det720 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det719
mx 15                         @noisy det719
mz 16                         @noisy det721 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        565
mz 7                          @noisy det726 det734 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det720
mz 17                         @noisy det727 det735 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det721
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        566
mz 5                          @noisy det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det726
mzx 3 6                       @noisy det726
mz 15                         @noisy det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det727
mxz 16 13                     @noisy det727
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        567
mxx 4 5                       @noisy det726
mzz 6 7                       @noisy det722 det734 det742 det754 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det727
mzz 16 17                     @noisy det723 det735 det742 det754 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        568
mzz 5 7                       @noisy det724 det734 det742 det754 det759 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det725 det735 det742 det754 det759 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        569
mzz 6 7                       @noisy det722
mzz 16 17                     @noisy det723
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        570
mzz 5 7                       @noisy det724
mzx 2 6                       @noisy det726
mzz 17 15                     @noisy det725
mxz 16 12                     @noisy det727
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        571
mxx 1 7                       @noisy det726
mx 5                          @noisy det726
mz 6                          @noisy det728 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det727
mx 15                         @noisy det727
mz 16                         @noisy det729 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        572
mz 7                          @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det742 det754 det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        573
mz 6                          @noisy det728
mx 7                          @noisy det734
mzx 0 5                       @noisy det734
mz 16                         @noisy det729
mx 17                         @noisy det735
mzx 10 15                     @noisy det735
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        574
mxx 3 6                       @noisy det734
mzz 5 7                       @noisy det730 det742 det754 det766 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det735
mzz 17 15                     @noisy det731 det742 det754 det767 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        575
mzz 6 7                       @noisy det732 det742 det754 det759 det766 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det733 det742 det754 det759 det767 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        576
mzz 5 7                       @noisy det730
mzz 17 15                     @noisy det731
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        577
mzz 6 7                       @noisy det732
mzx 4 5                       @noisy det734
mzz 16 17                     @noisy det733
mzx 14 15                     @noisy det735
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        578
mxx 1 7                       @noisy det734
mz 5                          @noisy det736
mx 6                          @noisy det734
mxx 17 11                     @noisy det735
mz 15                         @noisy det737
mx 16                         @noisy det735
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        579
mz 7                          @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det759 det774 det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det759 det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det759 det775 det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        580
mz 5                          @noisy det736
mx 7                          @noisy det742 det754 det759
mzx 3 6                       @noisy det742 det754 det759
mz 15                         @noisy det737
mx 17                         @noisy det742 det754 det759
mxz 16 13                     @noisy det742 det754 det759
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        581
mzx 4 5                       @noisy det742 det754 det759
mzz 6 7                       @noisy det738 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det742 det754 det759
mzz 16 17                     @noisy det739 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        582
mzz 5 7                       @noisy det740 det743 det746 det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det741 det743 det746 det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        583
mzz 6 7                       @noisy det738
mzz 16 17                     @noisy det739
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        584
mzz 5 7                       @noisy det740
mxx 2 6                       @noisy det742 det754 det759
mzz 17 15                     @noisy det741
mxx 16 12                     @noisy det742 det754 det759
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        585
mxx 0 5                       @noisy det742 det754 det759
mz 6                          @noisy det743 det746 det748 det759 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det742 det752 det754
mxx 10 15                     @noisy det742 det754 det759
mz 16                         @noisy det743 det746 det750 det759 det782 det783 det786 det794 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det742
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        586
mz 5                          @noisy det743 det746 det747 det751
mz 15                         @noisy det743 det746 det749 det753
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        587
mzz 0 10                      @noisy det743 det744 det746
mxx 1 11                      @noisy det743 det745 det746
mzz 2 12                      @noisy det743
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        588
mzz 0 10                      @noisy det744
mxx 1 11                      @noisy det745
mzz 2 12                      @noisy det746
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        589
mz 5                          @noisy det747
mz 6                          @noisy det748
mz 15                         @noisy det749
mz 16                         @noisy det750
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        590
mz 5                          @noisy det751
mx 7                          @noisy det752
mxx 3 6                       @noisy det759
mz 15                         @noisy det753
mx 17                         @noisy det754
mxx 16 13                     @noisy det759
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        591
mxx 0 5                       @noisy det759
mzz 6 7                       @noisy det755 det766 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det759
mzz 16 17                     @noisy det756 det767 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        592
mzz 5 7                       @noisy det757 det774 det783 det786 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det758 det775 det783 det786 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        593
mzz 6 7                       @noisy det755
mzz 16 17                     @noisy det756
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        594
mzz 5 7                       @noisy det757
mzx 2 6                       @noisy det759
mzz 17 15                     @noisy det758
mxz 16 12                     @noisy det759
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        595
mzx 1 7                       @noisy det759
mx 5                          @noisy det759
mz 6                          @noisy det760 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det759
mx 15                         @noisy det759
mz 16                         @noisy det761 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        596
mz 7                          @noisy det766 det774 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det760
mz 17                         @noisy det767 det775 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det761
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        597
mz 5                          @noisy det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det766
mzx 3 6                       @noisy det766
mz 15                         @noisy det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det767
mxz 16 13                     @noisy det767
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        598
mxx 4 5                       @noisy det766
mzz 6 7                       @noisy det762 det774 det782 det794 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det767
mzz 16 17                     @noisy det763 det775 det782 det794 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        599
mzz 5 7                       @noisy det764 det774 det782 det794 det799 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det765 det775 det782 det794 det799 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        600
mzz 6 7                       @noisy det762
mzz 16 17                     @noisy det763
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        601
mzz 5 7                       @noisy det764
mzx 2 6                       @noisy det766
mzz 17 15                     @noisy det765
mxz 16 12                     @noisy det767
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        602
mxx 1 7                       @noisy det766
mx 5                          @noisy det766
mz 6                          @noisy det768 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det767
mx 15                         @noisy det767
mz 16                         @noisy det769 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        603
mz 7                          @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det782 det794 det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        604
mz 6                          @noisy det768
mx 7                          @noisy det774
mzx 0 5                       @noisy det774
mz 16                         @noisy det769
mx 17                         @noisy det775
mzx 10 15                     @noisy det775
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        605
mxx 3 6                       @noisy det774
mzz 5 7                       @noisy det770 det782 det794 det806 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det775
mzz 17 15                     @noisy det771 det782 det794 det807 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        606
mzz 6 7                       @noisy det772 det782 det794 det799 det806 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det773 det782 det794 det799 det807 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        607
mzz 5 7                       @noisy det770
mzz 17 15                     @noisy det771
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        608
mzz 6 7                       @noisy det772
mzx 4 5                       @noisy det774
mzz 16 17                     @noisy det773
mzx 14 15                     @noisy det775
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        609
mxx 1 7                       @noisy det774
mz 5                          @noisy det776
mx 6                          @noisy det774
mxx 17 11                     @noisy det775
mz 15                         @noisy det777
mx 16                         @noisy det775
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        610
mz 7                          @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det799 det814 det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det799 det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det799 det815 det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        611
mz 5                          @noisy det776
mx 7                          @noisy det782 det794 det799
mzx 3 6                       @noisy det782 det794 det799
mz 15                         @noisy det777
mx 17                         @noisy det782 det794 det799
mxz 16 13                     @noisy det782 det794 det799
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        612
mzx 4 5                       @noisy det782 det794 det799
mzz 6 7                       @noisy det778 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det782 det794 det799
mzz 16 17                     @noisy det779 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        613
mzz 5 7                       @noisy det780 det783 det786 det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det781 det783 det786 det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        614
mzz 6 7                       @noisy det778
mzz 16 17                     @noisy det779
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        615
mzz 5 7                       @noisy det780
mxx 2 6                       @noisy det782 det794 det799
mzz 17 15                     @noisy det781
mxx 16 12                     @noisy det782 det794 det799
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        616
mxx 0 5                       @noisy det782 det794 det799
mz 6                          @noisy det783 det786 det788 det799 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det782 det792 det794
mxx 10 15                     @noisy det782 det794 det799
mz 16                         @noisy det783 det786 det790 det799 det822 det823 det826 det834 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det782
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        617
mz 5                          @noisy det783 det786 det787 det791
mz 15                         @noisy det783 det786 det789 det793
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        618
mzz 0 10                      @noisy det783 det784 det786
mxx 1 11                      @noisy det783 det785 det786
mzz 2 12                      @noisy det783
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        619
mzz 0 10                      @noisy det784
mxx 1 11                      @noisy det785
mzz 2 12                      @noisy det786
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        620
mz 5                          @noisy det787
mz 6                          @noisy det788
mz 15                         @noisy det789
mz 16                         @noisy det790
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        621
mz 5                          @noisy det791
mx 7                          @noisy det792
mxx 3 6                       @noisy det799
mz 15                         @noisy det793
mx 17                         @noisy det794
mxx 16 13                     @noisy det799
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        622
mxx 0 5                       @noisy det799
mzz 6 7                       @noisy det795 det806 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det799
mzz 16 17                     @noisy det796 det807 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        623
mzz 5 7                       @noisy det797 det814 det823 det826 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det798 det815 det823 det826 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        624
mzz 6 7                       @noisy det795
mzz 16 17                     @noisy det796
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        625
mzz 5 7                       @noisy det797
mzx 2 6                       @noisy det799
mzz 17 15                     @noisy det798
mxz 16 12                     @noisy det799
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        626
mzx 1 7                       @noisy det799
mx 5                          @noisy det799
mz 6                          @noisy det800 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det799
mx 15                         @noisy det799
mz 16                         @noisy det801 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        627
mz 7                          @noisy det806 det814 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det800
mz 17                         @noisy det807 det815 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det801
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        628
mz 5                          @noisy det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det806
mzx 3 6                       @noisy det806
mz 15                         @noisy det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det807
mxz 16 13                     @noisy det807
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        629
mxx 4 5                       @noisy det806
mzz 6 7                       @noisy det802 det814 det822 det834 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det807
mzz 16 17                     @noisy det803 det815 det822 det834 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        630
mzz 5 7                       @noisy det804 det814 det822 det834 det839 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det805 det815 det822 det834 det839 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        631
mzz 6 7                       @noisy det802
mzz 16 17                     @noisy det803
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        632
mzz 5 7                       @noisy det804
mzx 2 6                       @noisy det806
mzz 17 15                     @noisy det805
mxz 16 12                     @noisy det807
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        633
mxx 1 7                       @noisy det806
mx 5                          @noisy det806
mz 6                          @noisy det808 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det807
mx 15                         @noisy det807
mz 16                         @noisy det809 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        634
mz 7                          @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det822 det834 det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        635
mz 6                          @noisy det808
mx 7                          @noisy det814
mzx 0 5                       @noisy det814
mz 16                         @noisy det809
mx 17                         @noisy det815
mzx 10 15                     @noisy det815
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        636
mxx 3 6                       @noisy det814
mzz 5 7                       @noisy det810 det822 det834 det846 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det815
mzz 17 15                     @noisy det811 det822 det834 det847 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        637
mzz 6 7                       @noisy det812 det822 det834 det839 det846 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det813 det822 det834 det839 det847 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        638
mzz 5 7                       @noisy det810
mzz 17 15                     @noisy det811
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        639
mzz 6 7                       @noisy det812
mzx 4 5                       @noisy det814
mzz 16 17                     @noisy det813
mzx 14 15                     @noisy det815
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        640
mxx 1 7                       @noisy det814
mz 5                          @noisy det816
mx 6                          @noisy det814
mxx 17 11                     @noisy det815
mz 15                         @noisy det817
mx 16                         @noisy det815
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        641
mz 7                          @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det839 det854 det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det839 det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det839 det855 det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        642
mz 5                          @noisy det816
mx 7                          @noisy det822 det834 det839
mzx 3 6                       @noisy det822 det834 det839
mz 15                         @noisy det817
mx 17                         @noisy det822 det834 det839
mxz 16 13                     @noisy det822 det834 det839
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        643
mzx 4 5                       @noisy det822 det834 det839
mzz 6 7                       @noisy det818 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det822 det834 det839
mzz 16 17                     @noisy det819 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        644
mzz 5 7                       @noisy det820 det823 det826 det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det821 det823 det826 det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        645
mzz 6 7                       @noisy det818
mzz 16 17                     @noisy det819
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        646
mzz 5 7                       @noisy det820
mxx 2 6                       @noisy det822 det834 det839
mzz 17 15                     @noisy det821
mxx 16 12                     @noisy det822 det834 det839
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        647
mxx 0 5                       @noisy det822 det834 det839
mz 6                          @noisy det823 det826 det828 det839 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det822 det832 det834
mxx 10 15                     @noisy det822 det834 det839
mz 16                         @noisy det823 det826 det830 det839 det862 det863 det866 det874 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det822
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        648
mz 5                          @noisy det823 det826 det827 det831
mz 15                         @noisy det823 det826 det829 det833
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        649
mzz 0 10                      @noisy det823 det824 det826
mxx 1 11                      @noisy det823 det825 det826
mzz 2 12                      @noisy det823
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        650
mzz 0 10                      @noisy det824
mxx 1 11                      @noisy det825
mzz 2 12                      @noisy det826
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        651
mz 5                          @noisy det827
mz 6                          @noisy det828
mz 15                         @noisy det829
mz 16                         @noisy det830
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        652
mz 5                          @noisy det831
mx 7                          @noisy det832
mxx 3 6                       @noisy det839
mz 15                         @noisy det833
mx 17                         @noisy det834
mxx 16 13                     @noisy det839
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        653
mxx 0 5                       @noisy det839
mzz 6 7                       @noisy det835 det846 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det839
mzz 16 17                     @noisy det836 det847 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        654
mzz 5 7                       @noisy det837 det854 det863 det866 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det838 det855 det863 det866 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        655
mzz 6 7                       @noisy det835
mzz 16 17                     @noisy det836
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        656
mzz 5 7                       @noisy det837
mzx 2 6                       @noisy det839
mzz 17 15                     @noisy det838
mxz 16 12                     @noisy det839
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        657
mzx 1 7                       @noisy det839
mx 5                          @noisy det839
mz 6                          @noisy det840 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det839
mx 15                         @noisy det839
mz 16                         @noisy det841 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        658
mz 7                          @noisy det846 det854 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det840
mz 17                         @noisy det847 det855 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det841
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        659
mz 5                          @noisy det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det846
mzx 3 6                       @noisy det846
mz 15                         @noisy det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det847
mxz 16 13                     @noisy det847
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        660
mxx 4 5                       @noisy det846
mzz 6 7                       @noisy det842 det854 det862 det874 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det847
mzz 16 17                     @noisy det843 det855 det862 det874 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        661
mzz 5 7                       @noisy det844 det854 det862 det874 det879 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det845 det855 det862 det874 det879 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        662
mzz 6 7                       @noisy det842
mzz 16 17                     @noisy det843
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        663
mzz 5 7                       @noisy det844
mzx 2 6                       @noisy det846
mzz 17 15                     @noisy det845
mxz 16 12                     @noisy det847
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        664
mxx 1 7                       @noisy det846
mx 5                          @noisy det846
mz 6                          @noisy det848 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det847
mx 15                         @noisy det847
mz 16                         @noisy det849 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        665
mz 7                          @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det862 det874 det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        666
mz 6                          @noisy det848
mx 7                          @noisy det854
mzx 0 5                       @noisy det854
mz 16                         @noisy det849
mx 17                         @noisy det855
mzx 10 15                     @noisy det855
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        667
mxx 3 6                       @noisy det854
mzz 5 7                       @noisy det850 det862 det874 det886 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det855
mzz 17 15                     @noisy det851 det862 det874 det887 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        668
mzz 6 7                       @noisy det852 det862 det874 det879 det886 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det853 det862 det874 det879 det887 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        669
mzz 5 7                       @noisy det850
mzz 17 15                     @noisy det851
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        670
mzz 6 7                       @noisy det852
mzx 4 5                       @noisy det854
mzz 16 17                     @noisy det853
mzx 14 15                     @noisy det855
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        671
mxx 1 7                       @noisy det854
mz 5                          @noisy det856
mx 6                          @noisy det854
mxx 17 11                     @noisy det855
mz 15                         @noisy det857
mx 16                         @noisy det855
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        672
mz 7                          @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det879 det894 det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det879 det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det879 det895 det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        673
mz 5                          @noisy det856
mx 7                          @noisy det862 det874 det879
mzx 3 6                       @noisy det862 det874 det879
mz 15                         @noisy det857
mx 17                         @noisy det862 det874 det879
mxz 16 13                     @noisy det862 det874 det879
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        674
mzx 4 5                       @noisy det862 det874 det879
mzz 6 7                       @noisy det858 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det862 det874 det879
mzz 16 17                     @noisy det859 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        675
mzz 5 7                       @noisy det860 det863 det866 det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det861 det863 det866 det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        676
mzz 6 7                       @noisy det858
mzz 16 17                     @noisy det859
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        677
mzz 5 7                       @noisy det860
mxx 2 6                       @noisy det862 det874 det879
mzz 17 15                     @noisy det861
mxx 16 12                     @noisy det862 det874 det879
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        678
mxx 0 5                       @noisy det862 det874 det879
mz 6                          @noisy det863 det866 det868 det879 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det862 det872 det874
mxx 10 15                     @noisy det862 det874 det879
mz 16                         @noisy det863 det866 det870 det879 det902 det903 det906 det914 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det862
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        679
mz 5                          @noisy det863 det866 det867 det871
mz 15                         @noisy det863 det866 det869 det873
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        680
mzz 0 10                      @noisy det863 det864 det866
mxx 1 11                      @noisy det863 det865 det866
mzz 2 12                      @noisy det863
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        681
mzz 0 10                      @noisy det864
mxx 1 11                      @noisy det865
mzz 2 12                      @noisy det866
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        682
mz 5                          @noisy det867
mz 6                          @noisy det868
mz 15                         @noisy det869
mz 16                         @noisy det870
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        683
mz 5                          @noisy det871
mx 7                          @noisy det872
mxx 3 6                       @noisy det879
mz 15                         @noisy det873
mx 17                         @noisy det874
mxx 16 13                     @noisy det879
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        684
mxx 0 5                       @noisy det879
mzz 6 7                       @noisy det875 det886 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det879
mzz 16 17                     @noisy det876 det887 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        685
mzz 5 7                       @noisy det877 det894 det903 det906 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det878 det895 det903 det906 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        686
mzz 6 7                       @noisy det875
mzz 16 17                     @noisy det876
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        687
mzz 5 7                       @noisy det877
mzx 2 6                       @noisy det879
mzz 17 15                     @noisy det878
mxz 16 12                     @noisy det879
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        688
mzx 1 7                       @noisy det879
mx 5                          @noisy det879
mz 6                          @noisy det880 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det879
mx 15                         @noisy det879
mz 16                         @noisy det881 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        689
mz 7                          @noisy det886 det894 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det880
mz 17                         @noisy det887 det895 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det881
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        690
mz 5                          @noisy det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det886
mzx 3 6                       @noisy det886
mz 15                         @noisy det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det887
mxz 16 13                     @noisy det887
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        691
mxx 4 5                       @noisy det886
mzz 6 7                       @noisy det882 det894 det902 det914 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det887
mzz 16 17                     @noisy det883 det895 det902 det914 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        692
mzz 5 7                       @noisy det884 det894 det902 det914 det919 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det885 det895 det902 det914 det919 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        693
mzz 6 7                       @noisy det882
mzz 16 17                     @noisy det883
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        694
mzz 5 7                       @noisy det884
mzx 2 6                       @noisy det886
mzz 17 15                     @noisy det885
mxz 16 12                     @noisy det887
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        695
mxx 1 7                       @noisy det886
mx 5                          @noisy det886
mz 6                          @noisy det888 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det887
mx 15                         @noisy det887
mz 16                         @noisy det889 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        696
mz 7                          @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det902 det914 det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        697
mz 6                          @noisy det888
mx 7                          @noisy det894
mzx 0 5                       @noisy det894
mz 16                         @noisy det889
mx 17                         @noisy det895
mzx 10 15                     @noisy det895
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        698
mxx 3 6                       @noisy det894
mzz 5 7                       @noisy det890 det902 det914 det926 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det895
mzz 17 15                     @noisy det891 det902 det914 det927 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        699
mzz 6 7                       @noisy det892 det902 det914 det919 det926 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det893 det902 det914 det919 det927 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        700
mzz 5 7                       @noisy det890
mzz 17 15                     @noisy det891
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        701
mzz 6 7                       @noisy det892
mzx 4 5                       @noisy det894
mzz 16 17                     @noisy det893
mzx 14 15                     @noisy det895
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        702
mxx 1 7                       @noisy det894
mz 5                          @noisy det896
mx 6                          @noisy det894
mxx 17 11                     @noisy det895
mz 15                         @noisy det897
mx 16                         @noisy det895
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        703
mz 7                          @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det919 det934 det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det919 det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det919 det935 det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        704
mz 5                          @noisy det896
mx 7                          @noisy det902 det914 det919
mzx 3 6                       @noisy det902 det914 det919
mz 15                         @noisy det897
mx 17                         @noisy det902 det914 det919
mxz 16 13                     @noisy det902 det914 det919
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        705
mzx 4 5                       @noisy det902 det914 det919
mzz 6 7                       @noisy det898 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det902 det914 det919
mzz 16 17                     @noisy det899 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        706
mzz 5 7                       @noisy det900 det903 det906 det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det901 det903 det906 det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        707
mzz 6 7                       @noisy det898
mzz 16 17                     @noisy det899
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        708
mzz 5 7                       @noisy det900
mxx 2 6                       @noisy det902 det914 det919
mzz 17 15                     @noisy det901
mxx 16 12                     @noisy det902 det914 det919
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        709
mxx 0 5                       @noisy det902 det914 det919
mz 6                          @noisy det903 det906 det908 det919 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det902 det912 det914
mxx 10 15                     @noisy det902 det914 det919
mz 16                         @noisy det903 det906 det910 det919 det942 det943 det946 det954 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det902
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        710
mz 5                          @noisy det903 det906 det907 det911
mz 15                         @noisy det903 det906 det909 det913
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        711
mzz 0 10                      @noisy det903 det904 det906
mxx 1 11                      @noisy det903 det905 det906
mzz 2 12                      @noisy det903
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        712
mzz 0 10                      @noisy det904
mxx 1 11                      @noisy det905
mzz 2 12                      @noisy det906
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        713
mz 5                          @noisy det907
mz 6                          @noisy det908
mz 15                         @noisy det909
mz 16                         @noisy det910
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        714
mz 5                          @noisy det911
mx 7                          @noisy det912
mxx 3 6                       @noisy det919
mz 15                         @noisy det913
mx 17                         @noisy det914
mxx 16 13                     @noisy det919
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        715
mxx 0 5                       @noisy det919
mzz 6 7                       @noisy det915 det926 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det919
mzz 16 17                     @noisy det916 det927 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        716
mzz 5 7                       @noisy det917 det934 det943 det946 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det918 det935 det943 det946 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        717
mzz 6 7                       @noisy det915
mzz 16 17                     @noisy det916
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        718
mzz 5 7                       @noisy det917
mzx 2 6                       @noisy det919
mzz 17 15                     @noisy det918
mxz 16 12                     @noisy det919
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        719
mzx 1 7                       @noisy det919
mx 5                          @noisy det919
mz 6                          @noisy det920 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det919
mx 15                         @noisy det919
mz 16                         @noisy det921 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        720
mz 7                          @noisy det926 det934 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det920
mz 17                         @noisy det927 det935 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det921
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        721
mz 5                          @noisy det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det926
mzx 3 6                       @noisy det926
mz 15                         @noisy det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det927
mxz 16 13                     @noisy det927
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        722
mxx 4 5                       @noisy det926
mzz 6 7                       @noisy det922 det934 det942 det954 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det927
mzz 16 17                     @noisy det923 det935 det942 det954 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        723
mzz 5 7                       @noisy det924 det934 det942 det954 det959 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det925 det935 det942 det954 det959 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        724
mzz 6 7                       @noisy det922
mzz 16 17                     @noisy det923
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        725
mzz 5 7                       @noisy det924
mzx 2 6                       @noisy det926
mzz 17 15                     @noisy det925
mxz 16 12                     @noisy det927
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        726
mxx 1 7                       @noisy det926
mx 5                          @noisy det926
mz 6                          @noisy det928 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det927
mx 15                         @noisy det927
mz 16                         @noisy det929 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        727
mz 7                          @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det942 det954 det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        728
mz 6                          @noisy det928
mx 7                          @noisy det934
mzx 0 5                       @noisy det934
mz 16                         @noisy det929
mx 17                         @noisy det935
mzx 10 15                     @noisy det935
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        729
mxx 3 6                       @noisy det934
mzz 5 7                       @noisy det930 det942 det954 det966 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det935
mzz 17 15                     @noisy det931 det942 det954 det967 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        730
mzz 6 7                       @noisy det932 det942 det954 det959 det966 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det933 det942 det954 det959 det967 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        731
mzz 5 7                       @noisy det930
mzz 17 15                     @noisy det931
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        732
mzz 6 7                       @noisy det932
mzx 4 5                       @noisy det934
mzz 16 17                     @noisy det933
mzx 14 15                     @noisy det935
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        733
mxx 1 7                       @noisy det934
mz 5                          @noisy det936
mx 6                          @noisy det934
mxx 17 11                     @noisy det935
mz 15                         @noisy det937
mx 16                         @noisy det935
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        734
mz 7                          @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det959 det974 det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det959 det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det959 det975 det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        735
mz 5                          @noisy det936
mx 7                          @noisy det942 det954 det959
mzx 3 6                       @noisy det942 det954 det959
mz 15                         @noisy det937
mx 17                         @noisy det942 det954 det959
mxz 16 13                     @noisy det942 det954 det959
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        736
mzx 4 5                       @noisy det942 det954 det959
mzz 6 7                       @noisy det938 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det942 det954 det959
mzz 16 17                     @noisy det939 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        737
mzz 5 7                       @noisy det940 det943 det946 det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det941 det943 det946 det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        738
mzz 6 7                       @noisy det938
mzz 16 17                     @noisy det939
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        739
mzz 5 7                       @noisy det940
mxx 2 6                       @noisy det942 det954 det959
mzz 17 15                     @noisy det941
mxx 16 12                     @noisy det942 det954 det959
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        740
mxx 0 5                       @noisy det942 det954 det959
mz 6                          @noisy det943 det946 det948 det959 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det942 det952 det954
mxx 10 15                     @noisy det942 det954 det959
mz 16                         @noisy det943 det946 det950 det959 det982 det983 det986 det994 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det942
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        741
mz 5                          @noisy det943 det946 det947 det951
mz 15                         @noisy det943 det946 det949 det953
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        742
mzz 0 10                      @noisy det943 det944 det946
mxx 1 11                      @noisy det943 det945 det946
mzz 2 12                      @noisy det943
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        743
mzz 0 10                      @noisy det944
mxx 1 11                      @noisy det945
mzz 2 12                      @noisy det946
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        744
mz 5                          @noisy det947
mz 6                          @noisy det948
mz 15                         @noisy det949
mz 16                         @noisy det950
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        745
mz 5                          @noisy det951
mx 7                          @noisy det952
mxx 3 6                       @noisy det959
mz 15                         @noisy det953
mx 17                         @noisy det954
mxx 16 13                     @noisy det959
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        746
mxx 0 5                       @noisy det959
mzz 6 7                       @noisy det955 det966 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det959
mzz 16 17                     @noisy det956 det967 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        747
mzz 5 7                       @noisy det957 det974 det983 det986 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det958 det975 det983 det986 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        748
mzz 6 7                       @noisy det955
mzz 16 17                     @noisy det956
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        749
mzz 5 7                       @noisy det957
mzx 2 6                       @noisy det959
mzz 17 15                     @noisy det958
mxz 16 12                     @noisy det959
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        750
mzx 1 7                       @noisy det959
mx 5                          @noisy det959
mz 6                          @noisy det960 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det959
mx 15                         @noisy det959
mz 16                         @noisy det961 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        751
mz 7                          @noisy det966 det974 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det960
mz 17                         @noisy det967 det975 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det961
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        752
mz 5                          @noisy det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det966
mzx 3 6                       @noisy det966
mz 15                         @noisy det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det967
mxz 16 13                     @noisy det967
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        753
mxx 4 5                       @noisy det966
mzz 6 7                       @noisy det962 det974 det982 det994 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det967
mzz 16 17                     @noisy det963 det975 det982 det994 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        754
mzz 5 7                       @noisy det964 det974 det982 det994 det999 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det965 det975 det982 det994 det999 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        755
mzz 6 7                       @noisy det962
mzz 16 17                     @noisy det963
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        756
mzz 5 7                       @noisy det964
mzx 2 6                       @noisy det966
mzz 17 15                     @noisy det965
mxz 16 12                     @noisy det967
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        757
mxx 1 7                       @noisy det966
mx 5                          @noisy det966
mz 6                          @noisy det968 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det967
mx 15                         @noisy det967
mz 16                         @noisy det969 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        758
mz 7                          @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det982 det994 det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        759
mz 6                          @noisy det968
mx 7                          @noisy det974
mzx 0 5                       @noisy det974
mz 16                         @noisy det969
mx 17                         @noisy det975
mzx 10 15                     @noisy det975
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        760
mxx 3 6                       @noisy det974
mzz 5 7                       @noisy det970 det982 det994 det1006 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det975
mzz 17 15                     @noisy det971 det982 det994 det1007 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        761
mzz 6 7                       @noisy det972 det982 det994 det999 det1006 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det973 det982 det994 det999 det1007 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        762
mzz 5 7                       @noisy det970
mzz 17 15                     @noisy det971
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        763
mzz 6 7                       @noisy det972
mzx 4 5                       @noisy det974
mzz 16 17                     @noisy det973
mzx 14 15                     @noisy det975
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        764
mxx 1 7                       @noisy det974
mz 5                          @noisy det976
mx 6                          @noisy det974
mxx 17 11                     @noisy det975
mz 15                         @noisy det977
mx 16                         @noisy det975
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        765
mz 7                          @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det999 det1014 det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det999 det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det999 det1015 det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        766
mz 5                          @noisy det976
mx 7                          @noisy det982 det994 det999
mzx 3 6                       @noisy det982 det994 det999
mz 15                         @noisy det977
mx 17                         @noisy det982 det994 det999
mxz 16 13                     @noisy det982 det994 det999
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        767
mzx 4 5                       @noisy det982 det994 det999
mzz 6 7                       @noisy det978 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det982 det994 det999
mzz 16 17                     @noisy det979 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        768
mzz 5 7                       @noisy det980 det983 det986 det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det981 det983 det986 det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        769
mzz 6 7                       @noisy det978
mzz 16 17                     @noisy det979
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        770
mzz 5 7                       @noisy det980
mxx 2 6                       @noisy det982 det994 det999
mzz 17 15                     @noisy det981
mxx 16 12                     @noisy det982 det994 det999
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        771
mxx 0 5                       @noisy det982 det994 det999
mz 6                          @noisy det983 det986 det988 det999 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det982 det992 det994
mxx 10 15                     @noisy det982 det994 det999
mz 16                         @noisy det983 det986 det990 det999 det1022 det1023 det1026 det1034 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det982
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        772
mz 5                          @noisy det983 det986 det987 det991
mz 15                         @noisy det983 det986 det989 det993
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        773
mzz 0 10                      @noisy det983 det984 det986
mxx 1 11                      @noisy det983 det985 det986
mzz 2 12                      @noisy det983
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        774
mzz 0 10                      @noisy det984
mxx 1 11                      @noisy det985
mzz 2 12                      @noisy det986
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        775
mz 5                          @noisy det987
mz 6                          @noisy det988
mz 15                         @noisy det989
mz 16                         @noisy det990
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        776
mz 5                          @noisy det991
mx 7                          @noisy det992
mxx 3 6                       @noisy det999
mz 15                         @noisy det993
mx 17                         @noisy det994
mxx 16 13                     @noisy det999
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        777
mxx 0 5                       @noisy det999
mzz 6 7                       @noisy det995 det1006 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det999
mzz 16 17                     @noisy det996 det1007 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        778
mzz 5 7                       @noisy det997 det1014 det1023 det1026 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det998 det1015 det1023 det1026 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        779
mzz 6 7                       @noisy det995
mzz 16 17                     @noisy det996
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        780
mzz 5 7                       @noisy det997
mzx 2 6                       @noisy det999
mzz 17 15                     @noisy det998
mxz 16 12                     @noisy det999
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        781
mzx 1 7                       @noisy det999
mx 5                          @noisy det999
mz 6                          @noisy det1000 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det999
mx 15                         @noisy det999
mz 16                         @noisy det1001 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        782
mz 7                          @noisy det1006 det1014 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1000
mz 17                         @noisy det1007 det1015 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1001
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        783
mz 5                          @noisy det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1006
mzx 3 6                       @noisy det1006
mz 15                         @noisy det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1007
mxz 16 13                     @noisy det1007
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        784
mxx 4 5                       @noisy det1006
mzz 6 7                       @noisy det1002 det1014 det1022 det1034 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1007
mzz 16 17                     @noisy det1003 det1015 det1022 det1034 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        785
mzz 5 7                       @noisy det1004 det1014 det1022 det1034 det1039 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1005 det1015 det1022 det1034 det1039 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        786
mzz 6 7                       @noisy det1002
mzz 16 17                     @noisy det1003
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        787
mzz 5 7                       @noisy det1004
mzx 2 6                       @noisy det1006
mzz 17 15                     @noisy det1005
mxz 16 12                     @noisy det1007
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        788
mxx 1 7                       @noisy det1006
mx 5                          @noisy det1006
mz 6                          @noisy det1008 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1007
mx 15                         @noisy det1007
mz 16                         @noisy det1009 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        789
mz 7                          @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1022 det1034 det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        790
mz 6                          @noisy det1008
mx 7                          @noisy det1014
mzx 0 5                       @noisy det1014
mz 16                         @noisy det1009
mx 17                         @noisy det1015
mzx 10 15                     @noisy det1015
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        791
mxx 3 6                       @noisy det1014
mzz 5 7                       @noisy det1010 det1022 det1034 det1046 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1015
mzz 17 15                     @noisy det1011 det1022 det1034 det1047 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        792
mzz 6 7                       @noisy det1012 det1022 det1034 det1039 det1046 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1013 det1022 det1034 det1039 det1047 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        793
mzz 5 7                       @noisy det1010
mzz 17 15                     @noisy det1011
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        794
mzz 6 7                       @noisy det1012
mzx 4 5                       @noisy det1014
mzz 16 17                     @noisy det1013
mzx 14 15                     @noisy det1015
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        795
mxx 1 7                       @noisy det1014
mz 5                          @noisy det1016
mx 6                          @noisy det1014
mxx 17 11                     @noisy det1015
mz 15                         @noisy det1017
mx 16                         @noisy det1015
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        796
mz 7                          @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1039 det1054 det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1039 det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1039 det1055 det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        797
mz 5                          @noisy det1016
mx 7                          @noisy det1022 det1034 det1039
mzx 3 6                       @noisy det1022 det1034 det1039
mz 15                         @noisy det1017
mx 17                         @noisy det1022 det1034 det1039
mxz 16 13                     @noisy det1022 det1034 det1039
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        798
mzx 4 5                       @noisy det1022 det1034 det1039
mzz 6 7                       @noisy det1018 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1022 det1034 det1039
mzz 16 17                     @noisy det1019 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        799
mzz 5 7                       @noisy det1020 det1023 det1026 det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1021 det1023 det1026 det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        800
mzz 6 7                       @noisy det1018
mzz 16 17                     @noisy det1019
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        801
mzz 5 7                       @noisy det1020
mxx 2 6                       @noisy det1022 det1034 det1039
mzz 17 15                     @noisy det1021
mxx 16 12                     @noisy det1022 det1034 det1039
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        802
mxx 0 5                       @noisy det1022 det1034 det1039
mz 6                          @noisy det1023 det1026 det1028 det1039 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1022 det1032 det1034
mxx 10 15                     @noisy det1022 det1034 det1039
mz 16                         @noisy det1023 det1026 det1030 det1039 det1062 det1063 det1066 det1074 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1022
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        803
mz 5                          @noisy det1023 det1026 det1027 det1031
mz 15                         @noisy det1023 det1026 det1029 det1033
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        804
mzz 0 10                      @noisy det1023 det1024 det1026
mxx 1 11                      @noisy det1023 det1025 det1026
mzz 2 12                      @noisy det1023
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        805
mzz 0 10                      @noisy det1024
mxx 1 11                      @noisy det1025
mzz 2 12                      @noisy det1026
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        806
mz 5                          @noisy det1027
mz 6                          @noisy det1028
mz 15                         @noisy det1029
mz 16                         @noisy det1030
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        807
mz 5                          @noisy det1031
mx 7                          @noisy det1032
mxx 3 6                       @noisy det1039
mz 15                         @noisy det1033
mx 17                         @noisy det1034
mxx 16 13                     @noisy det1039
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        808
mxx 0 5                       @noisy det1039
mzz 6 7                       @noisy det1035 det1046 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1039
mzz 16 17                     @noisy det1036 det1047 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        809
mzz 5 7                       @noisy det1037 det1054 det1063 det1066 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1038 det1055 det1063 det1066 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        810
mzz 6 7                       @noisy det1035
mzz 16 17                     @noisy det1036
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        811
mzz 5 7                       @noisy det1037
mzx 2 6                       @noisy det1039
mzz 17 15                     @noisy det1038
mxz 16 12                     @noisy det1039
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        812
mzx 1 7                       @noisy det1039
mx 5                          @noisy det1039
mz 6                          @noisy det1040 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1039
mx 15                         @noisy det1039
mz 16                         @noisy det1041 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        813
mz 7                          @noisy det1046 det1054 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1040
mz 17                         @noisy det1047 det1055 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1041
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        814
mz 5                          @noisy det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1046
mzx 3 6                       @noisy det1046
mz 15                         @noisy det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1047
mxz 16 13                     @noisy det1047
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        815
mxx 4 5                       @noisy det1046
mzz 6 7                       @noisy det1042 det1054 det1062 det1074 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1047
mzz 16 17                     @noisy det1043 det1055 det1062 det1074 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        816
mzz 5 7                       @noisy det1044 det1054 det1062 det1074 det1079 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1045 det1055 det1062 det1074 det1079 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        817
mzz 6 7                       @noisy det1042
mzz 16 17                     @noisy det1043
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        818
mzz 5 7                       @noisy det1044
mzx 2 6                       @noisy det1046
mzz 17 15                     @noisy det1045
mxz 16 12                     @noisy det1047
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        819
mxx 1 7                       @noisy det1046
mx 5                          @noisy det1046
mz 6                          @noisy det1048 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1047
mx 15                         @noisy det1047
mz 16                         @noisy det1049 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        820
mz 7                          @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1062 det1074 det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        821
mz 6                          @noisy det1048
mx 7                          @noisy det1054
mzx 0 5                       @noisy det1054
mz 16                         @noisy det1049
mx 17                         @noisy det1055
mzx 10 15                     @noisy det1055
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        822
mxx 3 6                       @noisy det1054
mzz 5 7                       @noisy det1050 det1062 det1074 det1086 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1055
mzz 17 15                     @noisy det1051 det1062 det1074 det1087 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        823
mzz 6 7                       @noisy det1052 det1062 det1074 det1079 det1086 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1053 det1062 det1074 det1079 det1087 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        824
mzz 5 7                       @noisy det1050
mzz 17 15                     @noisy det1051
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        825
mzz 6 7                       @noisy det1052
mzx 4 5                       @noisy det1054
mzz 16 17                     @noisy det1053
mzx 14 15                     @noisy det1055
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        826
mxx 1 7                       @noisy det1054
mz 5                          @noisy det1056
mx 6                          @noisy det1054
mxx 17 11                     @noisy det1055
mz 15                         @noisy det1057
mx 16                         @noisy det1055
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        827
mz 7                          @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1079 det1094 det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1079 det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1079 det1095 det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        828
mz 5                          @noisy det1056
mx 7                          @noisy det1062 det1074 det1079
mzx 3 6                       @noisy det1062 det1074 det1079
mz 15                         @noisy det1057
mx 17                         @noisy det1062 det1074 det1079
mxz 16 13                     @noisy det1062 det1074 det1079
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        829
mzx 4 5                       @noisy det1062 det1074 det1079
mzz 6 7                       @noisy det1058 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1062 det1074 det1079
mzz 16 17                     @noisy det1059 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        830
mzz 5 7                       @noisy det1060 det1063 det1066 det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1061 det1063 det1066 det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        831
mzz 6 7                       @noisy det1058
mzz 16 17                     @noisy det1059
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        832
mzz 5 7                       @noisy det1060
mxx 2 6                       @noisy det1062 det1074 det1079
mzz 17 15                     @noisy det1061
mxx 16 12                     @noisy det1062 det1074 det1079
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        833
mxx 0 5                       @noisy det1062 det1074 det1079
mz 6                          @noisy det1063 det1066 det1068 det1079 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1062 det1072 det1074
mxx 10 15                     @noisy det1062 det1074 det1079
mz 16                         @noisy det1063 det1066 det1070 det1079 det1102 det1103 det1106 det1114 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1062
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        834
mz 5                          @noisy det1063 det1066 det1067 det1071
mz 15                         @noisy det1063 det1066 det1069 det1073
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        835
mzz 0 10                      @noisy det1063 det1064 det1066
mxx 1 11                      @noisy det1063 det1065 det1066
mzz 2 12                      @noisy det1063
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        836
mzz 0 10                      @noisy det1064
mxx 1 11                      @noisy det1065
mzz 2 12                      @noisy det1066
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        837
mz 5                          @noisy det1067
mz 6                          @noisy det1068
mz 15                         @noisy det1069
mz 16                         @noisy det1070
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        838
mz 5                          @noisy det1071
mx 7                          @noisy det1072
mxx 3 6                       @noisy det1079
mz 15                         @noisy det1073
mx 17                         @noisy det1074
mxx 16 13                     @noisy det1079
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        839
mxx 0 5                       @noisy det1079
mzz 6 7                       @noisy det1075 det1086 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1079
mzz 16 17                     @noisy det1076 det1087 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        840
mzz 5 7                       @noisy det1077 det1094 det1103 det1106 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1078 det1095 det1103 det1106 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        841
mzz 6 7                       @noisy det1075
mzz 16 17                     @noisy det1076
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        842
mzz 5 7                       @noisy det1077
mzx 2 6                       @noisy det1079
mzz 17 15                     @noisy det1078
mxz 16 12                     @noisy det1079
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        843
mzx 1 7                       @noisy det1079
mx 5                          @noisy det1079
mz 6                          @noisy det1080 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1079
mx 15                         @noisy det1079
mz 16                         @noisy det1081 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        844
mz 7                          @noisy det1086 det1094 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1080
mz 17                         @noisy det1087 det1095 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1081
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        845
mz 5                          @noisy det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1086
mzx 3 6                       @noisy det1086
mz 15                         @noisy det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1087
mxz 16 13                     @noisy det1087
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        846
mxx 4 5                       @noisy det1086
mzz 6 7                       @noisy det1082 det1094 det1102 det1114 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1087
mzz 16 17                     @noisy det1083 det1095 det1102 det1114 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        847
mzz 5 7                       @noisy det1084 det1094 det1102 det1114 det1119 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1085 det1095 det1102 det1114 det1119 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        848
mzz 6 7                       @noisy det1082
mzz 16 17                     @noisy det1083
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        849
mzz 5 7                       @noisy det1084
mzx 2 6                       @noisy det1086
mzz 17 15                     @noisy det1085
mxz 16 12                     @noisy det1087
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        850
mxx 1 7                       @noisy det1086
mx 5                          @noisy det1086
mz 6                          @noisy det1088 det1126 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1087
mx 15                         @noisy det1087
mz 16                         @noisy det1089 det1127 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        851
mz 7                          @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1102 det1114 det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        852
mz 6                          @noisy det1088
mx 7                          @noisy det1094
mzx 0 5                       @noisy det1094
mz 16                         @noisy det1089
mx 17                         @noisy det1095
mzx 10 15                     @noisy det1095
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        853
mxx 3 6                       @noisy det1094
mzz 5 7                       @noisy det1090 det1102 det1114 det1126 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1095
mzz 17 15                     @noisy det1091 det1102 det1114 det1127 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        854
mzz 6 7                       @noisy det1092 det1102 det1114 det1119 det1126 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1093 det1102 det1114 det1119 det1127 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        855
mzz 5 7                       @noisy det1090
mzz 17 15                     @noisy det1091
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        856
mzz 6 7                       @noisy det1092
mzx 4 5                       @noisy det1094
mzz 16 17                     @noisy det1093
mzx 14 15                     @noisy det1095
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        857
mxx 1 7                       @noisy det1094
mz 5                          @noisy det1096
mx 6                          @noisy det1094
mxx 17 11                     @noisy det1095
mz 15                         @noisy det1097
mx 16                         @noisy det1095
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        858
mz 7                          @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1119 det1134 det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1119 det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1119 det1135 det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        859
mz 5                          @noisy det1096
mx 7                          @noisy det1102 det1114 det1119
mzx 3 6                       @noisy det1102 det1114 det1119
mz 15                         @noisy det1097
mx 17                         @noisy det1102 det1114 det1119
mxz 16 13                     @noisy det1102 det1114 det1119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        860
mzx 4 5                       @noisy det1102 det1114 det1119
mzz 6 7                       @noisy det1098 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1102 det1114 det1119
mzz 16 17                     @noisy det1099 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        861
mzz 5 7                       @noisy det1100 det1103 det1106 det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1101 det1103 det1106 det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        862
mzz 6 7                       @noisy det1098
mzz 16 17                     @noisy det1099
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        863
mzz 5 7                       @noisy det1100
mxx 2 6                       @noisy det1102 det1114 det1119
mzz 17 15                     @noisy det1101
mxx 16 12                     @noisy det1102 det1114 det1119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        864
mxx 0 5                       @noisy det1102 det1114 det1119
mz 6                          @noisy det1103 det1106 det1108 det1119 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1102 det1112 det1114
mxx 10 15                     @noisy det1102 det1114 det1119
mz 16                         @noisy det1103 det1106 det1110 det1119 det1142 det1143 det1146 det1154 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1102
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        865
mz 5                          @noisy det1103 det1106 det1107 det1111
mz 15                         @noisy det1103 det1106 det1109 det1113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        866
mzz 0 10                      @noisy det1103 det1104 det1106
mxx 1 11                      @noisy det1103 det1105 det1106
mzz 2 12                      @noisy det1103
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        867
mzz 0 10                      @noisy det1104
mxx 1 11                      @noisy det1105
mzz 2 12                      @noisy det1106
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        868
mz 5                          @noisy det1107
mz 6                          @noisy det1108
mz 15                         @noisy det1109
mz 16                         @noisy det1110
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        869
mz 5                          @noisy det1111
mx 7                          @noisy det1112
mxx 3 6                       @noisy det1119
mz 15                         @noisy det1113
mx 17                         @noisy det1114
mxx 16 13                     @noisy det1119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        870
mxx 0 5                       @noisy det1119
mzz 6 7                       @noisy det1115 det1126 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1119
mzz 16 17                     @noisy det1116 det1127 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        871
mzz 5 7                       @noisy det1117 det1134 det1143 det1146 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1118 det1135 det1143 det1146 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        872
mzz 6 7                       @noisy det1115
mzz 16 17                     @noisy det1116
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        873
mzz 5 7                       @noisy det1117
mzx 2 6                       @noisy det1119
mzz 17 15                     @noisy det1118
mxz 16 12                     @noisy det1119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        874
mzx 1 7                       @noisy det1119
mx 5                          @noisy det1119
mz 6                          @noisy det1120 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1119
mx 15                         @noisy det1119
mz 16                         @noisy det1121 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        875
mz 7                          @noisy det1126 det1134 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1120
mz 17                         @noisy det1127 det1135 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1121
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        876
mz 5                          @noisy det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1126
mzx 3 6                       @noisy det1126
mz 15                         @noisy det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1127
mxz 16 13                     @noisy det1127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        877
mxx 4 5                       @noisy det1126
mzz 6 7                       @noisy det1122 det1134 det1142 det1154 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1127
mzz 16 17                     @noisy det1123 det1135 det1142 det1154 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        878
mzz 5 7                       @noisy det1124 det1134 det1142 det1154 det1159 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1125 det1135 det1142 det1154 det1159 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        879
mzz 6 7                       @noisy det1122
mzz 16 17                     @noisy det1123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        880
mzz 5 7                       @noisy det1124
mzx 2 6                       @noisy det1126
mzz 17 15                     @noisy det1125
mxz 16 12                     @noisy det1127
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        881
mxx 1 7                       @noisy det1126
mx 5                          @noisy det1126
mz 6                          @noisy det1128 det1166 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1127
mx 15                         @noisy det1127
mz 16                         @noisy det1129 det1167 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        882
mz 7                          @noisy det1159 det1199 det1239 det1279 det1316
mz 5                          @noisy det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1159 det1199 det1239 det1279 det1316
mz 15                         @noisy det1142 det1154 det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        883
mz 6                          @noisy det1128
mx 7                          @noisy det1134
mzx 0 5                       @noisy det1134
mz 16                         @noisy det1129
mx 17                         @noisy det1135
mzx 10 15                     @noisy det1135
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        884
mxx 3 6                       @noisy det1134
mzz 5 7                       @noisy det1130 det1142 det1154 det1166 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1135
mzz 17 15                     @noisy det1131 det1142 det1154 det1167 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        885
mzz 6 7                       @noisy det1132 det1142 det1154 det1159 det1166 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1133 det1142 det1154 det1159 det1167 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        886
mzz 5 7                       @noisy det1130
mzz 17 15                     @noisy det1131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        887
mzz 6 7                       @noisy det1132
mzx 4 5                       @noisy det1134
mzz 16 17                     @noisy det1133
mzx 14 15                     @noisy det1135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        888
mxx 1 7                       @noisy det1134
mz 5                          @noisy det1136
mx 6                          @noisy det1134
mxx 17 11                     @noisy det1135
mz 15                         @noisy det1137
mx 16                         @noisy det1135
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        889
mz 7                          @noisy det1159 det1199 det1239 det1279 det1316
mz 6                          @noisy det1159 det1174 det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1159 det1199 det1239 det1279 det1316
mz 16                         @noisy det1159 det1175 det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        890
mz 5                          @noisy det1136
mx 7                          @noisy det1142 det1154 det1159
mzx 3 6                       @noisy det1142 det1154 det1159
mz 15                         @noisy det1137
mx 17                         @noisy det1142 det1154 det1159
mxz 16 13                     @noisy det1142 det1154 det1159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        891
mzx 4 5                       @noisy det1142 det1154 det1159
mzz 6 7                       @noisy det1138 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1142 det1154 det1159
mzz 16 17                     @noisy det1139 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        892
mzz 5 7                       @noisy det1140 det1143 det1146 det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1141 det1143 det1146 det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        893
mzz 6 7                       @noisy det1138
mzz 16 17                     @noisy det1139
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        894
mzz 5 7                       @noisy det1140
mxx 2 6                       @noisy det1142 det1154 det1159
mzz 17 15                     @noisy det1141
mxx 16 12                     @noisy det1142 det1154 det1159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        895
mxx 0 5                       @noisy det1142 det1154 det1159
mz 6                          @noisy det1143 det1146 det1148 det1159 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1142 det1152 det1154
mxx 10 15                     @noisy det1142 det1154 det1159
mz 16                         @noisy det1143 det1146 det1150 det1159 det1182 det1183 det1186 det1194 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1142
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        896
mz 5                          @noisy det1143 det1146 det1147 det1151
mz 15                         @noisy det1143 det1146 det1149 det1153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        897
mzz 0 10                      @noisy det1143 det1144 det1146
mxx 1 11                      @noisy det1143 det1145 det1146
mzz 2 12                      @noisy det1143
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        898
mzz 0 10                      @noisy det1144
mxx 1 11                      @noisy det1145
mzz 2 12                      @noisy det1146
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        899
mz 5                          @noisy det1147
mz 6                          @noisy det1148
mz 15                         @noisy det1149
mz 16                         @noisy det1150
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        900
mz 5                          @noisy det1151
mx 7                          @noisy det1152
mxx 3 6                       @noisy det1159
mz 15                         @noisy det1153
mx 17                         @noisy det1154
mxx 16 13                     @noisy det1159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        901
mxx 0 5                       @noisy det1159
mzz 6 7                       @noisy det1155 det1166 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1159
mzz 16 17                     @noisy det1156 det1167 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        902
mzz 5 7                       @noisy det1157 det1174 det1183 det1186 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1158 det1175 det1183 det1186 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        903
mzz 6 7                       @noisy det1155
mzz 16 17                     @noisy det1156
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        904
mzz 5 7                       @noisy det1157
mzx 2 6                       @noisy det1159
mzz 17 15                     @noisy det1158
mxz 16 12                     @noisy det1159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        905
mzx 1 7                       @noisy det1159
mx 5                          @noisy det1159
mz 6                          @noisy det1160 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1159
mx 15                         @noisy det1159
mz 16                         @noisy det1161 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        906
mz 7                          @noisy det1166 det1174 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1160
mz 17                         @noisy det1167 det1175 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        907
mz 5                          @noisy det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1166
mzx 3 6                       @noisy det1166
mz 15                         @noisy det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1167
mxz 16 13                     @noisy det1167
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        908
mxx 4 5                       @noisy det1166
mzz 6 7                       @noisy det1162 det1174 det1182 det1194 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1167
mzz 16 17                     @noisy det1163 det1175 det1182 det1194 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        909
mzz 5 7                       @noisy det1164 det1174 det1182 det1194 det1199 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1165 det1175 det1182 det1194 det1199 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        910
mzz 6 7                       @noisy det1162
mzz 16 17                     @noisy det1163
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        911
mzz 5 7                       @noisy det1164
mzx 2 6                       @noisy det1166
mzz 17 15                     @noisy det1165
mxz 16 12                     @noisy det1167
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        912
mxx 1 7                       @noisy det1166
mx 5                          @noisy det1166
mz 6                          @noisy det1168 det1206 det1246 det1286 det1323
mxx 17 11                     @noisy det1167
mx 15                         @noisy det1167
mz 16                         @noisy det1169 det1207 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        913
mz 7                          @noisy det1199 det1239 det1279 det1316
mz 5                          @noisy det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1199 det1239 det1279 det1316
mz 15                         @noisy det1182 det1194 det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        914
mz 6                          @noisy det1168
mx 7                          @noisy det1174
mzx 0 5                       @noisy det1174
mz 16                         @noisy det1169
mx 17                         @noisy det1175
mzx 10 15                     @noisy det1175
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        915
mxx 3 6                       @noisy det1174
mzz 5 7                       @noisy det1170 det1182 det1194 det1206 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1175
mzz 17 15                     @noisy det1171 det1182 det1194 det1207 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        916
mzz 6 7                       @noisy det1172 det1182 det1194 det1199 det1206 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1173 det1182 det1194 det1199 det1207 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        917
mzz 5 7                       @noisy det1170
mzz 17 15                     @noisy det1171
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        918
mzz 6 7                       @noisy det1172
mzx 4 5                       @noisy det1174
mzz 16 17                     @noisy det1173
mzx 14 15                     @noisy det1175
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        919
mxx 1 7                       @noisy det1174
mz 5                          @noisy det1176
mx 6                          @noisy det1174
mxx 17 11                     @noisy det1175
mz 15                         @noisy det1177
mx 16                         @noisy det1175
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        920
mz 7                          @noisy det1199 det1239 det1279 det1316
mz 6                          @noisy det1199 det1214 det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1199 det1239 det1279 det1316
mz 16                         @noisy det1199 det1215 det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        921
mz 5                          @noisy det1176
mx 7                          @noisy det1182 det1194 det1199
mzx 3 6                       @noisy det1182 det1194 det1199
mz 15                         @noisy det1177
mx 17                         @noisy det1182 det1194 det1199
mxz 16 13                     @noisy det1182 det1194 det1199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        922
mzx 4 5                       @noisy det1182 det1194 det1199
mzz 6 7                       @noisy det1178 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1182 det1194 det1199
mzz 16 17                     @noisy det1179 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        923
mzz 5 7                       @noisy det1180 det1183 det1186 det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1181 det1183 det1186 det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        924
mzz 6 7                       @noisy det1178
mzz 16 17                     @noisy det1179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        925
mzz 5 7                       @noisy det1180
mxx 2 6                       @noisy det1182 det1194 det1199
mzz 17 15                     @noisy det1181
mxx 16 12                     @noisy det1182 det1194 det1199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        926
mxx 0 5                       @noisy det1182 det1194 det1199
mz 6                          @noisy det1183 det1186 det1188 det1199 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1182 det1192 det1194
mxx 10 15                     @noisy det1182 det1194 det1199
mz 16                         @noisy det1183 det1186 det1190 det1199 det1222 det1223 det1226 det1234 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1182
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        927
mz 5                          @noisy det1183 det1186 det1187 det1191
mz 15                         @noisy det1183 det1186 det1189 det1193
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        928
mzz 0 10                      @noisy det1183 det1184 det1186
mxx 1 11                      @noisy det1183 det1185 det1186
mzz 2 12                      @noisy det1183
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        929
mzz 0 10                      @noisy det1184
mxx 1 11                      @noisy det1185
mzz 2 12                      @noisy det1186
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        930
mz 5                          @noisy det1187
mz 6                          @noisy det1188
mz 15                         @noisy det1189
mz 16                         @noisy det1190
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        931
mz 5                          @noisy det1191
mx 7                          @noisy det1192
mxx 3 6                       @noisy det1199
mz 15                         @noisy det1193
mx 17                         @noisy det1194
mxx 16 13                     @noisy det1199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        932
mxx 0 5                       @noisy det1199
mzz 6 7                       @noisy det1195 det1206 det1246 det1286 det1323
mxx 10 15                     @noisy det1199
mzz 16 17                     @noisy det1196 det1207 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        933
mzz 5 7                       @noisy det1197 det1214 det1223 det1226 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1198 det1215 det1223 det1226 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        934
mzz 6 7                       @noisy det1195
mzz 16 17                     @noisy det1196
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        935
mzz 5 7                       @noisy det1197
mzx 2 6                       @noisy det1199
mzz 17 15                     @noisy det1198
mxz 16 12                     @noisy det1199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        936
mzx 1 7                       @noisy det1199
mx 5                          @noisy det1199
mz 6                          @noisy det1200 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1199
mx 15                         @noisy det1199
mz 16                         @noisy det1201 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        937
mz 7                          @noisy det1206 det1214 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1200
mz 17                         @noisy det1207 det1215 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1201
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        938
mz 5                          @noisy det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1206
mzx 3 6                       @noisy det1206
mz 15                         @noisy det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1207
mxz 16 13                     @noisy det1207
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        939
mxx 4 5                       @noisy det1206
mzz 6 7                       @noisy det1202 det1214 det1222 det1234 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1207
mzz 16 17                     @noisy det1203 det1215 det1222 det1234 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        940
mzz 5 7                       @noisy det1204 det1214 det1222 det1234 det1239 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1205 det1215 det1222 det1234 det1239 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        941
mzz 6 7                       @noisy det1202
mzz 16 17                     @noisy det1203
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        942
mzz 5 7                       @noisy det1204
mzx 2 6                       @noisy det1206
mzz 17 15                     @noisy det1205
mxz 16 12                     @noisy det1207
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        943
mxx 1 7                       @noisy det1206
mx 5                          @noisy det1206
mz 6                          @noisy det1208 det1246 det1286 det1323
mxx 17 11                     @noisy det1207
mx 15                         @noisy det1207
mz 16                         @noisy det1209 det1247 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        944
mz 7                          @noisy det1239 det1279 det1316
mz 5                          @noisy det1222 det1234 det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1239 det1279 det1316
mz 15                         @noisy det1222 det1234 det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        945
mz 6                          @noisy det1208
mx 7                          @noisy det1214
mzx 0 5                       @noisy det1214
mz 16                         @noisy det1209
mx 17                         @noisy det1215
mzx 10 15                     @noisy det1215
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        946
mxx 3 6                       @noisy det1214
mzz 5 7                       @noisy det1210 det1222 det1234 det1246 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1215
mzz 17 15                     @noisy det1211 det1222 det1234 det1247 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        947
mzz 6 7                       @noisy det1212 det1222 det1234 det1239 det1246 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1213 det1222 det1234 det1239 det1247 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        948
mzz 5 7                       @noisy det1210
mzz 17 15                     @noisy det1211
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        949
mzz 6 7                       @noisy det1212
mzx 4 5                       @noisy det1214
mzz 16 17                     @noisy det1213
mzx 14 15                     @noisy det1215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        950
mxx 1 7                       @noisy det1214
mz 5                          @noisy det1216
mx 6                          @noisy det1214
mxx 17 11                     @noisy det1215
mz 15                         @noisy det1217
mx 16                         @noisy det1215
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        951
mz 7                          @noisy det1239 det1279 det1316
mz 6                          @noisy det1239 det1254 det1279 det1294 det1316 det1331
mz 17                         @noisy det1239 det1279 det1316
mz 16                         @noisy det1239 det1255 det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        952
mz 5                          @noisy det1216
mx 7                          @noisy det1222 det1234 det1239
mzx 3 6                       @noisy det1222 det1234 det1239
mz 15                         @noisy det1217
mx 17                         @noisy det1222 det1234 det1239
mxz 16 13                     @noisy det1222 det1234 det1239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        953
mzx 4 5                       @noisy det1222 det1234 det1239
mzz 6 7                       @noisy det1218 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1222 det1234 det1239
mzz 16 17                     @noisy det1219 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        954
mzz 5 7                       @noisy det1220 det1223 det1226 det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1221 det1223 det1226 det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        955
mzz 6 7                       @noisy det1218
mzz 16 17                     @noisy det1219
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        956
mzz 5 7                       @noisy det1220
mxx 2 6                       @noisy det1222 det1234 det1239
mzz 17 15                     @noisy det1221
mxx 16 12                     @noisy det1222 det1234 det1239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        957
mxx 0 5                       @noisy det1222 det1234 det1239
mz 6                          @noisy det1223 det1226 det1228 det1239 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 7                          @noisy det1222 det1232 det1234
mxx 10 15                     @noisy det1222 det1234 det1239
mz 16                         @noisy det1223 det1226 det1230 det1239 det1262 det1263 det1266 det1274 det1302 det1310 det1340
mx 17                         @noisy det1222
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        958
mz 5                          @noisy det1223 det1226 det1227 det1231
mz 15                         @noisy det1223 det1226 det1229 det1233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        959
mzz 0 10                      @noisy det1223 det1224 det1226
mxx 1 11                      @noisy det1223 det1225 det1226
mzz 2 12                      @noisy det1223
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        960
mzz 0 10                      @noisy det1224
mxx 1 11                      @noisy det1225
mzz 2 12                      @noisy det1226
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        961
mz 5                          @noisy det1227
mz 6                          @noisy det1228
mz 15                         @noisy det1229
mz 16                         @noisy det1230
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        962
mz 5                          @noisy det1231
mx 7                          @noisy det1232
mxx 3 6                       @noisy det1239
mz 15                         @noisy det1233
mx 17                         @noisy det1234
mxx 16 13                     @noisy det1239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        963
mxx 0 5                       @noisy det1239
mzz 6 7                       @noisy det1235 det1246 det1286 det1323
mxx 10 15                     @noisy det1239
mzz 16 17                     @noisy det1236 det1247 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        964
mzz 5 7                       @noisy det1237 det1254 det1263 det1266 det1294 det1331
mzz 17 15                     @noisy det1238 det1255 det1263 det1266 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        965
mzz 6 7                       @noisy det1235
mzz 16 17                     @noisy det1236
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        966
mzz 5 7                       @noisy det1237
mzx 2 6                       @noisy det1239
mzz 17 15                     @noisy det1238
mxz 16 12                     @noisy det1239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        967
mzx 1 7                       @noisy det1239
mx 5                          @noisy det1239
mz 6                          @noisy det1240 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxz 17 11                     @noisy det1239
mx 15                         @noisy det1239
mz 16                         @noisy det1241 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        968
mz 7                          @noisy det1246 det1254 det1263 det1266 det1286 det1294 det1323 det1331
mz 6                          @noisy det1240
mz 17                         @noisy det1247 det1255 det1263 det1266 det1287 det1295 det1324 det1332
mz 16                         @noisy det1241
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        969
mz 5                          @noisy det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1246
mzx 3 6                       @noisy det1246
mz 15                         @noisy det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1247
mxz 16 13                     @noisy det1247
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        970
mxx 4 5                       @noisy det1246
mzz 6 7                       @noisy det1242 det1254 det1262 det1274 det1294 det1302 det1310 det1331 det1340
mxx 14 15                     @noisy det1247
mzz 16 17                     @noisy det1243 det1255 det1262 det1274 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        971
mzz 5 7                       @noisy det1244 det1254 det1262 det1274 det1279 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1245 det1255 det1262 det1274 det1279 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        972
mzz 6 7                       @noisy det1242
mzz 16 17                     @noisy det1243
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        973
mzz 5 7                       @noisy det1244
mzx 2 6                       @noisy det1246
mzz 17 15                     @noisy det1245
mxz 16 12                     @noisy det1247
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        974
mxx 1 7                       @noisy det1246
mx 5                          @noisy det1246
mz 6                          @noisy det1248 det1286 det1323
mxx 17 11                     @noisy det1247
mx 15                         @noisy det1247
mz 16                         @noisy det1249 det1287 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        975
mz 7                          @noisy det1279 det1316
mz 5                          @noisy det1262 det1274 det1302 det1310 det1340
mz 17                         @noisy det1279 det1316
mz 15                         @noisy det1262 det1274 det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        976
mz 6                          @noisy det1248
mx 7                          @noisy det1254
mzx 0 5                       @noisy det1254
mz 16                         @noisy det1249
mx 17                         @noisy det1255
mzx 10 15                     @noisy det1255
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        977
mxx 3 6                       @noisy det1254
mzz 5 7                       @noisy det1250 det1262 det1274 det1286 det1302 det1310 det1323 det1340
mxx 16 13                     @noisy det1255
mzz 17 15                     @noisy det1251 det1262 det1274 det1287 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        978
mzz 6 7                       @noisy det1252 det1262 det1274 det1279 det1286 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1253 det1262 det1274 det1279 det1287 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        979
mzz 5 7                       @noisy det1250
mzz 17 15                     @noisy det1251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        980
mzz 6 7                       @noisy det1252
mzx 4 5                       @noisy det1254
mzz 16 17                     @noisy det1253
mzx 14 15                     @noisy det1255
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        981
mxx 1 7                       @noisy det1254
mz 5                          @noisy det1256
mx 6                          @noisy det1254
mxx 17 11                     @noisy det1255
mz 15                         @noisy det1257
mx 16                         @noisy det1255
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        982
mz 7                          @noisy det1279 det1316
mz 6                          @noisy det1279 det1294 det1316 det1331
mz 17                         @noisy det1279 det1316
mz 16                         @noisy det1279 det1295 det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        983
mz 5                          @noisy det1256
mx 7                          @noisy det1262 det1274 det1279
mzx 3 6                       @noisy det1262 det1274 det1279
mz 15                         @noisy det1257
mx 17                         @noisy det1262 det1274 det1279
mxz 16 13                     @noisy det1262 det1274 det1279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        984
mzx 4 5                       @noisy det1262 det1274 det1279
mzz 6 7                       @noisy det1258 det1263 det1266 det1286 det1294 det1323 det1331
mzx 14 15                     @noisy det1262 det1274 det1279
mzz 16 17                     @noisy det1259 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        985
mzz 5 7                       @noisy det1260 det1263 det1266 det1286 det1294 det1323 det1331
mzz 17 15                     @noisy det1261 det1263 det1266 det1287 det1295 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        986
mzz 6 7                       @noisy det1258
mzz 16 17                     @noisy det1259
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        987
mzz 5 7                       @noisy det1260
mxx 2 6                       @noisy det1262 det1274 det1279
mzz 17 15                     @noisy det1261
mxx 16 12                     @noisy det1262 det1274 det1279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        988
mxx 0 5                       @noisy det1262 det1274 det1279
mz 6                          @noisy det1263 det1266 det1268 det1279 det1302 det1310 det1340
mx 7                          @noisy det1262 det1272 det1274 det1315 det1316
mxx 10 15                     @noisy det1262 det1274 det1279
mz 16                         @noisy det1263 det1266 det1270 det1279 det1302 det1310 det1340
mx 17                         @noisy det1262
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        989
mz 5                          @noisy det1263 det1266 det1267 det1271
mz 15                         @noisy det1263 det1266 det1269 det1273
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        990
mzz 0 10                      @noisy det1263 det1264 det1266
mxx 1 11                      @noisy det1263 det1265 det1266
mzz 2 12                      @noisy det1263
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        991
mzz 0 10                      @noisy det1264
mxx 1 11                      @noisy det1265
mzz 2 12                      @noisy det1266
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        992
mz 5                          @noisy det1267
mz 6                          @noisy det1268
mz 15                         @noisy det1269
mz 16                         @noisy det1270
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        993
mz 5                          @noisy det1271
mx 7                          @noisy det1272
mxx 3 6                       @noisy det1279 det1315 det1316
mz 15                         @noisy det1273
mx 17                         @noisy det1274
mxx 16 13                     @noisy det1279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        994
mxx 0 5                       @noisy det1279 det1315 det1316
mzz 6 7                       @noisy det1275 det1286 det1323
mxx 10 15                     @noisy det1279
mzz 16 17                     @noisy det1276 det1287 det1324
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        995
mzz 5 7                       @noisy det1277 det1294 det1331
mzz 17 15                     @noisy det1278 det1295 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        996
mzz 6 7                       @noisy det1275
mzz 16 17                     @noisy det1276
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        997
mzz 5 7                       @noisy det1277
mzx 2 6                       @noisy det1279 det1315 det1316
mzz 17 15                     @noisy det1278
mxz 16 12                     @noisy det1279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        998
mzx 1 7                       @noisy det1279 det1315 det1316
mx 5                          @noisy det1279 det1315 det1316
mz 6                          @noisy det1280 det1294 det1302 det1310 det1315 det1316 det1331 det1340
mxz 17 11                     @noisy det1279
mx 15                         @noisy det1279
mz 16                         @noisy det1281 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        999
mz 7                          @noisy det1286 det1294 det1323 det1331
mz 6                          @noisy det1280
mz 17                         @noisy det1287 det1295 det1324 det1332
mz 16                         @noisy det1281
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------       1000
mz 5                          @noisy det1294 det1302 det1310 det1316 det1331 det1340
mx 7                          @noisy det1286
mzx 3 6                       @noisy det1286
mz 15                         @noisy det1295 det1302 det1310 det1316 det1332 det1340
mx 17                         @noisy det1287
mxz 16 13                     @noisy det1287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------       1001
mxx 4 5                       @noisy det1286
mzz 6 7                       @noisy det1282 det1294 det1302 det1310 det1315 det1316 det1331 det1340
mxx 14 15                     @noisy det1287
mzz 16 17                     @noisy det1283 det1295 det1302 det1310 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------       1002
mzz 5 7                       @noisy det1284 det1294 det1302 det1310 det1316 det1331 det1340
mzz 17 15                     @noisy det1285 det1295 det1302 det1310 det1316 det1332 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------       1003
mzz 6 7                       @noisy det1282
mzz 16 17                     @noisy det1283
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------       1004
mzz 5 7                       @noisy det1284
mzx 2 6                       @noisy det1286
mzz 17 15                     @noisy det1285
mxz 16 12                     @noisy det1287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------       1005
mxx 1 7                       @noisy det1286
mx 5                          @noisy det1286
mz 6                          @noisy det1288 det1323
mxx 17 11                     @noisy det1287
mx 15                         @noisy det1287
mz 16                         @noisy det1289 det1324
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------       1006
mz 7                          @noisy det1315
mz 5                          @noisy det1302 det1310 det1315 det1316 det1340
mz 17                         @noisy det1316
mz 15                         @noisy det1302 det1310 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------       1007
mz 6                          @noisy det1288
mx 7                          @noisy det1294
mzx 0 5                       @noisy det1294
mz 16                         @noisy det1289
mx 17                         @noisy det1295
mzx 10 15                     @noisy det1295
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------       1008
mxx 3 6                       @noisy det1294
mzz 5 7                       @noisy det1290 det1302 det1310 det1315 det1316 det1323 det1340
mxx 16 13                     @noisy det1295
mzz 17 15                     @noisy det1291 det1302 det1310 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------       1009
mzz 6 7                       @noisy det1292 det1302 det1310 det1316 det1323 det1340
mzz 16 17                     @noisy det1293 det1302 det1310 det1316 det1324 det1340
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------       1010
mzz 5 7                       @noisy det1290
mzz 17 15                     @noisy det1291
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------       1011
mzz 6 7                       @noisy det1292
mzx 4 5                       @noisy det1294
mzz 16 17                     @noisy det1293
mzx 14 15                     @noisy det1295
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------       1012
mxx 1 7                       @noisy det1294
mz 5                          @noisy det1296
mx 6                          @noisy det1294
mxx 17 11                     @noisy det1295
mz 15                         @noisy det1297
mx 16                         @noisy det1295
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------       1013
mz 7                          @noisy det1315
mz 6                          @noisy det1315 det1331
mz 17                         @noisy det1316
mz 16                         @noisy det1316 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------       1014
mz 5                          @noisy det1296
mx 7                          @noisy det1302 det1310 det1316 det1339 det1340
mzx 3 6                       @noisy det1302 det1310 det1316 det1339 det1340
mz 15                         @noisy det1297
mx 17                         @noisy det1302 det1310 det1316
mxz 16 13                     @noisy det1302 det1310 det1316
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------       1015
mzx 4 5                       @noisy det1302 det1310 det1316 det1339 det1340
mzz 6 7                       @noisy det1298 det1323 det1331
mzx 14 15                     @noisy det1302 det1310 det1316
mzz 16 17                     @noisy det1299 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------       1016
mzz 5 7                       @noisy det1300 det1323 det1331
mzz 17 15                     @noisy det1301 det1324 det1332
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------       1017
mzz 6 7                       @noisy det1298
mzz 16 17                     @noisy det1299
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------       1018
mzz 5 7                       @noisy det1300
mxx 2 6                       @noisy det1302 det1310 det1316 det1339 det1340
mzz 17 15                     @noisy det1301
mxx 16 12                     @noisy det1302 det1310 det1316
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------       1019
mxx 0 5                       @noisy det1302 det1310 det1316 det1339 det1340
mz 6                          @noisy det1304 det1315 det1339
mx 7                          @noisy det1302 det1308 det1310 det1315 det1316 det1339 det1340
mxx 10 15                     @noisy det1302 det1310 det1316
mz 16                         @noisy det1306 det1316 det1340
mx 17                         @noisy det1302
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------       1020
mz 5                          @noisy det1303 det1307
mz 15                         @noisy det1305 det1309
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------       1021
mz 5                          @det1303
mz 6                          @det1304
mz 15                         @det1305
mz 16                         @det1306

--------       1022
mz 5                          @det1307
mx 7                          @det1308
mxx 3 6                       @det1315
mz 15                         @det1309
mx 17                         @det1310
mxx 16 13                     @det1316

--------       1023
mxx 0 5                       @det1315
mzz 6 7                       @det1311 det1323
mxx 10 15                     @det1316
mzz 16 17                     @det1312 det1324

--------       1024
mzz 5 7                       @det1313 det1331
mzz 17 15                     @det1314 det1332

--------       1025
mzz 6 7                       @det1311
mzz 16 17                     @det1312

--------       1026
mzz 5 7                       @det1313
mzx 2 6                       @det1315
mzz 17 15                     @det1314
mxz 16 12                     @det1316

--------       1027
mzx 1 7                       @det1315
mx 5                          @det1315
mz 6                          @det1317 det1331 det1339
mxz 17 11                     @det1316
mx 15                         @det1316
mz 16                         @det1318 det1332 det1340

--------       1028
mz 7                          @det1323 det1331
mz 6                          @det1317
mz 17                         @det1324 det1332
mz 16                         @det1318

--------       1029
mz 5                          @det1331 det1339
mx 7                          @det1323
mzx 3 6                       @det1323
mz 15                         @det1332 det1340
mx 17                         @det1324
mxz 16 13                     @det1324

--------       1030
mxx 4 5                       @det1323
mzz 6 7                       @det1319 det1331 det1339
mxx 14 15                     @det1324
mzz 16 17                     @det1320 det1332 det1340

--------       1031
mzz 5 7                       @det1321 det1331 det1339
mzz 17 15                     @det1322 det1332 det1340

--------       1032
mzz 6 7                       @det1319
mzz 16 17                     @det1320

--------       1033
mzz 5 7                       @det1321
mzx 2 6                       @det1323
mzz 17 15                     @det1322
mxz 16 12                     @det1324

--------       1034
mxx 1 7                       @det1323
mx 5                          @det1323
mz 6                          @det1325
mxx 17 11                     @det1324
mx 15                         @det1324
mz 16                         @det1326

--------       1035
mz 7
mz 5                          @det1339
mz 17
mz 15                         @det1340

--------       1036
mz 6                          @det1325
mx 7                          @det1331
mzx 0 5                       @det1331
mz 16                         @det1326
mx 17                         @det1332
mzx 10 15                     @det1332

--------       1037
mxx 3 6                       @det1331
mzz 5 7                       @det1327 det1339
mxx 16 13                     @det1332
mzz 17 15                     @det1328 det1340

--------       1038
mzz 6 7                       @det1329 det1339
mzz 16 17                     @det1330 det1340

--------       1039
mzz 5 7                       @det1327
mzz 17 15                     @det1328

--------       1040
mzz 6 7                       @det1329
mzx 4 5                       @det1331
mzz 16 17                     @det1330
mzx 14 15                     @det1332

--------       1041
mxx 1 7                       @det1331
mz 5                          @det1333
mx 6                          @det1331
mxx 17 11                     @det1332
mz 15                         @det1334
mx 16                         @det1332

--------       1042
mz 7
mz 6
mz 17
mz 16

--------       1043
mz 5                          @det1333
mx 7                          @det1339
mzx 3 6                       @det1339
mz 15                         @det1334
mx 17                         @det1340
mxz 16 13                     @det1340

--------       1044
mzx 4 5                       @det1339
mzz 6 7                       @det1335
mzx 14 15                     @det1340
mzz 16 17                     @det1336

--------       1045
mzz 5 7                       @det1337
mzz 17 15                     @det1338

--------       1046
mzz 6 7                       @det1335
mzz 16 17                     @det1336

--------       1047
mzz 5 7                       @det1337
mxx 2 6                       @det1339
mzz 17 15                     @det1338
mxx 16 12                     @det1340

--------       1048
mxx 0 5                       @det1339
mz 6
mx 7                          @det1339
mxx 10 15                     @det1340
mz 16
mx 17                         @det1340

--------       1049
mz 5
mz 15



==> anc/circuits/Fig2_right/T_2.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det196
mxx 3 6                       @det39 det79 det119 det159 det196
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det196
mxx 16 13                     @det39 det79 det119 det159 det196

--------          2
mxx 0 5                       @det39 det79 det119 det159 det196
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det196
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det196
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det196

--------          6
mzx 1 7                       @det39 det79 det119 det159 det196
mx 5                          @det39 det79 det119 det159 det196
mz 6                          @det6 det39 det79 det119 det159 det196
mxz 17 11                     @det39 det79 det119 det159 det196
mx 15                         @det39 det79 det119 det159 det196
mz 16                         @det7 det39 det79 det119 det159 det196

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det203
mzx 3 6                       @det46 det86 det126 det166 det203
mz 15
mx 17                         @det47 det87 det127 det167 det204
mxz 16 13                     @det47 det87 det127 det167 det204

--------          9
mxx 4 5                       @det46 det86 det126 det166 det203
mzz 6 7                       @det8 det39 det79 det119 det159 det196
mxx 14 15                     @det47 det87 det127 det167 det204
mzz 16 17                     @det9 det39 det79 det119 det159 det196

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det203
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det204

--------         13
mxx 1 7                       @det46 det86 det126 det166 det203
mx 5                          @det46 det86 det126 det166 det203
mz 6                          @det12 det46 det86 det126 det166 det203
mxx 17 11                     @det47 det87 det127 det167 det204
mx 15                         @det47 det87 det127 det167 det204
mz 16                         @det13 det47 det87 det127 det167 det204

--------         14
mz 7                          @det39 det79 det119 det159 det196
mz 5                          @det39 det79 det119 det159 det196
mz 17                         @det39 det79 det119 det159 det196
mz 15                         @det39 det79 det119 det159 det196

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det211
mzx 0 5                       @det54 det94 det134 det174 det211
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det212
mzx 10 15                     @det55 det95 det135 det175 det212

--------         16
mxx 3 6                       @det54 det94 det134 det174 det211
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det196 det203
mxx 16 13                     @det55 det95 det135 det175 det212
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det196 det204

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det203
mzz 16 17                     @det17 det47 det87 det127 det167 det204

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det211
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det212

--------         20
mxx 1 7                       @det54 det94 det134 det174 det211
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det211
mxx 17 11                     @det55 det95 det135 det175 det212
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det212

--------         21
mz 7                          @det39 det79 det119 det159 det196
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det196 det211
mz 17                         @det39 det79 det119 det159 det196
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det196 det212

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det203 det211
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det204 det212

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det203 det211
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det204 det212

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det190 det220
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det190 det220
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det190 det196 det220

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det203
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det204
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det211
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
mz 16                         @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
mx 17                         @noisy det47
mxz 16 13                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det203
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det204
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         45
mz 7                          @noisy det79 det119 det159 det196
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det190 det220
mz 17                         @noisy det79 det119 det159 det196
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det190 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det190 det203 det220
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det190 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det190 det196 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         52
mz 7                          @noisy det79 det119 det159 det196
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det196 det211
mz 17                         @noisy det79 det119 det159 det196
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det196 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det190 det220
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det190 det220
mx 17                         @noisy det62
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det203
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det204
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det211
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
mz 16                         @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
mx 17                         @noisy det87
mxz 16 13                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det190 det211 det220
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det190 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det203
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det204
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         76
mz 7                          @noisy det119 det159 det196
mz 5                          @noisy det102 det114 det142 det154 det182 det190 det220
mz 17                         @noisy det119 det159 det196
mz 15                         @noisy det102 det114 det142 det154 det182 det190 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det190 det203 det220
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det190 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det190 det196 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         83
mz 7                          @noisy det119 det159 det196
mz 6                          @noisy det119 det134 det159 det174 det196 det211
mz 17                         @noisy det119 det159 det196
mz 16                         @noisy det119 det135 det159 det175 det196 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det203 det211
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det190 det220
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det190 det220
mx 17                         @noisy det102
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det203
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det204
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det211
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det190 det211 det220
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det190 det212 det220
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det203 det211
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det204 det212
mz 16                         @noisy det121
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
mx 17                         @noisy det127
mxz 16 13                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det190 det211 det220
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det190 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det190 det196 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det203
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det204
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        107
mz 7                          @noisy det159 det196
mz 5                          @noisy det142 det154 det182 det190 det220
mz 17                         @noisy det159 det196
mz 15                         @noisy det142 det154 det182 det190 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det190 det203 det220
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det190 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det190 det196 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        114
mz 7                          @noisy det159 det196
mz 6                          @noisy det159 det174 det196 det211
mz 17                         @noisy det159 det196
mz 16                         @noisy det159 det175 det196 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det203 det211
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det203 det211
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det190 det220
mx 7                          @noisy det142 det152 det154 det195 det196
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det190 det220
mx 17                         @noisy det142
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159 det195 det196
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        126
mxx 0 5                       @noisy det159 det195 det196
mzz 6 7                       @noisy det155 det166 det203
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det204
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        127
mzz 5 7                       @noisy det157 det174 det211
mzz 17 15                     @noisy det158 det175 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159 det195 det196
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        130
mzx 1 7                       @noisy det159 det195 det196
mx 5                          @noisy det159 det195 det196
mz 6                          @noisy det160 det174 det182 det190 det195 det196 det211 det220
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det190 det212 det220
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        131
mz 7                          @noisy det166 det174 det203 det211
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det204 det212
mz 16                         @noisy det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        132
mz 5                          @noisy det174 det182 det190 det196 det211 det220
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det190 det196 det212 det220
mx 17                         @noisy det167
mxz 16 13                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det190 det195 det196 det211 det220
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det190 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        134
mzz 5 7                       @noisy det164 det174 det182 det190 det196 det211 det220
mzz 17 15                     @noisy det165 det175 det182 det190 det196 det212 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det203
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det204
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        138
mz 7                          @noisy det195
mz 5                          @noisy det182 det190 det195 det196 det220
mz 17                         @noisy det196
mz 15                         @noisy det182 det190 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det190 det195 det196 det203 det220
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det190 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        141
mzz 6 7                       @noisy det172 det182 det190 det196 det203 det220
mzz 16 17                     @noisy det173 det182 det190 det196 det204 det220
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        145
mz 7                          @noisy det195
mz 6                          @noisy det195 det211
mz 17                         @noisy det196
mz 16                         @noisy det196 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det190 det196 det219 det220
mzx 3 6                       @noisy det182 det190 det196 det219 det220
mz 15                         @noisy det177
mx 17                         @noisy det182 det190 det196
mxz 16 13                     @noisy det182 det190 det196
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        147
mzx 4 5                       @noisy det182 det190 det196 det219 det220
mzz 6 7                       @noisy det178 det203 det211
mzx 14 15                     @noisy det182 det190 det196
mzz 16 17                     @noisy det179 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        148
mzz 5 7                       @noisy det180 det203 det211
mzz 17 15                     @noisy det181 det204 det212
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det190 det196 det219 det220
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det190 det196
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        151
mxx 0 5                       @noisy det182 det190 det196 det219 det220
mz 6                          @noisy det184 det195 det219
mx 7                          @noisy det182 det188 det190 det195 det196 det219 det220
mxx 10 15                     @noisy det182 det190 det196
mz 16                         @noisy det186 det196 det220
mx 17                         @noisy det182
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        152
mz 5                          @noisy det183 det187
mz 15                         @noisy det185 det189
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        153
mz 5                          @det183
mz 6                          @det184
mz 15                         @det185
mz 16                         @det186

--------        154
mz 5                          @det187
mx 7                          @det188
mxx 3 6                       @det195
mz 15                         @det189
mx 17                         @det190
mxx 16 13                     @det196

--------        155
mxx 0 5                       @det195
mzz 6 7                       @det191 det203
mxx 10 15                     @det196
mzz 16 17                     @det192 det204

--------        156
mzz 5 7                       @det193 det211
mzz 17 15                     @det194 det212

--------        157
mzz 6 7                       @det191
mzz 16 17                     @det192

--------        158
mzz 5 7                       @det193
mzx 2 6                       @det195
mzz 17 15                     @det194
mxz 16 12                     @det196

--------        159
mzx 1 7                       @det195
mx 5                          @det195
mz 6                          @det197 det211 det219
mxz 17 11                     @det196
mx 15                         @det196
mz 16                         @det198 det212 det220

--------        160
mz 7                          @det203 det211
mz 6                          @det197
mz 17                         @det204 det212
mz 16                         @det198

--------        161
mz 5                          @det211 det219
mx 7                          @det203
mzx 3 6                       @det203
mz 15                         @det212 det220
mx 17                         @det204
mxz 16 13                     @det204

--------        162
mxx 4 5                       @det203
mzz 6 7                       @det199 det211 det219
mxx 14 15                     @det204
mzz 16 17                     @det200 det212 det220

--------        163
mzz 5 7                       @det201 det211 det219
mzz 17 15                     @det202 det212 det220

--------        164
mzz 6 7                       @det199
mzz 16 17                     @det200

--------        165
mzz 5 7                       @det201
mzx 2 6                       @det203
mzz 17 15                     @det202
mxz 16 12                     @det204

--------        166
mxx 1 7                       @det203
mx 5                          @det203
mz 6                          @det205
mxx 17 11                     @det204
mx 15                         @det204
mz 16                         @det206

--------        167
mz 7
mz 5                          @det219
mz 17
mz 15                         @det220

--------        168
mz 6                          @det205
mx 7                          @det211
mzx 0 5                       @det211
mz 16                         @det206
mx 17                         @det212
mzx 10 15                     @det212

--------        169
mxx 3 6                       @det211
mzz 5 7                       @det207 det219
mxx 16 13                     @det212
mzz 17 15                     @det208 det220

--------        170
mzz 6 7                       @det209 det219
mzz 16 17                     @det210 det220

--------        171
mzz 5 7                       @det207
mzz 17 15                     @det208

--------        172
mzz 6 7                       @det209
mzx 4 5                       @det211
mzz 16 17                     @det210
mzx 14 15                     @det212

--------        173
mxx 1 7                       @det211
mz 5                          @det213
mx 6                          @det211
mxx 17 11                     @det212
mz 15                         @det214
mx 16                         @det212

--------        174
mz 7
mz 6
mz 17
mz 16

--------        175
mz 5                          @det213
mx 7                          @det219
mzx 3 6                       @det219
mz 15                         @det214
mx 17                         @det220
mxz 16 13                     @det220

--------        176
mzx 4 5                       @det219
mzz 6 7                       @det215
mzx 14 15                     @det220
mzz 16 17                     @det216

--------        177
mzz 5 7                       @det217
mzz 17 15                     @det218

--------        178
mzz 6 7                       @det215
mzz 16 17                     @det216

--------        179
mzz 5 7                       @det217
mxx 2 6                       @det219
mzz 17 15                     @det218
mxx 16 12                     @det220

--------        180
mxx 0 5                       @det219
mz 6
mx 7                          @det219
mxx 10 15                     @det220
mz 16
mx 17                         @det220

--------        181
mz 5
mz 15



==> anc/circuits/Fig2_right/T_4.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mxx 3 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mxx 16 13                     @det39 det79 det119 det159 det199 det239 det279 det319 det356

--------          2
mxx 0 5                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det199 det239 det279 det319 det356
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det199 det239 det279 det319 det356

--------          6
mzx 1 7                       @det39 det79 det119 det159 det199 det239 det279 det319 det356
mx 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 6                          @det6 det39 det79 det119 det159 det199 det239 det279 det319 det356
mxz 17 11                     @det39 det79 det119 det159 det199 det239 det279 det319 det356
mx 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 16                         @det7 det39 det79 det119 det159 det199 det239 det279 det319 det356

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det206 det246 det286 det326 det363
mzx 3 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mz 15
mx 17                         @det47 det87 det127 det167 det207 det247 det287 det327 det364
mxz 16 13                     @det47 det87 det127 det167 det207 det247 det287 det327 det364

--------          9
mxx 4 5                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mzz 6 7                       @det8 det39 det79 det119 det159 det199 det239 det279 det319 det356
mxx 14 15                     @det47 det87 det127 det167 det207 det247 det287 det327 det364
mzz 16 17                     @det9 det39 det79 det119 det159 det199 det239 det279 det319 det356

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det207 det247 det287 det327 det364

--------         13
mxx 1 7                       @det46 det86 det126 det166 det206 det246 det286 det326 det363
mx 5                          @det46 det86 det126 det166 det206 det246 det286 det326 det363
mz 6                          @det12 det46 det86 det126 det166 det206 det246 det286 det326 det363
mxx 17 11                     @det47 det87 det127 det167 det207 det247 det287 det327 det364
mx 15                         @det47 det87 det127 det167 det207 det247 det287 det327 det364
mz 16                         @det13 det47 det87 det127 det167 det207 det247 det287 det327 det364

--------         14
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det356

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det214 det254 det294 det334 det371
mzx 0 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det215 det255 det295 det335 det372
mzx 10 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det372

--------         16
mxx 3 6                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det199 det206 det239 det246 det279 det286 det319 det326 det356 det363
mxx 16 13                     @det55 det95 det135 det175 det215 det255 det295 det335 det372
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det199 det207 det239 det247 det279 det287 det319 det327 det356 det364

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det206 det246 det286 det326 det363
mzz 16 17                     @det17 det47 det87 det127 det167 det207 det247 det287 det327 det364

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det372

--------         20
mxx 1 7                       @det54 det94 det134 det174 det214 det254 det294 det334 det371
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det214 det254 det294 det334 det371
mxx 17 11                     @det55 det95 det135 det175 det215 det255 det295 det335 det372
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det215 det255 det295 det335 det372

--------         21
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det356
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det363 det371
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det364 det372

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det363 det371
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det364 det372

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det350 det356 det380

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det207 det247 det287 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det47
mxz 16 13                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det207 det247 det287 det327 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         45
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         52
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det356
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det62
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det207 det247 det287 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det87
mxz 16 13                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det207 det247 det287 det327 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         76
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det356
mz 5                          @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det356
mz 15                         @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         83
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det356
mz 6                          @noisy det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det356
mz 16                         @noisy det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det102
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det207 det247 det287 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det121
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det127
mxz 16 13                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det207 det247 det287 det327 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        107
mz 7                          @noisy det159 det199 det239 det279 det319 det356
mz 5                          @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det159 det199 det239 det279 det319 det356
mz 15                         @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        114
mz 7                          @noisy det159 det199 det239 det279 det319 det356
mz 6                          @noisy det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det159 det199 det239 det279 det319 det356
mz 16                         @noisy det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det142 det152 det154
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det142
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        126
mxx 0 5                       @noisy det159
mzz 6 7                       @noisy det155 det166 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det207 det247 det287 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        127
mzz 5 7                       @noisy det157 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det158 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        130
mzx 1 7                       @noisy det159
mx 5                          @noisy det159
mz 6                          @noisy det160 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        131
mz 7                          @noisy det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        132
mz 5                          @noisy det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det167
mxz 16 13                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        134
mzz 5 7                       @noisy det164 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det165 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det206 det246 det286 det326 det363
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det207 det247 det287 det327 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        138
mz 7                          @noisy det199 det239 det279 det319 det356
mz 5                          @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det199 det239 det279 det319 det356
mz 15                         @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        141
mzz 6 7                       @noisy det172 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det173 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        145
mz 7                          @noisy det199 det239 det279 det319 det356
mz 6                          @noisy det199 det214 det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det199 det239 det279 det319 det356
mz 16                         @noisy det199 det215 det239 det255 det279 det295 det319 det335 det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det194 det199
mzx 3 6                       @noisy det182 det194 det199
mz 15                         @noisy det177
mx 17                         @noisy det182 det194 det199
mxz 16 13                     @noisy det182 det194 det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        147
mzx 4 5                       @noisy det182 det194 det199
mzz 6 7                       @noisy det178 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det182 det194 det199
mzz 16 17                     @noisy det179 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        148
mzz 5 7                       @noisy det180 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det181 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det194 det199
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det194 det199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        151
mxx 0 5                       @noisy det182 det194 det199
mz 6                          @noisy det183 det186 det188 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det182 det192 det194
mxx 10 15                     @noisy det182 det194 det199
mz 16                         @noisy det183 det186 det190 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det182
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        152
mz 5                          @noisy det183 det186 det187 det191
mz 15                         @noisy det183 det186 det189 det193
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        153
mzz 0 10                      @noisy det183 det184 det186
mxx 1 11                      @noisy det183 det185 det186
mzz 2 12                      @noisy det183
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        154
mzz 0 10                      @noisy det184
mxx 1 11                      @noisy det185
mzz 2 12                      @noisy det186
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        155
mz 5                          @noisy det187
mz 6                          @noisy det188
mz 15                         @noisy det189
mz 16                         @noisy det190
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        156
mz 5                          @noisy det191
mx 7                          @noisy det192
mxx 3 6                       @noisy det199
mz 15                         @noisy det193
mx 17                         @noisy det194
mxx 16 13                     @noisy det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        157
mxx 0 5                       @noisy det199
mzz 6 7                       @noisy det195 det206 det246 det286 det326 det363
mxx 10 15                     @noisy det199
mzz 16 17                     @noisy det196 det207 det247 det287 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        158
mzz 5 7                       @noisy det197 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det198 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        159
mzz 6 7                       @noisy det195
mzz 16 17                     @noisy det196
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        160
mzz 5 7                       @noisy det197
mzx 2 6                       @noisy det199
mzz 17 15                     @noisy det198
mxz 16 12                     @noisy det199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        161
mzx 1 7                       @noisy det199
mx 5                          @noisy det199
mz 6                          @noisy det200 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det199
mx 15                         @noisy det199
mz 16                         @noisy det201 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        162
mz 7                          @noisy det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det200
mz 17                         @noisy det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det201
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        163
mz 5                          @noisy det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det206
mzx 3 6                       @noisy det206
mz 15                         @noisy det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det207
mxz 16 13                     @noisy det207
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        164
mxx 4 5                       @noisy det206
mzz 6 7                       @noisy det202 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det207
mzz 16 17                     @noisy det203 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        165
mzz 5 7                       @noisy det204 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det205 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        166
mzz 6 7                       @noisy det202
mzz 16 17                     @noisy det203
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        167
mzz 5 7                       @noisy det204
mzx 2 6                       @noisy det206
mzz 17 15                     @noisy det205
mxz 16 12                     @noisy det207
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        168
mxx 1 7                       @noisy det206
mx 5                          @noisy det206
mz 6                          @noisy det208 det246 det286 det326 det363
mxx 17 11                     @noisy det207
mx 15                         @noisy det207
mz 16                         @noisy det209 det247 det287 det327 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        169
mz 7                          @noisy det239 det279 det319 det356
mz 5                          @noisy det222 det234 det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det239 det279 det319 det356
mz 15                         @noisy det222 det234 det262 det274 det302 det314 det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        170
mz 6                          @noisy det208
mx 7                          @noisy det214
mzx 0 5                       @noisy det214
mz 16                         @noisy det209
mx 17                         @noisy det215
mzx 10 15                     @noisy det215
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        171
mxx 3 6                       @noisy det214
mzz 5 7                       @noisy det210 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det215
mzz 17 15                     @noisy det211 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        172
mzz 6 7                       @noisy det212 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det213 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        173
mzz 5 7                       @noisy det210
mzz 17 15                     @noisy det211
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        174
mzz 6 7                       @noisy det212
mzx 4 5                       @noisy det214
mzz 16 17                     @noisy det213
mzx 14 15                     @noisy det215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        175
mxx 1 7                       @noisy det214
mz 5                          @noisy det216
mx 6                          @noisy det214
mxx 17 11                     @noisy det215
mz 15                         @noisy det217
mx 16                         @noisy det215
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        176
mz 7                          @noisy det239 det279 det319 det356
mz 6                          @noisy det239 det254 det279 det294 det319 det334 det356 det371
mz 17                         @noisy det239 det279 det319 det356
mz 16                         @noisy det239 det255 det279 det295 det319 det335 det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        177
mz 5                          @noisy det216
mx 7                          @noisy det222 det234 det239
mzx 3 6                       @noisy det222 det234 det239
mz 15                         @noisy det217
mx 17                         @noisy det222 det234 det239
mxz 16 13                     @noisy det222 det234 det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        178
mzx 4 5                       @noisy det222 det234 det239
mzz 6 7                       @noisy det218 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det222 det234 det239
mzz 16 17                     @noisy det219 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        179
mzz 5 7                       @noisy det220 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det221 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        180
mzz 6 7                       @noisy det218
mzz 16 17                     @noisy det219
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        181
mzz 5 7                       @noisy det220
mxx 2 6                       @noisy det222 det234 det239
mzz 17 15                     @noisy det221
mxx 16 12                     @noisy det222 det234 det239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        182
mxx 0 5                       @noisy det222 det234 det239
mz 6                          @noisy det223 det226 det228 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det222 det232 det234
mxx 10 15                     @noisy det222 det234 det239
mz 16                         @noisy det223 det226 det230 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det222
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        183
mz 5                          @noisy det223 det226 det227 det231
mz 15                         @noisy det223 det226 det229 det233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        184
mzz 0 10                      @noisy det223 det224 det226
mxx 1 11                      @noisy det223 det225 det226
mzz 2 12                      @noisy det223
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        185
mzz 0 10                      @noisy det224
mxx 1 11                      @noisy det225
mzz 2 12                      @noisy det226
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        186
mz 5                          @noisy det227
mz 6                          @noisy det228
mz 15                         @noisy det229
mz 16                         @noisy det230
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        187
mz 5                          @noisy det231
mx 7                          @noisy det232
mxx 3 6                       @noisy det239
mz 15                         @noisy det233
mx 17                         @noisy det234
mxx 16 13                     @noisy det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        188
mxx 0 5                       @noisy det239
mzz 6 7                       @noisy det235 det246 det286 det326 det363
mxx 10 15                     @noisy det239
mzz 16 17                     @noisy det236 det247 det287 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        189
mzz 5 7                       @noisy det237 det254 det263 det266 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det238 det255 det263 det266 det295 det303 det306 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        190
mzz 6 7                       @noisy det235
mzz 16 17                     @noisy det236
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        191
mzz 5 7                       @noisy det237
mzx 2 6                       @noisy det239
mzz 17 15                     @noisy det238
mxz 16 12                     @noisy det239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        192
mzx 1 7                       @noisy det239
mx 5                          @noisy det239
mz 6                          @noisy det240 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det239
mx 15                         @noisy det239
mz 16                         @noisy det241 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        193
mz 7                          @noisy det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det240
mz 17                         @noisy det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det241
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        194
mz 5                          @noisy det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det246
mzx 3 6                       @noisy det246
mz 15                         @noisy det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det247
mxz 16 13                     @noisy det247
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        195
mxx 4 5                       @noisy det246
mzz 6 7                       @noisy det242 det254 det262 det274 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det247
mzz 16 17                     @noisy det243 det255 det262 det274 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        196
mzz 5 7                       @noisy det244 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det245 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        197
mzz 6 7                       @noisy det242
mzz 16 17                     @noisy det243
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        198
mzz 5 7                       @noisy det244
mzx 2 6                       @noisy det246
mzz 17 15                     @noisy det245
mxz 16 12                     @noisy det247
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        199
mxx 1 7                       @noisy det246
mx 5                          @noisy det246
mz 6                          @noisy det248 det286 det326 det363
mxx 17 11                     @noisy det247
mx 15                         @noisy det247
mz 16                         @noisy det249 det287 det327 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        200
mz 7                          @noisy det279 det319 det356
mz 5                          @noisy det262 det274 det302 det314 det342 det350 det380
mz 17                         @noisy det279 det319 det356
mz 15                         @noisy det262 det274 det302 det314 det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        201
mz 6                          @noisy det248
mx 7                          @noisy det254
mzx 0 5                       @noisy det254
mz 16                         @noisy det249
mx 17                         @noisy det255
mzx 10 15                     @noisy det255
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        202
mxx 3 6                       @noisy det254
mzz 5 7                       @noisy det250 det262 det274 det286 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det255
mzz 17 15                     @noisy det251 det262 det274 det287 det302 det314 det327 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        203
mzz 6 7                       @noisy det252 det262 det274 det279 det286 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det253 det262 det274 det279 det287 det302 det314 det319 det327 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        204
mzz 5 7                       @noisy det250
mzz 17 15                     @noisy det251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        205
mzz 6 7                       @noisy det252
mzx 4 5                       @noisy det254
mzz 16 17                     @noisy det253
mzx 14 15                     @noisy det255
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        206
mxx 1 7                       @noisy det254
mz 5                          @noisy det256
mx 6                          @noisy det254
mxx 17 11                     @noisy det255
mz 15                         @noisy det257
mx 16                         @noisy det255
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        207
mz 7                          @noisy det279 det319 det356
mz 6                          @noisy det279 det294 det319 det334 det356 det371
mz 17                         @noisy det279 det319 det356
mz 16                         @noisy det279 det295 det319 det335 det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        208
mz 5                          @noisy det256
mx 7                          @noisy det262 det274 det279
mzx 3 6                       @noisy det262 det274 det279
mz 15                         @noisy det257
mx 17                         @noisy det262 det274 det279
mxz 16 13                     @noisy det262 det274 det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        209
mzx 4 5                       @noisy det262 det274 det279
mzz 6 7                       @noisy det258 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det262 det274 det279
mzz 16 17                     @noisy det259 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        210
mzz 5 7                       @noisy det260 det263 det266 det286 det294 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det261 det263 det266 det287 det295 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        211
mzz 6 7                       @noisy det258
mzz 16 17                     @noisy det259
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        212
mzz 5 7                       @noisy det260
mxx 2 6                       @noisy det262 det274 det279
mzz 17 15                     @noisy det261
mxx 16 12                     @noisy det262 det274 det279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        213
mxx 0 5                       @noisy det262 det274 det279
mz 6                          @noisy det263 det266 det268 det279 det302 det303 det306 det314 det342 det350 det380
mx 7                          @noisy det262 det272 det274
mxx 10 15                     @noisy det262 det274 det279
mz 16                         @noisy det263 det266 det270 det279 det302 det303 det306 det314 det342 det350 det380
mx 17                         @noisy det262
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        214
mz 5                          @noisy det263 det266 det267 det271
mz 15                         @noisy det263 det266 det269 det273
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        215
mzz 0 10                      @noisy det263 det264 det266
mxx 1 11                      @noisy det263 det265 det266
mzz 2 12                      @noisy det263
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        216
mzz 0 10                      @noisy det264
mxx 1 11                      @noisy det265
mzz 2 12                      @noisy det266
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        217
mz 5                          @noisy det267
mz 6                          @noisy det268
mz 15                         @noisy det269
mz 16                         @noisy det270
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        218
mz 5                          @noisy det271
mx 7                          @noisy det272
mxx 3 6                       @noisy det279
mz 15                         @noisy det273
mx 17                         @noisy det274
mxx 16 13                     @noisy det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        219
mxx 0 5                       @noisy det279
mzz 6 7                       @noisy det275 det286 det326 det363
mxx 10 15                     @noisy det279
mzz 16 17                     @noisy det276 det287 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        220
mzz 5 7                       @noisy det277 det294 det303 det306 det334 det371
mzz 17 15                     @noisy det278 det295 det303 det306 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        221
mzz 6 7                       @noisy det275
mzz 16 17                     @noisy det276
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        222
mzz 5 7                       @noisy det277
mzx 2 6                       @noisy det279
mzz 17 15                     @noisy det278
mxz 16 12                     @noisy det279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        223
mzx 1 7                       @noisy det279
mx 5                          @noisy det279
mz 6                          @noisy det280 det294 det302 det314 det334 det342 det350 det371 det380
mxz 17 11                     @noisy det279
mx 15                         @noisy det279
mz 16                         @noisy det281 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        224
mz 7                          @noisy det286 det294 det303 det306 det326 det334 det363 det371
mz 6                          @noisy det280
mz 17                         @noisy det287 det295 det303 det306 det327 det335 det364 det372
mz 16                         @noisy det281
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        225
mz 5                          @noisy det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mx 7                          @noisy det286
mzx 3 6                       @noisy det286
mz 15                         @noisy det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
mx 17                         @noisy det287
mxz 16 13                     @noisy det287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        226
mxx 4 5                       @noisy det286
mzz 6 7                       @noisy det282 det294 det302 det314 det334 det342 det350 det371 det380
mxx 14 15                     @noisy det287
mzz 16 17                     @noisy det283 det295 det302 det314 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        227
mzz 5 7                       @noisy det284 det294 det302 det314 det319 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det285 det295 det302 det314 det319 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        228
mzz 6 7                       @noisy det282
mzz 16 17                     @noisy det283
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        229
mzz 5 7                       @noisy det284
mzx 2 6                       @noisy det286
mzz 17 15                     @noisy det285
mxz 16 12                     @noisy det287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        230
mxx 1 7                       @noisy det286
mx 5                          @noisy det286
mz 6                          @noisy det288 det326 det363
mxx 17 11                     @noisy det287
mx 15                         @noisy det287
mz 16                         @noisy det289 det327 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        231
mz 7                          @noisy det319 det356
mz 5                          @noisy det302 det314 det342 det350 det380
mz 17                         @noisy det319 det356
mz 15                         @noisy det302 det314 det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        232
mz 6                          @noisy det288
mx 7                          @noisy det294
mzx 0 5                       @noisy det294
mz 16                         @noisy det289
mx 17                         @noisy det295
mzx 10 15                     @noisy det295
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        233
mxx 3 6                       @noisy det294
mzz 5 7                       @noisy det290 det302 det314 det326 det342 det350 det363 det380
mxx 16 13                     @noisy det295
mzz 17 15                     @noisy det291 det302 det314 det327 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        234
mzz 6 7                       @noisy det292 det302 det314 det319 det326 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det293 det302 det314 det319 det327 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        235
mzz 5 7                       @noisy det290
mzz 17 15                     @noisy det291
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        236
mzz 6 7                       @noisy det292
mzx 4 5                       @noisy det294
mzz 16 17                     @noisy det293
mzx 14 15                     @noisy det295
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        237
mxx 1 7                       @noisy det294
mz 5                          @noisy det296
mx 6                          @noisy det294
mxx 17 11                     @noisy det295
mz 15                         @noisy det297
mx 16                         @noisy det295
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        238
mz 7                          @noisy det319 det356
mz 6                          @noisy det319 det334 det356 det371
mz 17                         @noisy det319 det356
mz 16                         @noisy det319 det335 det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        239
mz 5                          @noisy det296
mx 7                          @noisy det302 det314 det319
mzx 3 6                       @noisy det302 det314 det319
mz 15                         @noisy det297
mx 17                         @noisy det302 det314 det319
mxz 16 13                     @noisy det302 det314 det319
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        240
mzx 4 5                       @noisy det302 det314 det319
mzz 6 7                       @noisy det298 det303 det306 det326 det334 det363 det371
mzx 14 15                     @noisy det302 det314 det319
mzz 16 17                     @noisy det299 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        241
mzz 5 7                       @noisy det300 det303 det306 det326 det334 det363 det371
mzz 17 15                     @noisy det301 det303 det306 det327 det335 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        242
mzz 6 7                       @noisy det298
mzz 16 17                     @noisy det299
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        243
mzz 5 7                       @noisy det300
mxx 2 6                       @noisy det302 det314 det319
mzz 17 15                     @noisy det301
mxx 16 12                     @noisy det302 det314 det319
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        244
mxx 0 5                       @noisy det302 det314 det319
mz 6                          @noisy det303 det306 det308 det319 det342 det350 det380
mx 7                          @noisy det302 det312 det314 det355 det356
mxx 10 15                     @noisy det302 det314 det319
mz 16                         @noisy det303 det306 det310 det319 det342 det350 det380
mx 17                         @noisy det302
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        245
mz 5                          @noisy det303 det306 det307 det311
mz 15                         @noisy det303 det306 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        246
mzz 0 10                      @noisy det303 det304 det306
mxx 1 11                      @noisy det303 det305 det306
mzz 2 12                      @noisy det303
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        247
mzz 0 10                      @noisy det304
mxx 1 11                      @noisy det305
mzz 2 12                      @noisy det306
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        248
mz 5                          @noisy det307
mz 6                          @noisy det308
mz 15                         @noisy det309
mz 16                         @noisy det310
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        249
mz 5                          @noisy det311
mx 7                          @noisy det312
mxx 3 6                       @noisy det319 det355 det356
mz 15                         @noisy det313
mx 17                         @noisy det314
mxx 16 13                     @noisy det319
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        250
mxx 0 5                       @noisy det319 det355 det356
mzz 6 7                       @noisy det315 det326 det363
mxx 10 15                     @noisy det319
mzz 16 17                     @noisy det316 det327 det364
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        251
mzz 5 7                       @noisy det317 det334 det371
mzz 17 15                     @noisy det318 det335 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        252
mzz 6 7                       @noisy det315
mzz 16 17                     @noisy det316
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        253
mzz 5 7                       @noisy det317
mzx 2 6                       @noisy det319 det355 det356
mzz 17 15                     @noisy det318
mxz 16 12                     @noisy det319
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        254
mzx 1 7                       @noisy det319 det355 det356
mx 5                          @noisy det319 det355 det356
mz 6                          @noisy det320 det334 det342 det350 det355 det356 det371 det380
mxz 17 11                     @noisy det319
mx 15                         @noisy det319
mz 16                         @noisy det321 det335 det342 det350 det372 det380
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        255
mz 7                          @noisy det326 det334 det363 det371
mz 6                          @noisy det320
mz 17                         @noisy det327 det335 det364 det372
mz 16                         @noisy det321
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        256
mz 5                          @noisy det334 det342 det350 det356 det371 det380
mx 7                          @noisy det326
mzx 3 6                       @noisy det326
mz 15                         @noisy det335 det342 det350 det356 det372 det380
mx 17                         @noisy det327
mxz 16 13                     @noisy det327
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        257
mxx 4 5                       @noisy det326
mzz 6 7                       @noisy det322 det334 det342 det350 det355 det356 det371 det380
mxx 14 15                     @noisy det327
mzz 16 17                     @noisy det323 det335 det342 det350 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        258
mzz 5 7                       @noisy det324 det334 det342 det350 det356 det371 det380
mzz 17 15                     @noisy det325 det335 det342 det350 det356 det372 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        259
mzz 6 7                       @noisy det322
mzz 16 17                     @noisy det323
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        260
mzz 5 7                       @noisy det324
mzx 2 6                       @noisy det326
mzz 17 15                     @noisy det325
mxz 16 12                     @noisy det327
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        261
mxx 1 7                       @noisy det326
mx 5                          @noisy det326
mz 6                          @noisy det328 det363
mxx 17 11                     @noisy det327
mx 15                         @noisy det327
mz 16                         @noisy det329 det364
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        262
mz 7                          @noisy det355
mz 5                          @noisy det342 det350 det355 det356 det380
mz 17                         @noisy det356
mz 15                         @noisy det342 det350 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        263
mz 6                          @noisy det328
mx 7                          @noisy det334
mzx 0 5                       @noisy det334
mz 16                         @noisy det329
mx 17                         @noisy det335
mzx 10 15                     @noisy det335
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        264
mxx 3 6                       @noisy det334
mzz 5 7                       @noisy det330 det342 det350 det355 det356 det363 det380
mxx 16 13                     @noisy det335
mzz 17 15                     @noisy det331 det342 det350 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        265
mzz 6 7                       @noisy det332 det342 det350 det356 det363 det380
mzz 16 17                     @noisy det333 det342 det350 det356 det364 det380
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        266
mzz 5 7                       @noisy det330
mzz 17 15                     @noisy det331
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        267
mzz 6 7                       @noisy det332
mzx 4 5                       @noisy det334
mzz 16 17                     @noisy det333
mzx 14 15                     @noisy det335
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        268
mxx 1 7                       @noisy det334
mz 5                          @noisy det336
mx 6                          @noisy det334
mxx 17 11                     @noisy det335
mz 15                         @noisy det337
mx 16                         @noisy det335
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        269
mz 7                          @noisy det355
mz 6                          @noisy det355 det371
mz 17                         @noisy det356
mz 16                         @noisy det356 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        270
mz 5                          @noisy det336
mx 7                          @noisy det342 det350 det356 det379 det380
mzx 3 6                       @noisy det342 det350 det356 det379 det380
mz 15                         @noisy det337
mx 17                         @noisy det342 det350 det356
mxz 16 13                     @noisy det342 det350 det356
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        271
mzx 4 5                       @noisy det342 det350 det356 det379 det380
mzz 6 7                       @noisy det338 det363 det371
mzx 14 15                     @noisy det342 det350 det356
mzz 16 17                     @noisy det339 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        272
mzz 5 7                       @noisy det340 det363 det371
mzz 17 15                     @noisy det341 det364 det372
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        273
mzz 6 7                       @noisy det338
mzz 16 17                     @noisy det339
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        274
mzz 5 7                       @noisy det340
mxx 2 6                       @noisy det342 det350 det356 det379 det380
mzz 17 15                     @noisy det341
mxx 16 12                     @noisy det342 det350 det356
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        275
mxx 0 5                       @noisy det342 det350 det356 det379 det380
mz 6                          @noisy det344 det355 det379
mx 7                          @noisy det342 det348 det350 det355 det356 det379 det380
mxx 10 15                     @noisy det342 det350 det356
mz 16                         @noisy det346 det356 det380
mx 17                         @noisy det342
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        276
mz 5                          @noisy det343 det347
mz 15                         @noisy det345 det349
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        277
mz 5                          @det343
mz 6                          @det344
mz 15                         @det345
mz 16                         @det346

--------        278
mz 5                          @det347
mx 7                          @det348
mxx 3 6                       @det355
mz 15                         @det349
mx 17                         @det350
mxx 16 13                     @det356

--------        279
mxx 0 5                       @det355
mzz 6 7                       @det351 det363
mxx 10 15                     @det356
mzz 16 17                     @det352 det364

--------        280
mzz 5 7                       @det353 det371
mzz 17 15                     @det354 det372

--------        281
mzz 6 7                       @det351
mzz 16 17                     @det352

--------        282
mzz 5 7                       @det353
mzx 2 6                       @det355
mzz 17 15                     @det354
mxz 16 12                     @det356

--------        283
mzx 1 7                       @det355
mx 5                          @det355
mz 6                          @det357 det371 det379
mxz 17 11                     @det356
mx 15                         @det356
mz 16                         @det358 det372 det380

--------        284
mz 7                          @det363 det371
mz 6                          @det357
mz 17                         @det364 det372
mz 16                         @det358

--------        285
mz 5                          @det371 det379
mx 7                          @det363
mzx 3 6                       @det363
mz 15                         @det372 det380
mx 17                         @det364
mxz 16 13                     @det364

--------        286
mxx 4 5                       @det363
mzz 6 7                       @det359 det371 det379
mxx 14 15                     @det364
mzz 16 17                     @det360 det372 det380

--------        287
mzz 5 7                       @det361 det371 det379
mzz 17 15                     @det362 det372 det380

--------        288
mzz 6 7                       @det359
mzz 16 17                     @det360

--------        289
mzz 5 7                       @det361
mzx 2 6                       @det363
mzz 17 15                     @det362
mxz 16 12                     @det364

--------        290
mxx 1 7                       @det363
mx 5                          @det363
mz 6                          @det365
mxx 17 11                     @det364
mx 15                         @det364
mz 16                         @det366

--------        291
mz 7
mz 5                          @det379
mz 17
mz 15                         @det380

--------        292
mz 6                          @det365
mx 7                          @det371
mzx 0 5                       @det371
mz 16                         @det366
mx 17                         @det372
mzx 10 15                     @det372

--------        293
mxx 3 6                       @det371
mzz 5 7                       @det367 det379
mxx 16 13                     @det372
mzz 17 15                     @det368 det380

--------        294
mzz 6 7                       @det369 det379
mzz 16 17                     @det370 det380

--------        295
mzz 5 7                       @det367
mzz 17 15                     @det368

--------        296
mzz 6 7                       @det369
mzx 4 5                       @det371
mzz 16 17                     @det370
mzx 14 15                     @det372

--------        297
mxx 1 7                       @det371
mz 5                          @det373
mx 6                          @det371
mxx 17 11                     @det372
mz 15                         @det374
mx 16                         @det372

--------        298
mz 7
mz 6
mz 17
mz 16

--------        299
mz 5                          @det373
mx 7                          @det379
mzx 3 6                       @det379
mz 15                         @det374
mx 17                         @det380
mxz 16 13                     @det380

--------        300
mzx 4 5                       @det379
mzz 6 7                       @det375
mzx 14 15                     @det380
mzz 16 17                     @det376

--------        301
mzz 5 7                       @det377
mzz 17 15                     @det378

--------        302
mzz 6 7                       @det375
mzz 16 17                     @det376

--------        303
mzz 5 7                       @det377
mxx 2 6                       @det379
mzz 17 15                     @det378
mxx 16 12                     @det380

--------        304
mxx 0 5                       @det379
mz 6
mx 7                          @det379
mxx 10 15                     @det380
mz 16
mx 17                         @det380

--------        305
mz 5
mz 15



==> anc/circuits/Fig2_right/T_8.txt <==
mz 5                          @det0
mz 6
mz 15                         @det1
mz 16

--------          1
mz 5                          @det0
mx 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxx 3 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @det1
mx 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxx 16 13                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------          2
mxx 0 5                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mzz 6 7                       @det2
mxx 10 15                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mzz 16 17                     @det3

--------          3
mzz 5 7                       @det4
mzz 17 15                     @det5

--------          4
mzz 6 7                       @det2
mzz 16 17                     @det3

--------          5
mzz 5 7                       @det4
mzx 2 6                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mzz 17 15                     @det5
mxz 16 12                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------          6
mzx 1 7                       @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mx 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @det6 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxz 17 11                     @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mx 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @det7 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------          7
mz 7
mz 6                          @det6
mz 17
mz 16                         @det7

--------          8
mz 5
mx 7                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzx 3 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mz 15
mx 17                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mxz 16 13                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------          9
mxx 4 5                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzz 6 7                       @det8 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mxx 14 15                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mzz 16 17                     @det9 det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------         10
mzz 5 7                       @det10
mzz 17 15                     @det11

--------         11
mzz 6 7                       @det8
mzz 16 17                     @det9

--------         12
mzz 5 7                       @det10
mzx 2 6                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzz 17 15                     @det11
mxz 16 12                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         13
mxx 1 7                       @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mx 5                          @det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mz 6                          @det12 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mx 15                         @det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
mz 16                         @det13 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         14
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676

--------         15
mz 6                          @det12
mx 7                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mzx 0 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mz 16                         @det13
mx 17                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692
mzx 10 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692

--------         16
mxx 3 6                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mzz 5 7                       @det14 det39 det46 det79 det86 det119 det126 det159 det166 det199 det206 det239 det246 det279 det286 det319 det326 det359 det366 det399 det406 det439 det446 det479 det486 det519 det526 det559 det566 det599 det606 det639 det646 det676 det683
mxx 16 13                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692
mzz 17 15                     @det15 det39 det47 det79 det87 det119 det127 det159 det167 det199 det207 det239 det247 det279 det287 det319 det327 det359 det367 det399 det407 det439 det447 det479 det487 det519 det527 det559 det567 det599 det607 det639 det647 det676 det684

--------         17
mzz 6 7                       @det16 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mzz 16 17                     @det17 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684

--------         18
mzz 5 7                       @det14
mzz 17 15                     @det15

--------         19
mzz 6 7                       @det16
mzx 4 5                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mzz 16 17                     @det17
mzx 14 15                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692

--------         20
mxx 1 7                       @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mz 5                          @det18
mx 6                          @det54 det94 det134 det174 det214 det254 det294 det334 det374 det414 det454 det494 det534 det574 det614 det654 det691
mxx 17 11                     @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692
mz 15                         @det19
mx 16                         @det55 det95 det135 det175 det215 det255 det295 det335 det375 det415 det455 det495 det535 det575 det615 det655 det692

--------         21
mz 7                          @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @det39 det54 det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @det39 det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @det39 det55 det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692

--------         22
mz 5                          @det18
mx 7                          @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzx 3 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mz 15                         @det19
mx 17                         @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mxz 16 13                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700

--------         23
mzx 4 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzz 6 7                       @det20 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det683 det691
mzx 14 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzz 16 17                     @det21 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det684 det692

--------         24
mzz 5 7                       @det22 det46 det54 det86 det94 det126 det134 det166 det174 det206 det214 det246 det254 det286 det294 det326 det334 det366 det374 det406 det414 det446 det454 det486 det494 det526 det534 det566 det574 det606 det614 det646 det654 det683 det691
mzz 17 15                     @det23 det47 det55 det87 det95 det127 det135 det167 det175 det207 det215 det247 det255 det287 det295 det327 det335 det367 det375 det407 det415 det447 det455 det487 det495 det527 det535 det567 det575 det607 det615 det647 det655 det684 det692

--------         25
mzz 6 7                       @det20
mzz 16 17                     @det21

--------         26
mzz 5 7                       @det22
mxx 2 6                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mzz 17 15                     @det23
mxx 16 12                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700

--------         27
mxx 0 5                       @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mz 6                          @det28 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mx 7                          @det32 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mxx 10 15                     @det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700
mz 16                         @det30 det39 det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mx 17                         @det34 det39 det62 det74 det79 det102 det114 det119 det142 det154 det159 det182 det194 det199 det222 det234 det239 det262 det274 det279 det302 det314 det319 det342 det354 det359 det382 det394 det399 det422 det434 det439 det462 det474 det479 det502 det514 det519 det542 det554 det559 det582 det594 det599 det622 det634 det639 det662 det670 det676 det700

--------         28
mz 5                          @det27 det31 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626
mz 15                         @det29 det33 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626

--------         29
mzz 0 10                      @noisy det24 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626
mxx 1 11                      @noisy det25 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626
mzz 2 12                      @noisy det26 det63 det66 det103 det106 det143 det146 det183 det186 det223 det226 det263 det266 det303 det306 det343 det346 det383 det386 det423 det426 det463 det466 det503 det506 det543 det546 det583 det586 det623 det626
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         30
mzz 0 10                      @noisy det24
mxx 1 11                      @noisy det25
mzz 2 12                      @noisy det26
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         31
mz 5                          @noisy det27
mz 6                          @noisy det28
mz 15                         @noisy det29
mz 16                         @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         32
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det39
mz 15                         @noisy det33
mx 17                         @noisy det34
mxx 16 13                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         33
mxx 0 5                       @noisy det39
mzz 6 7                       @noisy det35 det46 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det39
mzz 16 17                     @noisy det36 det47 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         34
mzz 5 7                       @noisy det37 det54 det63 det66 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det38 det55 det63 det66 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         35
mzz 6 7                       @noisy det35
mzz 16 17                     @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         36
mzz 5 7                       @noisy det37
mzx 2 6                       @noisy det39
mzz 17 15                     @noisy det38
mxz 16 12                     @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         37
mzx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det39
mx 15                         @noisy det39
mz 16                         @noisy det41 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         38
mz 7                          @noisy det46 det54 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det40
mz 17                         @noisy det47 det55 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         39
mz 5                          @noisy det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det46
mzx 3 6                       @noisy det46
mz 15                         @noisy det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det47
mxz 16 13                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         40
mxx 4 5                       @noisy det46
mzz 6 7                       @noisy det42 det54 det62 det74 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det47
mzz 16 17                     @noisy det43 det55 det62 det74 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         41
mzz 5 7                       @noisy det44 det54 det62 det74 det79 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det45 det55 det62 det74 det79 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         42
mzz 6 7                       @noisy det42
mzz 16 17                     @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         43
mzz 5 7                       @noisy det44
mzx 2 6                       @noisy det46
mzz 17 15                     @noisy det45
mxz 16 12                     @noisy det47
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         44
mxx 1 7                       @noisy det46
mx 5                          @noisy det46
mz 6                          @noisy det48 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det47
mx 15                         @noisy det47
mz 16                         @noisy det49 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         45
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det62 det74 det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         46
mz 6                          @noisy det48
mx 7                          @noisy det54
mzx 0 5                       @noisy det54
mz 16                         @noisy det49
mx 17                         @noisy det55
mzx 10 15                     @noisy det55
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         47
mxx 3 6                       @noisy det54
mzz 5 7                       @noisy det50 det62 det74 det86 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det55
mzz 17 15                     @noisy det51 det62 det74 det87 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         48
mzz 6 7                       @noisy det52 det62 det74 det79 det86 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det53 det62 det74 det79 det87 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         49
mzz 5 7                       @noisy det50
mzz 17 15                     @noisy det51
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         50
mzz 6 7                       @noisy det52
mzx 4 5                       @noisy det54
mzz 16 17                     @noisy det53
mzx 14 15                     @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         51
mxx 1 7                       @noisy det54
mz 5                          @noisy det56
mx 6                          @noisy det54
mxx 17 11                     @noisy det55
mz 15                         @noisy det57
mx 16                         @noisy det55
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         52
mz 7                          @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det79 det94 det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det79 det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det79 det95 det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         53
mz 5                          @noisy det56
mx 7                          @noisy det62 det74 det79
mzx 3 6                       @noisy det62 det74 det79
mz 15                         @noisy det57
mx 17                         @noisy det62 det74 det79
mxz 16 13                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         54
mzx 4 5                       @noisy det62 det74 det79
mzz 6 7                       @noisy det58 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det62 det74 det79
mzz 16 17                     @noisy det59 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         55
mzz 5 7                       @noisy det60 det63 det66 det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det61 det63 det66 det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         56
mzz 6 7                       @noisy det58
mzz 16 17                     @noisy det59
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         57
mzz 5 7                       @noisy det60
mxx 2 6                       @noisy det62 det74 det79
mzz 17 15                     @noisy det61
mxx 16 12                     @noisy det62 det74 det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         58
mxx 0 5                       @noisy det62 det74 det79
mz 6                          @noisy det63 det66 det68 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det62 det72 det74
mxx 10 15                     @noisy det62 det74 det79
mz 16                         @noisy det63 det66 det70 det79 det102 det103 det106 det114 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det62
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         59
mz 5                          @noisy det63 det66 det67 det71
mz 15                         @noisy det63 det66 det69 det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         60
mzz 0 10                      @noisy det63 det64 det66
mxx 1 11                      @noisy det63 det65 det66
mzz 2 12                      @noisy det63
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         61
mzz 0 10                      @noisy det64
mxx 1 11                      @noisy det65
mzz 2 12                      @noisy det66
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         62
mz 5                          @noisy det67
mz 6                          @noisy det68
mz 15                         @noisy det69
mz 16                         @noisy det70
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         63
mz 5                          @noisy det71
mx 7                          @noisy det72
mxx 3 6                       @noisy det79
mz 15                         @noisy det73
mx 17                         @noisy det74
mxx 16 13                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         64
mxx 0 5                       @noisy det79
mzz 6 7                       @noisy det75 det86 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det79
mzz 16 17                     @noisy det76 det87 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         65
mzz 5 7                       @noisy det77 det94 det103 det106 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det78 det95 det103 det106 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         66
mzz 6 7                       @noisy det75
mzz 16 17                     @noisy det76
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         67
mzz 5 7                       @noisy det77
mzx 2 6                       @noisy det79
mzz 17 15                     @noisy det78
mxz 16 12                     @noisy det79
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         68
mzx 1 7                       @noisy det79
mx 5                          @noisy det79
mz 6                          @noisy det80 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det79
mx 15                         @noisy det79
mz 16                         @noisy det81 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         69
mz 7                          @noisy det86 det94 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det80
mz 17                         @noisy det87 det95 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         70
mz 5                          @noisy det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det86
mzx 3 6                       @noisy det86
mz 15                         @noisy det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det87
mxz 16 13                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         71
mxx 4 5                       @noisy det86
mzz 6 7                       @noisy det82 det94 det102 det114 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det87
mzz 16 17                     @noisy det83 det95 det102 det114 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         72
mzz 5 7                       @noisy det84 det94 det102 det114 det119 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det85 det95 det102 det114 det119 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         73
mzz 6 7                       @noisy det82
mzz 16 17                     @noisy det83
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         74
mzz 5 7                       @noisy det84
mzx 2 6                       @noisy det86
mzz 17 15                     @noisy det85
mxz 16 12                     @noisy det87
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         75
mxx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det88 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det87
mx 15                         @noisy det87
mz 16                         @noisy det89 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         76
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det102 det114 det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         77
mz 6                          @noisy det88
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
mz 16                         @noisy det89
mx 17                         @noisy det95
mzx 10 15                     @noisy det95
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         78
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det90 det102 det114 det126 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det95
mzz 17 15                     @noisy det91 det102 det114 det127 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         79
mzz 6 7                       @noisy det92 det102 det114 det119 det126 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det93 det102 det114 det119 det127 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         80
mzz 5 7                       @noisy det90
mzz 17 15                     @noisy det91
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         81
mzz 6 7                       @noisy det92
mzx 4 5                       @noisy det94
mzz 16 17                     @noisy det93
mzx 14 15                     @noisy det95
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         82
mxx 1 7                       @noisy det94
mz 5                          @noisy det96
mx 6                          @noisy det94
mxx 17 11                     @noisy det95
mz 15                         @noisy det97
mx 16                         @noisy det95
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         83
mz 7                          @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det119 det134 det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det119 det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det119 det135 det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         84
mz 5                          @noisy det96
mx 7                          @noisy det102 det114 det119
mzx 3 6                       @noisy det102 det114 det119
mz 15                         @noisy det97
mx 17                         @noisy det102 det114 det119
mxz 16 13                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         85
mzx 4 5                       @noisy det102 det114 det119
mzz 6 7                       @noisy det98 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det102 det114 det119
mzz 16 17                     @noisy det99 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------         86
mzz 5 7                       @noisy det100 det103 det106 det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det101 det103 det106 det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         87
mzz 6 7                       @noisy det98
mzz 16 17                     @noisy det99
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         88
mzz 5 7                       @noisy det100
mxx 2 6                       @noisy det102 det114 det119
mzz 17 15                     @noisy det101
mxx 16 12                     @noisy det102 det114 det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         89
mxx 0 5                       @noisy det102 det114 det119
mz 6                          @noisy det103 det106 det108 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det102 det112 det114
mxx 10 15                     @noisy det102 det114 det119
mz 16                         @noisy det103 det106 det110 det119 det142 det143 det146 det154 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det102
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         90
mz 5                          @noisy det103 det106 det107 det111
mz 15                         @noisy det103 det106 det109 det113
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         91
mzz 0 10                      @noisy det103 det104 det106
mxx 1 11                      @noisy det103 det105 det106
mzz 2 12                      @noisy det103
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         92
mzz 0 10                      @noisy det104
mxx 1 11                      @noisy det105
mzz 2 12                      @noisy det106
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------         93
mz 5                          @noisy det107
mz 6                          @noisy det108
mz 15                         @noisy det109
mz 16                         @noisy det110
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------         94
mz 5                          @noisy det111
mx 7                          @noisy det112
mxx 3 6                       @noisy det119
mz 15                         @noisy det113
mx 17                         @noisy det114
mxx 16 13                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------         95
mxx 0 5                       @noisy det119
mzz 6 7                       @noisy det115 det126 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det119
mzz 16 17                     @noisy det116 det127 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         96
mzz 5 7                       @noisy det117 det134 det143 det146 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det118 det135 det143 det146 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------         97
mzz 6 7                       @noisy det115
mzz 16 17                     @noisy det116
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------         98
mzz 5 7                       @noisy det117
mzx 2 6                       @noisy det119
mzz 17 15                     @noisy det118
mxz 16 12                     @noisy det119
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------         99
mzx 1 7                       @noisy det119
mx 5                          @noisy det119
mz 6                          @noisy det120 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det119
mx 15                         @noisy det119
mz 16                         @noisy det121 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        100
mz 7                          @noisy det126 det134 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det120
mz 17                         @noisy det127 det135 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det121
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        101
mz 5                          @noisy det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det126
mzx 3 6                       @noisy det126
mz 15                         @noisy det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det127
mxz 16 13                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        102
mxx 4 5                       @noisy det126
mzz 6 7                       @noisy det122 det134 det142 det154 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det127
mzz 16 17                     @noisy det123 det135 det142 det154 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        103
mzz 5 7                       @noisy det124 det134 det142 det154 det159 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det125 det135 det142 det154 det159 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        104
mzz 6 7                       @noisy det122
mzz 16 17                     @noisy det123
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        105
mzz 5 7                       @noisy det124
mzx 2 6                       @noisy det126
mzz 17 15                     @noisy det125
mxz 16 12                     @noisy det127
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        106
mxx 1 7                       @noisy det126
mx 5                          @noisy det126
mz 6                          @noisy det128 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det127
mx 15                         @noisy det127
mz 16                         @noisy det129 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        107
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det142 det154 det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        108
mz 6                          @noisy det128
mx 7                          @noisy det134
mzx 0 5                       @noisy det134
mz 16                         @noisy det129
mx 17                         @noisy det135
mzx 10 15                     @noisy det135
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        109
mxx 3 6                       @noisy det134
mzz 5 7                       @noisy det130 det142 det154 det166 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det135
mzz 17 15                     @noisy det131 det142 det154 det167 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        110
mzz 6 7                       @noisy det132 det142 det154 det159 det166 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det133 det142 det154 det159 det167 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        111
mzz 5 7                       @noisy det130
mzz 17 15                     @noisy det131
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        112
mzz 6 7                       @noisy det132
mzx 4 5                       @noisy det134
mzz 16 17                     @noisy det133
mzx 14 15                     @noisy det135
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        113
mxx 1 7                       @noisy det134
mz 5                          @noisy det136
mx 6                          @noisy det134
mxx 17 11                     @noisy det135
mz 15                         @noisy det137
mx 16                         @noisy det135
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        114
mz 7                          @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det159 det174 det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det159 det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det159 det175 det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        115
mz 5                          @noisy det136
mx 7                          @noisy det142 det154 det159
mzx 3 6                       @noisy det142 det154 det159
mz 15                         @noisy det137
mx 17                         @noisy det142 det154 det159
mxz 16 13                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        116
mzx 4 5                       @noisy det142 det154 det159
mzz 6 7                       @noisy det138 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det142 det154 det159
mzz 16 17                     @noisy det139 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        117
mzz 5 7                       @noisy det140 det143 det146 det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det141 det143 det146 det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        118
mzz 6 7                       @noisy det138
mzz 16 17                     @noisy det139
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        119
mzz 5 7                       @noisy det140
mxx 2 6                       @noisy det142 det154 det159
mzz 17 15                     @noisy det141
mxx 16 12                     @noisy det142 det154 det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        120
mxx 0 5                       @noisy det142 det154 det159
mz 6                          @noisy det143 det146 det148 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det142 det152 det154
mxx 10 15                     @noisy det142 det154 det159
mz 16                         @noisy det143 det146 det150 det159 det182 det183 det186 det194 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det142
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        121
mz 5                          @noisy det143 det146 det147 det151
mz 15                         @noisy det143 det146 det149 det153
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        122
mzz 0 10                      @noisy det143 det144 det146
mxx 1 11                      @noisy det143 det145 det146
mzz 2 12                      @noisy det143
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        123
mzz 0 10                      @noisy det144
mxx 1 11                      @noisy det145
mzz 2 12                      @noisy det146
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        124
mz 5                          @noisy det147
mz 6                          @noisy det148
mz 15                         @noisy det149
mz 16                         @noisy det150
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        125
mz 5                          @noisy det151
mx 7                          @noisy det152
mxx 3 6                       @noisy det159
mz 15                         @noisy det153
mx 17                         @noisy det154
mxx 16 13                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        126
mxx 0 5                       @noisy det159
mzz 6 7                       @noisy det155 det166 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det159
mzz 16 17                     @noisy det156 det167 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        127
mzz 5 7                       @noisy det157 det174 det183 det186 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det158 det175 det183 det186 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        128
mzz 6 7                       @noisy det155
mzz 16 17                     @noisy det156
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        129
mzz 5 7                       @noisy det157
mzx 2 6                       @noisy det159
mzz 17 15                     @noisy det158
mxz 16 12                     @noisy det159
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        130
mzx 1 7                       @noisy det159
mx 5                          @noisy det159
mz 6                          @noisy det160 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det159
mx 15                         @noisy det159
mz 16                         @noisy det161 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        131
mz 7                          @noisy det166 det174 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det160
mz 17                         @noisy det167 det175 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det161
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        132
mz 5                          @noisy det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det166
mzx 3 6                       @noisy det166
mz 15                         @noisy det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det167
mxz 16 13                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        133
mxx 4 5                       @noisy det166
mzz 6 7                       @noisy det162 det174 det182 det194 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det167
mzz 16 17                     @noisy det163 det175 det182 det194 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        134
mzz 5 7                       @noisy det164 det174 det182 det194 det199 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det165 det175 det182 det194 det199 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        135
mzz 6 7                       @noisy det162
mzz 16 17                     @noisy det163
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        136
mzz 5 7                       @noisy det164
mzx 2 6                       @noisy det166
mzz 17 15                     @noisy det165
mxz 16 12                     @noisy det167
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        137
mxx 1 7                       @noisy det166
mx 5                          @noisy det166
mz 6                          @noisy det168 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det167
mx 15                         @noisy det167
mz 16                         @noisy det169 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        138
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det182 det194 det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        139
mz 6                          @noisy det168
mx 7                          @noisy det174
mzx 0 5                       @noisy det174
mz 16                         @noisy det169
mx 17                         @noisy det175
mzx 10 15                     @noisy det175
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        140
mxx 3 6                       @noisy det174
mzz 5 7                       @noisy det170 det182 det194 det206 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det175
mzz 17 15                     @noisy det171 det182 det194 det207 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        141
mzz 6 7                       @noisy det172 det182 det194 det199 det206 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det173 det182 det194 det199 det207 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        142
mzz 5 7                       @noisy det170
mzz 17 15                     @noisy det171
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        143
mzz 6 7                       @noisy det172
mzx 4 5                       @noisy det174
mzz 16 17                     @noisy det173
mzx 14 15                     @noisy det175
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        144
mxx 1 7                       @noisy det174
mz 5                          @noisy det176
mx 6                          @noisy det174
mxx 17 11                     @noisy det175
mz 15                         @noisy det177
mx 16                         @noisy det175
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        145
mz 7                          @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det199 det214 det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det199 det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det199 det215 det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        146
mz 5                          @noisy det176
mx 7                          @noisy det182 det194 det199
mzx 3 6                       @noisy det182 det194 det199
mz 15                         @noisy det177
mx 17                         @noisy det182 det194 det199
mxz 16 13                     @noisy det182 det194 det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        147
mzx 4 5                       @noisy det182 det194 det199
mzz 6 7                       @noisy det178 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det182 det194 det199
mzz 16 17                     @noisy det179 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        148
mzz 5 7                       @noisy det180 det183 det186 det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det181 det183 det186 det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        149
mzz 6 7                       @noisy det178
mzz 16 17                     @noisy det179
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        150
mzz 5 7                       @noisy det180
mxx 2 6                       @noisy det182 det194 det199
mzz 17 15                     @noisy det181
mxx 16 12                     @noisy det182 det194 det199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        151
mxx 0 5                       @noisy det182 det194 det199
mz 6                          @noisy det183 det186 det188 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det182 det192 det194
mxx 10 15                     @noisy det182 det194 det199
mz 16                         @noisy det183 det186 det190 det199 det222 det223 det226 det234 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det182
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        152
mz 5                          @noisy det183 det186 det187 det191
mz 15                         @noisy det183 det186 det189 det193
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        153
mzz 0 10                      @noisy det183 det184 det186
mxx 1 11                      @noisy det183 det185 det186
mzz 2 12                      @noisy det183
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        154
mzz 0 10                      @noisy det184
mxx 1 11                      @noisy det185
mzz 2 12                      @noisy det186
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        155
mz 5                          @noisy det187
mz 6                          @noisy det188
mz 15                         @noisy det189
mz 16                         @noisy det190
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        156
mz 5                          @noisy det191
mx 7                          @noisy det192
mxx 3 6                       @noisy det199
mz 15                         @noisy det193
mx 17                         @noisy det194
mxx 16 13                     @noisy det199
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        157
mxx 0 5                       @noisy det199
mzz 6 7                       @noisy det195 det206 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det199
mzz 16 17                     @noisy det196 det207 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        158
mzz 5 7                       @noisy det197 det214 det223 det226 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det198 det215 det223 det226 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        159
mzz 6 7                       @noisy det195
mzz 16 17                     @noisy det196
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        160
mzz 5 7                       @noisy det197
mzx 2 6                       @noisy det199
mzz 17 15                     @noisy det198
mxz 16 12                     @noisy det199
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        161
mzx 1 7                       @noisy det199
mx 5                          @noisy det199
mz 6                          @noisy det200 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det199
mx 15                         @noisy det199
mz 16                         @noisy det201 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        162
mz 7                          @noisy det206 det214 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det200
mz 17                         @noisy det207 det215 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det201
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        163
mz 5                          @noisy det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det206
mzx 3 6                       @noisy det206
mz 15                         @noisy det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det207
mxz 16 13                     @noisy det207
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        164
mxx 4 5                       @noisy det206
mzz 6 7                       @noisy det202 det214 det222 det234 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det207
mzz 16 17                     @noisy det203 det215 det222 det234 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        165
mzz 5 7                       @noisy det204 det214 det222 det234 det239 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det205 det215 det222 det234 det239 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        166
mzz 6 7                       @noisy det202
mzz 16 17                     @noisy det203
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        167
mzz 5 7                       @noisy det204
mzx 2 6                       @noisy det206
mzz 17 15                     @noisy det205
mxz 16 12                     @noisy det207
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        168
mxx 1 7                       @noisy det206
mx 5                          @noisy det206
mz 6                          @noisy det208 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det207
mx 15                         @noisy det207
mz 16                         @noisy det209 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        169
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det222 det234 det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        170
mz 6                          @noisy det208
mx 7                          @noisy det214
mzx 0 5                       @noisy det214
mz 16                         @noisy det209
mx 17                         @noisy det215
mzx 10 15                     @noisy det215
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        171
mxx 3 6                       @noisy det214
mzz 5 7                       @noisy det210 det222 det234 det246 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det215
mzz 17 15                     @noisy det211 det222 det234 det247 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        172
mzz 6 7                       @noisy det212 det222 det234 det239 det246 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det213 det222 det234 det239 det247 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        173
mzz 5 7                       @noisy det210
mzz 17 15                     @noisy det211
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        174
mzz 6 7                       @noisy det212
mzx 4 5                       @noisy det214
mzz 16 17                     @noisy det213
mzx 14 15                     @noisy det215
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        175
mxx 1 7                       @noisy det214
mz 5                          @noisy det216
mx 6                          @noisy det214
mxx 17 11                     @noisy det215
mz 15                         @noisy det217
mx 16                         @noisy det215
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        176
mz 7                          @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det239 det254 det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det239 det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det239 det255 det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        177
mz 5                          @noisy det216
mx 7                          @noisy det222 det234 det239
mzx 3 6                       @noisy det222 det234 det239
mz 15                         @noisy det217
mx 17                         @noisy det222 det234 det239
mxz 16 13                     @noisy det222 det234 det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        178
mzx 4 5                       @noisy det222 det234 det239
mzz 6 7                       @noisy det218 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det222 det234 det239
mzz 16 17                     @noisy det219 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        179
mzz 5 7                       @noisy det220 det223 det226 det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det221 det223 det226 det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        180
mzz 6 7                       @noisy det218
mzz 16 17                     @noisy det219
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        181
mzz 5 7                       @noisy det220
mxx 2 6                       @noisy det222 det234 det239
mzz 17 15                     @noisy det221
mxx 16 12                     @noisy det222 det234 det239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        182
mxx 0 5                       @noisy det222 det234 det239
mz 6                          @noisy det223 det226 det228 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det222 det232 det234
mxx 10 15                     @noisy det222 det234 det239
mz 16                         @noisy det223 det226 det230 det239 det262 det263 det266 det274 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det222
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        183
mz 5                          @noisy det223 det226 det227 det231
mz 15                         @noisy det223 det226 det229 det233
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        184
mzz 0 10                      @noisy det223 det224 det226
mxx 1 11                      @noisy det223 det225 det226
mzz 2 12                      @noisy det223
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        185
mzz 0 10                      @noisy det224
mxx 1 11                      @noisy det225
mzz 2 12                      @noisy det226
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        186
mz 5                          @noisy det227
mz 6                          @noisy det228
mz 15                         @noisy det229
mz 16                         @noisy det230
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        187
mz 5                          @noisy det231
mx 7                          @noisy det232
mxx 3 6                       @noisy det239
mz 15                         @noisy det233
mx 17                         @noisy det234
mxx 16 13                     @noisy det239
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        188
mxx 0 5                       @noisy det239
mzz 6 7                       @noisy det235 det246 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det239
mzz 16 17                     @noisy det236 det247 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        189
mzz 5 7                       @noisy det237 det254 det263 det266 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det238 det255 det263 det266 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        190
mzz 6 7                       @noisy det235
mzz 16 17                     @noisy det236
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        191
mzz 5 7                       @noisy det237
mzx 2 6                       @noisy det239
mzz 17 15                     @noisy det238
mxz 16 12                     @noisy det239
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        192
mzx 1 7                       @noisy det239
mx 5                          @noisy det239
mz 6                          @noisy det240 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det239
mx 15                         @noisy det239
mz 16                         @noisy det241 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        193
mz 7                          @noisy det246 det254 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det240
mz 17                         @noisy det247 det255 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det241
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        194
mz 5                          @noisy det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det246
mzx 3 6                       @noisy det246
mz 15                         @noisy det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det247
mxz 16 13                     @noisy det247
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        195
mxx 4 5                       @noisy det246
mzz 6 7                       @noisy det242 det254 det262 det274 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det247
mzz 16 17                     @noisy det243 det255 det262 det274 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        196
mzz 5 7                       @noisy det244 det254 det262 det274 det279 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det245 det255 det262 det274 det279 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        197
mzz 6 7                       @noisy det242
mzz 16 17                     @noisy det243
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        198
mzz 5 7                       @noisy det244
mzx 2 6                       @noisy det246
mzz 17 15                     @noisy det245
mxz 16 12                     @noisy det247
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        199
mxx 1 7                       @noisy det246
mx 5                          @noisy det246
mz 6                          @noisy det248 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det247
mx 15                         @noisy det247
mz 16                         @noisy det249 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        200
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det262 det274 det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        201
mz 6                          @noisy det248
mx 7                          @noisy det254
mzx 0 5                       @noisy det254
mz 16                         @noisy det249
mx 17                         @noisy det255
mzx 10 15                     @noisy det255
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        202
mxx 3 6                       @noisy det254
mzz 5 7                       @noisy det250 det262 det274 det286 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det255
mzz 17 15                     @noisy det251 det262 det274 det287 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        203
mzz 6 7                       @noisy det252 det262 det274 det279 det286 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det253 det262 det274 det279 det287 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        204
mzz 5 7                       @noisy det250
mzz 17 15                     @noisy det251
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        205
mzz 6 7                       @noisy det252
mzx 4 5                       @noisy det254
mzz 16 17                     @noisy det253
mzx 14 15                     @noisy det255
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        206
mxx 1 7                       @noisy det254
mz 5                          @noisy det256
mx 6                          @noisy det254
mxx 17 11                     @noisy det255
mz 15                         @noisy det257
mx 16                         @noisy det255
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        207
mz 7                          @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det279 det294 det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det279 det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det279 det295 det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        208
mz 5                          @noisy det256
mx 7                          @noisy det262 det274 det279
mzx 3 6                       @noisy det262 det274 det279
mz 15                         @noisy det257
mx 17                         @noisy det262 det274 det279
mxz 16 13                     @noisy det262 det274 det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        209
mzx 4 5                       @noisy det262 det274 det279
mzz 6 7                       @noisy det258 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det262 det274 det279
mzz 16 17                     @noisy det259 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        210
mzz 5 7                       @noisy det260 det263 det266 det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det261 det263 det266 det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        211
mzz 6 7                       @noisy det258
mzz 16 17                     @noisy det259
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        212
mzz 5 7                       @noisy det260
mxx 2 6                       @noisy det262 det274 det279
mzz 17 15                     @noisy det261
mxx 16 12                     @noisy det262 det274 det279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        213
mxx 0 5                       @noisy det262 det274 det279
mz 6                          @noisy det263 det266 det268 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det262 det272 det274
mxx 10 15                     @noisy det262 det274 det279
mz 16                         @noisy det263 det266 det270 det279 det302 det303 det306 det314 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det262
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        214
mz 5                          @noisy det263 det266 det267 det271
mz 15                         @noisy det263 det266 det269 det273
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        215
mzz 0 10                      @noisy det263 det264 det266
mxx 1 11                      @noisy det263 det265 det266
mzz 2 12                      @noisy det263
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        216
mzz 0 10                      @noisy det264
mxx 1 11                      @noisy det265
mzz 2 12                      @noisy det266
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        217
mz 5                          @noisy det267
mz 6                          @noisy det268
mz 15                         @noisy det269
mz 16                         @noisy det270
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        218
mz 5                          @noisy det271
mx 7                          @noisy det272
mxx 3 6                       @noisy det279
mz 15                         @noisy det273
mx 17                         @noisy det274
mxx 16 13                     @noisy det279
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        219
mxx 0 5                       @noisy det279
mzz 6 7                       @noisy det275 det286 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det279
mzz 16 17                     @noisy det276 det287 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        220
mzz 5 7                       @noisy det277 det294 det303 det306 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det278 det295 det303 det306 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        221
mzz 6 7                       @noisy det275
mzz 16 17                     @noisy det276
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        222
mzz 5 7                       @noisy det277
mzx 2 6                       @noisy det279
mzz 17 15                     @noisy det278
mxz 16 12                     @noisy det279
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        223
mzx 1 7                       @noisy det279
mx 5                          @noisy det279
mz 6                          @noisy det280 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det279
mx 15                         @noisy det279
mz 16                         @noisy det281 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        224
mz 7                          @noisy det286 det294 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det280
mz 17                         @noisy det287 det295 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det281
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        225
mz 5                          @noisy det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det286
mzx 3 6                       @noisy det286
mz 15                         @noisy det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det287
mxz 16 13                     @noisy det287
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        226
mxx 4 5                       @noisy det286
mzz 6 7                       @noisy det282 det294 det302 det314 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det287
mzz 16 17                     @noisy det283 det295 det302 det314 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        227
mzz 5 7                       @noisy det284 det294 det302 det314 det319 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det285 det295 det302 det314 det319 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        228
mzz 6 7                       @noisy det282
mzz 16 17                     @noisy det283
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        229
mzz 5 7                       @noisy det284
mzx 2 6                       @noisy det286
mzz 17 15                     @noisy det285
mxz 16 12                     @noisy det287
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        230
mxx 1 7                       @noisy det286
mx 5                          @noisy det286
mz 6                          @noisy det288 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det287
mx 15                         @noisy det287
mz 16                         @noisy det289 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        231
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det302 det314 det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        232
mz 6                          @noisy det288
mx 7                          @noisy det294
mzx 0 5                       @noisy det294
mz 16                         @noisy det289
mx 17                         @noisy det295
mzx 10 15                     @noisy det295
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        233
mxx 3 6                       @noisy det294
mzz 5 7                       @noisy det290 det302 det314 det326 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det295
mzz 17 15                     @noisy det291 det302 det314 det327 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        234
mzz 6 7                       @noisy det292 det302 det314 det319 det326 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det293 det302 det314 det319 det327 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        235
mzz 5 7                       @noisy det290
mzz 17 15                     @noisy det291
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        236
mzz 6 7                       @noisy det292
mzx 4 5                       @noisy det294
mzz 16 17                     @noisy det293
mzx 14 15                     @noisy det295
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        237
mxx 1 7                       @noisy det294
mz 5                          @noisy det296
mx 6                          @noisy det294
mxx 17 11                     @noisy det295
mz 15                         @noisy det297
mx 16                         @noisy det295
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        238
mz 7                          @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det319 det334 det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det319 det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det319 det335 det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        239
mz 5                          @noisy det296
mx 7                          @noisy det302 det314 det319
mzx 3 6                       @noisy det302 det314 det319
mz 15                         @noisy det297
mx 17                         @noisy det302 det314 det319
mxz 16 13                     @noisy det302 det314 det319
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        240
mzx 4 5                       @noisy det302 det314 det319
mzz 6 7                       @noisy det298 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det302 det314 det319
mzz 16 17                     @noisy det299 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        241
mzz 5 7                       @noisy det300 det303 det306 det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det301 det303 det306 det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        242
mzz 6 7                       @noisy det298
mzz 16 17                     @noisy det299
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        243
mzz 5 7                       @noisy det300
mxx 2 6                       @noisy det302 det314 det319
mzz 17 15                     @noisy det301
mxx 16 12                     @noisy det302 det314 det319
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        244
mxx 0 5                       @noisy det302 det314 det319
mz 6                          @noisy det303 det306 det308 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det302 det312 det314
mxx 10 15                     @noisy det302 det314 det319
mz 16                         @noisy det303 det306 det310 det319 det342 det343 det346 det354 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det302
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        245
mz 5                          @noisy det303 det306 det307 det311
mz 15                         @noisy det303 det306 det309 det313
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        246
mzz 0 10                      @noisy det303 det304 det306
mxx 1 11                      @noisy det303 det305 det306
mzz 2 12                      @noisy det303
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        247
mzz 0 10                      @noisy det304
mxx 1 11                      @noisy det305
mzz 2 12                      @noisy det306
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        248
mz 5                          @noisy det307
mz 6                          @noisy det308
mz 15                         @noisy det309
mz 16                         @noisy det310
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        249
mz 5                          @noisy det311
mx 7                          @noisy det312
mxx 3 6                       @noisy det319
mz 15                         @noisy det313
mx 17                         @noisy det314
mxx 16 13                     @noisy det319
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        250
mxx 0 5                       @noisy det319
mzz 6 7                       @noisy det315 det326 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det319
mzz 16 17                     @noisy det316 det327 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        251
mzz 5 7                       @noisy det317 det334 det343 det346 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det318 det335 det343 det346 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        252
mzz 6 7                       @noisy det315
mzz 16 17                     @noisy det316
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        253
mzz 5 7                       @noisy det317
mzx 2 6                       @noisy det319
mzz 17 15                     @noisy det318
mxz 16 12                     @noisy det319
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        254
mzx 1 7                       @noisy det319
mx 5                          @noisy det319
mz 6                          @noisy det320 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det319
mx 15                         @noisy det319
mz 16                         @noisy det321 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        255
mz 7                          @noisy det326 det334 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det320
mz 17                         @noisy det327 det335 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det321
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        256
mz 5                          @noisy det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det326
mzx 3 6                       @noisy det326
mz 15                         @noisy det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det327
mxz 16 13                     @noisy det327
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        257
mxx 4 5                       @noisy det326
mzz 6 7                       @noisy det322 det334 det342 det354 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det327
mzz 16 17                     @noisy det323 det335 det342 det354 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        258
mzz 5 7                       @noisy det324 det334 det342 det354 det359 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det325 det335 det342 det354 det359 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        259
mzz 6 7                       @noisy det322
mzz 16 17                     @noisy det323
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        260
mzz 5 7                       @noisy det324
mzx 2 6                       @noisy det326
mzz 17 15                     @noisy det325
mxz 16 12                     @noisy det327
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        261
mxx 1 7                       @noisy det326
mx 5                          @noisy det326
mz 6                          @noisy det328 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det327
mx 15                         @noisy det327
mz 16                         @noisy det329 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        262
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det342 det354 det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        263
mz 6                          @noisy det328
mx 7                          @noisy det334
mzx 0 5                       @noisy det334
mz 16                         @noisy det329
mx 17                         @noisy det335
mzx 10 15                     @noisy det335
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        264
mxx 3 6                       @noisy det334
mzz 5 7                       @noisy det330 det342 det354 det366 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det335
mzz 17 15                     @noisy det331 det342 det354 det367 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        265
mzz 6 7                       @noisy det332 det342 det354 det359 det366 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det333 det342 det354 det359 det367 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        266
mzz 5 7                       @noisy det330
mzz 17 15                     @noisy det331
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        267
mzz 6 7                       @noisy det332
mzx 4 5                       @noisy det334
mzz 16 17                     @noisy det333
mzx 14 15                     @noisy det335
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        268
mxx 1 7                       @noisy det334
mz 5                          @noisy det336
mx 6                          @noisy det334
mxx 17 11                     @noisy det335
mz 15                         @noisy det337
mx 16                         @noisy det335
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        269
mz 7                          @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det359 det374 det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det359 det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det359 det375 det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        270
mz 5                          @noisy det336
mx 7                          @noisy det342 det354 det359
mzx 3 6                       @noisy det342 det354 det359
mz 15                         @noisy det337
mx 17                         @noisy det342 det354 det359
mxz 16 13                     @noisy det342 det354 det359
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        271
mzx 4 5                       @noisy det342 det354 det359
mzz 6 7                       @noisy det338 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det342 det354 det359
mzz 16 17                     @noisy det339 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        272
mzz 5 7                       @noisy det340 det343 det346 det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det341 det343 det346 det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        273
mzz 6 7                       @noisy det338
mzz 16 17                     @noisy det339
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        274
mzz 5 7                       @noisy det340
mxx 2 6                       @noisy det342 det354 det359
mzz 17 15                     @noisy det341
mxx 16 12                     @noisy det342 det354 det359
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        275
mxx 0 5                       @noisy det342 det354 det359
mz 6                          @noisy det343 det346 det348 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det342 det352 det354
mxx 10 15                     @noisy det342 det354 det359
mz 16                         @noisy det343 det346 det350 det359 det382 det383 det386 det394 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det342
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        276
mz 5                          @noisy det343 det346 det347 det351
mz 15                         @noisy det343 det346 det349 det353
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        277
mzz 0 10                      @noisy det343 det344 det346
mxx 1 11                      @noisy det343 det345 det346
mzz 2 12                      @noisy det343
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        278
mzz 0 10                      @noisy det344
mxx 1 11                      @noisy det345
mzz 2 12                      @noisy det346
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        279
mz 5                          @noisy det347
mz 6                          @noisy det348
mz 15                         @noisy det349
mz 16                         @noisy det350
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        280
mz 5                          @noisy det351
mx 7                          @noisy det352
mxx 3 6                       @noisy det359
mz 15                         @noisy det353
mx 17                         @noisy det354
mxx 16 13                     @noisy det359
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        281
mxx 0 5                       @noisy det359
mzz 6 7                       @noisy det355 det366 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det359
mzz 16 17                     @noisy det356 det367 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        282
mzz 5 7                       @noisy det357 det374 det383 det386 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det358 det375 det383 det386 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        283
mzz 6 7                       @noisy det355
mzz 16 17                     @noisy det356
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        284
mzz 5 7                       @noisy det357
mzx 2 6                       @noisy det359
mzz 17 15                     @noisy det358
mxz 16 12                     @noisy det359
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        285
mzx 1 7                       @noisy det359
mx 5                          @noisy det359
mz 6                          @noisy det360 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det359
mx 15                         @noisy det359
mz 16                         @noisy det361 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        286
mz 7                          @noisy det366 det374 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det360
mz 17                         @noisy det367 det375 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det361
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        287
mz 5                          @noisy det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det366
mzx 3 6                       @noisy det366
mz 15                         @noisy det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det367
mxz 16 13                     @noisy det367
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        288
mxx 4 5                       @noisy det366
mzz 6 7                       @noisy det362 det374 det382 det394 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det367
mzz 16 17                     @noisy det363 det375 det382 det394 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        289
mzz 5 7                       @noisy det364 det374 det382 det394 det399 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det365 det375 det382 det394 det399 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        290
mzz 6 7                       @noisy det362
mzz 16 17                     @noisy det363
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        291
mzz 5 7                       @noisy det364
mzx 2 6                       @noisy det366
mzz 17 15                     @noisy det365
mxz 16 12                     @noisy det367
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        292
mxx 1 7                       @noisy det366
mx 5                          @noisy det366
mz 6                          @noisy det368 det406 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det367
mx 15                         @noisy det367
mz 16                         @noisy det369 det407 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        293
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det382 det394 det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        294
mz 6                          @noisy det368
mx 7                          @noisy det374
mzx 0 5                       @noisy det374
mz 16                         @noisy det369
mx 17                         @noisy det375
mzx 10 15                     @noisy det375
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        295
mxx 3 6                       @noisy det374
mzz 5 7                       @noisy det370 det382 det394 det406 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det375
mzz 17 15                     @noisy det371 det382 det394 det407 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        296
mzz 6 7                       @noisy det372 det382 det394 det399 det406 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det373 det382 det394 det399 det407 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        297
mzz 5 7                       @noisy det370
mzz 17 15                     @noisy det371
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        298
mzz 6 7                       @noisy det372
mzx 4 5                       @noisy det374
mzz 16 17                     @noisy det373
mzx 14 15                     @noisy det375
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        299
mxx 1 7                       @noisy det374
mz 5                          @noisy det376
mx 6                          @noisy det374
mxx 17 11                     @noisy det375
mz 15                         @noisy det377
mx 16                         @noisy det375
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        300
mz 7                          @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det399 det414 det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det399 det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det399 det415 det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        301
mz 5                          @noisy det376
mx 7                          @noisy det382 det394 det399
mzx 3 6                       @noisy det382 det394 det399
mz 15                         @noisy det377
mx 17                         @noisy det382 det394 det399
mxz 16 13                     @noisy det382 det394 det399
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        302
mzx 4 5                       @noisy det382 det394 det399
mzz 6 7                       @noisy det378 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det382 det394 det399
mzz 16 17                     @noisy det379 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        303
mzz 5 7                       @noisy det380 det383 det386 det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det381 det383 det386 det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        304
mzz 6 7                       @noisy det378
mzz 16 17                     @noisy det379
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        305
mzz 5 7                       @noisy det380
mxx 2 6                       @noisy det382 det394 det399
mzz 17 15                     @noisy det381
mxx 16 12                     @noisy det382 det394 det399
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        306
mxx 0 5                       @noisy det382 det394 det399
mz 6                          @noisy det383 det386 det388 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det382 det392 det394
mxx 10 15                     @noisy det382 det394 det399
mz 16                         @noisy det383 det386 det390 det399 det422 det423 det426 det434 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det382
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        307
mz 5                          @noisy det383 det386 det387 det391
mz 15                         @noisy det383 det386 det389 det393
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        308
mzz 0 10                      @noisy det383 det384 det386
mxx 1 11                      @noisy det383 det385 det386
mzz 2 12                      @noisy det383
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        309
mzz 0 10                      @noisy det384
mxx 1 11                      @noisy det385
mzz 2 12                      @noisy det386
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        310
mz 5                          @noisy det387
mz 6                          @noisy det388
mz 15                         @noisy det389
mz 16                         @noisy det390
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        311
mz 5                          @noisy det391
mx 7                          @noisy det392
mxx 3 6                       @noisy det399
mz 15                         @noisy det393
mx 17                         @noisy det394
mxx 16 13                     @noisy det399
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        312
mxx 0 5                       @noisy det399
mzz 6 7                       @noisy det395 det406 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det399
mzz 16 17                     @noisy det396 det407 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        313
mzz 5 7                       @noisy det397 det414 det423 det426 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det398 det415 det423 det426 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        314
mzz 6 7                       @noisy det395
mzz 16 17                     @noisy det396
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        315
mzz 5 7                       @noisy det397
mzx 2 6                       @noisy det399
mzz 17 15                     @noisy det398
mxz 16 12                     @noisy det399
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        316
mzx 1 7                       @noisy det399
mx 5                          @noisy det399
mz 6                          @noisy det400 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det399
mx 15                         @noisy det399
mz 16                         @noisy det401 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        317
mz 7                          @noisy det406 det414 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det400
mz 17                         @noisy det407 det415 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det401
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        318
mz 5                          @noisy det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det406
mzx 3 6                       @noisy det406
mz 15                         @noisy det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det407
mxz 16 13                     @noisy det407
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        319
mxx 4 5                       @noisy det406
mzz 6 7                       @noisy det402 det414 det422 det434 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det407
mzz 16 17                     @noisy det403 det415 det422 det434 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        320
mzz 5 7                       @noisy det404 det414 det422 det434 det439 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det405 det415 det422 det434 det439 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        321
mzz 6 7                       @noisy det402
mzz 16 17                     @noisy det403
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        322
mzz 5 7                       @noisy det404
mzx 2 6                       @noisy det406
mzz 17 15                     @noisy det405
mxz 16 12                     @noisy det407
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        323
mxx 1 7                       @noisy det406
mx 5                          @noisy det406
mz 6                          @noisy det408 det446 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det407
mx 15                         @noisy det407
mz 16                         @noisy det409 det447 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        324
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det676
mz 5                          @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det676
mz 15                         @noisy det422 det434 det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        325
mz 6                          @noisy det408
mx 7                          @noisy det414
mzx 0 5                       @noisy det414
mz 16                         @noisy det409
mx 17                         @noisy det415
mzx 10 15                     @noisy det415
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        326
mxx 3 6                       @noisy det414
mzz 5 7                       @noisy det410 det422 det434 det446 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det415
mzz 17 15                     @noisy det411 det422 det434 det447 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        327
mzz 6 7                       @noisy det412 det422 det434 det439 det446 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det413 det422 det434 det439 det447 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        328
mzz 5 7                       @noisy det410
mzz 17 15                     @noisy det411
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        329
mzz 6 7                       @noisy det412
mzx 4 5                       @noisy det414
mzz 16 17                     @noisy det413
mzx 14 15                     @noisy det415
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        330
mxx 1 7                       @noisy det414
mz 5                          @noisy det416
mx 6                          @noisy det414
mxx 17 11                     @noisy det415
mz 15                         @noisy det417
mx 16                         @noisy det415
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        331
mz 7                          @noisy det439 det479 det519 det559 det599 det639 det676
mz 6                          @noisy det439 det454 det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det439 det479 det519 det559 det599 det639 det676
mz 16                         @noisy det439 det455 det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        332
mz 5                          @noisy det416
mx 7                          @noisy det422 det434 det439
mzx 3 6                       @noisy det422 det434 det439
mz 15                         @noisy det417
mx 17                         @noisy det422 det434 det439
mxz 16 13                     @noisy det422 det434 det439
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        333
mzx 4 5                       @noisy det422 det434 det439
mzz 6 7                       @noisy det418 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det422 det434 det439
mzz 16 17                     @noisy det419 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        334
mzz 5 7                       @noisy det420 det423 det426 det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det421 det423 det426 det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        335
mzz 6 7                       @noisy det418
mzz 16 17                     @noisy det419
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        336
mzz 5 7                       @noisy det420
mxx 2 6                       @noisy det422 det434 det439
mzz 17 15                     @noisy det421
mxx 16 12                     @noisy det422 det434 det439
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        337
mxx 0 5                       @noisy det422 det434 det439
mz 6                          @noisy det423 det426 det428 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det422 det432 det434
mxx 10 15                     @noisy det422 det434 det439
mz 16                         @noisy det423 det426 det430 det439 det462 det463 det466 det474 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det422
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        338
mz 5                          @noisy det423 det426 det427 det431
mz 15                         @noisy det423 det426 det429 det433
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        339
mzz 0 10                      @noisy det423 det424 det426
mxx 1 11                      @noisy det423 det425 det426
mzz 2 12                      @noisy det423
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        340
mzz 0 10                      @noisy det424
mxx 1 11                      @noisy det425
mzz 2 12                      @noisy det426
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        341
mz 5                          @noisy det427
mz 6                          @noisy det428
mz 15                         @noisy det429
mz 16                         @noisy det430
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        342
mz 5                          @noisy det431
mx 7                          @noisy det432
mxx 3 6                       @noisy det439
mz 15                         @noisy det433
mx 17                         @noisy det434
mxx 16 13                     @noisy det439
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        343
mxx 0 5                       @noisy det439
mzz 6 7                       @noisy det435 det446 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det439
mzz 16 17                     @noisy det436 det447 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        344
mzz 5 7                       @noisy det437 det454 det463 det466 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det438 det455 det463 det466 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        345
mzz 6 7                       @noisy det435
mzz 16 17                     @noisy det436
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        346
mzz 5 7                       @noisy det437
mzx 2 6                       @noisy det439
mzz 17 15                     @noisy det438
mxz 16 12                     @noisy det439
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        347
mzx 1 7                       @noisy det439
mx 5                          @noisy det439
mz 6                          @noisy det440 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det439
mx 15                         @noisy det439
mz 16                         @noisy det441 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        348
mz 7                          @noisy det446 det454 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det440
mz 17                         @noisy det447 det455 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det441
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        349
mz 5                          @noisy det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det446
mzx 3 6                       @noisy det446
mz 15                         @noisy det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det447
mxz 16 13                     @noisy det447
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        350
mxx 4 5                       @noisy det446
mzz 6 7                       @noisy det442 det454 det462 det474 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det447
mzz 16 17                     @noisy det443 det455 det462 det474 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        351
mzz 5 7                       @noisy det444 det454 det462 det474 det479 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det445 det455 det462 det474 det479 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        352
mzz 6 7                       @noisy det442
mzz 16 17                     @noisy det443
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        353
mzz 5 7                       @noisy det444
mzx 2 6                       @noisy det446
mzz 17 15                     @noisy det445
mxz 16 12                     @noisy det447
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        354
mxx 1 7                       @noisy det446
mx 5                          @noisy det446
mz 6                          @noisy det448 det486 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det447
mx 15                         @noisy det447
mz 16                         @noisy det449 det487 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        355
mz 7                          @noisy det479 det519 det559 det599 det639 det676
mz 5                          @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det479 det519 det559 det599 det639 det676
mz 15                         @noisy det462 det474 det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        356
mz 6                          @noisy det448
mx 7                          @noisy det454
mzx 0 5                       @noisy det454
mz 16                         @noisy det449
mx 17                         @noisy det455
mzx 10 15                     @noisy det455
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        357
mxx 3 6                       @noisy det454
mzz 5 7                       @noisy det450 det462 det474 det486 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det455
mzz 17 15                     @noisy det451 det462 det474 det487 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        358
mzz 6 7                       @noisy det452 det462 det474 det479 det486 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det453 det462 det474 det479 det487 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        359
mzz 5 7                       @noisy det450
mzz 17 15                     @noisy det451
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        360
mzz 6 7                       @noisy det452
mzx 4 5                       @noisy det454
mzz 16 17                     @noisy det453
mzx 14 15                     @noisy det455
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        361
mxx 1 7                       @noisy det454
mz 5                          @noisy det456
mx 6                          @noisy det454
mxx 17 11                     @noisy det455
mz 15                         @noisy det457
mx 16                         @noisy det455
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        362
mz 7                          @noisy det479 det519 det559 det599 det639 det676
mz 6                          @noisy det479 det494 det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det479 det519 det559 det599 det639 det676
mz 16                         @noisy det479 det495 det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        363
mz 5                          @noisy det456
mx 7                          @noisy det462 det474 det479
mzx 3 6                       @noisy det462 det474 det479
mz 15                         @noisy det457
mx 17                         @noisy det462 det474 det479
mxz 16 13                     @noisy det462 det474 det479
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        364
mzx 4 5                       @noisy det462 det474 det479
mzz 6 7                       @noisy det458 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det462 det474 det479
mzz 16 17                     @noisy det459 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        365
mzz 5 7                       @noisy det460 det463 det466 det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det461 det463 det466 det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        366
mzz 6 7                       @noisy det458
mzz 16 17                     @noisy det459
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        367
mzz 5 7                       @noisy det460
mxx 2 6                       @noisy det462 det474 det479
mzz 17 15                     @noisy det461
mxx 16 12                     @noisy det462 det474 det479
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        368
mxx 0 5                       @noisy det462 det474 det479
mz 6                          @noisy det463 det466 det468 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det462 det472 det474
mxx 10 15                     @noisy det462 det474 det479
mz 16                         @noisy det463 det466 det470 det479 det502 det503 det506 det514 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det462
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        369
mz 5                          @noisy det463 det466 det467 det471
mz 15                         @noisy det463 det466 det469 det473
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        370
mzz 0 10                      @noisy det463 det464 det466
mxx 1 11                      @noisy det463 det465 det466
mzz 2 12                      @noisy det463
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        371
mzz 0 10                      @noisy det464
mxx 1 11                      @noisy det465
mzz 2 12                      @noisy det466
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        372
mz 5                          @noisy det467
mz 6                          @noisy det468
mz 15                         @noisy det469
mz 16                         @noisy det470
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        373
mz 5                          @noisy det471
mx 7                          @noisy det472
mxx 3 6                       @noisy det479
mz 15                         @noisy det473
mx 17                         @noisy det474
mxx 16 13                     @noisy det479
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        374
mxx 0 5                       @noisy det479
mzz 6 7                       @noisy det475 det486 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det479
mzz 16 17                     @noisy det476 det487 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        375
mzz 5 7                       @noisy det477 det494 det503 det506 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det478 det495 det503 det506 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        376
mzz 6 7                       @noisy det475
mzz 16 17                     @noisy det476
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        377
mzz 5 7                       @noisy det477
mzx 2 6                       @noisy det479
mzz 17 15                     @noisy det478
mxz 16 12                     @noisy det479
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        378
mzx 1 7                       @noisy det479
mx 5                          @noisy det479
mz 6                          @noisy det480 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det479
mx 15                         @noisy det479
mz 16                         @noisy det481 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        379
mz 7                          @noisy det486 det494 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det480
mz 17                         @noisy det487 det495 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det481
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        380
mz 5                          @noisy det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det486
mzx 3 6                       @noisy det486
mz 15                         @noisy det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det487
mxz 16 13                     @noisy det487
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        381
mxx 4 5                       @noisy det486
mzz 6 7                       @noisy det482 det494 det502 det514 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det487
mzz 16 17                     @noisy det483 det495 det502 det514 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        382
mzz 5 7                       @noisy det484 det494 det502 det514 det519 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det485 det495 det502 det514 det519 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        383
mzz 6 7                       @noisy det482
mzz 16 17                     @noisy det483
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        384
mzz 5 7                       @noisy det484
mzx 2 6                       @noisy det486
mzz 17 15                     @noisy det485
mxz 16 12                     @noisy det487
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        385
mxx 1 7                       @noisy det486
mx 5                          @noisy det486
mz 6                          @noisy det488 det526 det566 det606 det646 det683
mxx 17 11                     @noisy det487
mx 15                         @noisy det487
mz 16                         @noisy det489 det527 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        386
mz 7                          @noisy det519 det559 det599 det639 det676
mz 5                          @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det519 det559 det599 det639 det676
mz 15                         @noisy det502 det514 det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        387
mz 6                          @noisy det488
mx 7                          @noisy det494
mzx 0 5                       @noisy det494
mz 16                         @noisy det489
mx 17                         @noisy det495
mzx 10 15                     @noisy det495
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        388
mxx 3 6                       @noisy det494
mzz 5 7                       @noisy det490 det502 det514 det526 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det495
mzz 17 15                     @noisy det491 det502 det514 det527 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        389
mzz 6 7                       @noisy det492 det502 det514 det519 det526 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det493 det502 det514 det519 det527 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        390
mzz 5 7                       @noisy det490
mzz 17 15                     @noisy det491
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        391
mzz 6 7                       @noisy det492
mzx 4 5                       @noisy det494
mzz 16 17                     @noisy det493
mzx 14 15                     @noisy det495
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        392
mxx 1 7                       @noisy det494
mz 5                          @noisy det496
mx 6                          @noisy det494
mxx 17 11                     @noisy det495
mz 15                         @noisy det497
mx 16                         @noisy det495
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        393
mz 7                          @noisy det519 det559 det599 det639 det676
mz 6                          @noisy det519 det534 det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det519 det559 det599 det639 det676
mz 16                         @noisy det519 det535 det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        394
mz 5                          @noisy det496
mx 7                          @noisy det502 det514 det519
mzx 3 6                       @noisy det502 det514 det519
mz 15                         @noisy det497
mx 17                         @noisy det502 det514 det519
mxz 16 13                     @noisy det502 det514 det519
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        395
mzx 4 5                       @noisy det502 det514 det519
mzz 6 7                       @noisy det498 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det502 det514 det519
mzz 16 17                     @noisy det499 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        396
mzz 5 7                       @noisy det500 det503 det506 det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det501 det503 det506 det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        397
mzz 6 7                       @noisy det498
mzz 16 17                     @noisy det499
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        398
mzz 5 7                       @noisy det500
mxx 2 6                       @noisy det502 det514 det519
mzz 17 15                     @noisy det501
mxx 16 12                     @noisy det502 det514 det519
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        399
mxx 0 5                       @noisy det502 det514 det519
mz 6                          @noisy det503 det506 det508 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det502 det512 det514
mxx 10 15                     @noisy det502 det514 det519
mz 16                         @noisy det503 det506 det510 det519 det542 det543 det546 det554 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det502
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        400
mz 5                          @noisy det503 det506 det507 det511
mz 15                         @noisy det503 det506 det509 det513
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        401
mzz 0 10                      @noisy det503 det504 det506
mxx 1 11                      @noisy det503 det505 det506
mzz 2 12                      @noisy det503
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        402
mzz 0 10                      @noisy det504
mxx 1 11                      @noisy det505
mzz 2 12                      @noisy det506
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        403
mz 5                          @noisy det507
mz 6                          @noisy det508
mz 15                         @noisy det509
mz 16                         @noisy det510
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        404
mz 5                          @noisy det511
mx 7                          @noisy det512
mxx 3 6                       @noisy det519
mz 15                         @noisy det513
mx 17                         @noisy det514
mxx 16 13                     @noisy det519
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        405
mxx 0 5                       @noisy det519
mzz 6 7                       @noisy det515 det526 det566 det606 det646 det683
mxx 10 15                     @noisy det519
mzz 16 17                     @noisy det516 det527 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        406
mzz 5 7                       @noisy det517 det534 det543 det546 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det518 det535 det543 det546 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        407
mzz 6 7                       @noisy det515
mzz 16 17                     @noisy det516
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        408
mzz 5 7                       @noisy det517
mzx 2 6                       @noisy det519
mzz 17 15                     @noisy det518
mxz 16 12                     @noisy det519
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        409
mzx 1 7                       @noisy det519
mx 5                          @noisy det519
mz 6                          @noisy det520 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det519
mx 15                         @noisy det519
mz 16                         @noisy det521 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        410
mz 7                          @noisy det526 det534 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det520
mz 17                         @noisy det527 det535 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det521
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        411
mz 5                          @noisy det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det526
mzx 3 6                       @noisy det526
mz 15                         @noisy det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det527
mxz 16 13                     @noisy det527
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        412
mxx 4 5                       @noisy det526
mzz 6 7                       @noisy det522 det534 det542 det554 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det527
mzz 16 17                     @noisy det523 det535 det542 det554 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        413
mzz 5 7                       @noisy det524 det534 det542 det554 det559 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det525 det535 det542 det554 det559 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        414
mzz 6 7                       @noisy det522
mzz 16 17                     @noisy det523
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        415
mzz 5 7                       @noisy det524
mzx 2 6                       @noisy det526
mzz 17 15                     @noisy det525
mxz 16 12                     @noisy det527
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        416
mxx 1 7                       @noisy det526
mx 5                          @noisy det526
mz 6                          @noisy det528 det566 det606 det646 det683
mxx 17 11                     @noisy det527
mx 15                         @noisy det527
mz 16                         @noisy det529 det567 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        417
mz 7                          @noisy det559 det599 det639 det676
mz 5                          @noisy det542 det554 det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det559 det599 det639 det676
mz 15                         @noisy det542 det554 det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        418
mz 6                          @noisy det528
mx 7                          @noisy det534
mzx 0 5                       @noisy det534
mz 16                         @noisy det529
mx 17                         @noisy det535
mzx 10 15                     @noisy det535
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        419
mxx 3 6                       @noisy det534
mzz 5 7                       @noisy det530 det542 det554 det566 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det535
mzz 17 15                     @noisy det531 det542 det554 det567 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        420
mzz 6 7                       @noisy det532 det542 det554 det559 det566 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det533 det542 det554 det559 det567 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        421
mzz 5 7                       @noisy det530
mzz 17 15                     @noisy det531
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        422
mzz 6 7                       @noisy det532
mzx 4 5                       @noisy det534
mzz 16 17                     @noisy det533
mzx 14 15                     @noisy det535
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        423
mxx 1 7                       @noisy det534
mz 5                          @noisy det536
mx 6                          @noisy det534
mxx 17 11                     @noisy det535
mz 15                         @noisy det537
mx 16                         @noisy det535
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        424
mz 7                          @noisy det559 det599 det639 det676
mz 6                          @noisy det559 det574 det599 det614 det639 det654 det676 det691
mz 17                         @noisy det559 det599 det639 det676
mz 16                         @noisy det559 det575 det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        425
mz 5                          @noisy det536
mx 7                          @noisy det542 det554 det559
mzx 3 6                       @noisy det542 det554 det559
mz 15                         @noisy det537
mx 17                         @noisy det542 det554 det559
mxz 16 13                     @noisy det542 det554 det559
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        426
mzx 4 5                       @noisy det542 det554 det559
mzz 6 7                       @noisy det538 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det542 det554 det559
mzz 16 17                     @noisy det539 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        427
mzz 5 7                       @noisy det540 det543 det546 det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det541 det543 det546 det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        428
mzz 6 7                       @noisy det538
mzz 16 17                     @noisy det539
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        429
mzz 5 7                       @noisy det540
mxx 2 6                       @noisy det542 det554 det559
mzz 17 15                     @noisy det541
mxx 16 12                     @noisy det542 det554 det559
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        430
mxx 0 5                       @noisy det542 det554 det559
mz 6                          @noisy det543 det546 det548 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det542 det552 det554
mxx 10 15                     @noisy det542 det554 det559
mz 16                         @noisy det543 det546 det550 det559 det582 det583 det586 det594 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det542
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        431
mz 5                          @noisy det543 det546 det547 det551
mz 15                         @noisy det543 det546 det549 det553
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        432
mzz 0 10                      @noisy det543 det544 det546
mxx 1 11                      @noisy det543 det545 det546
mzz 2 12                      @noisy det543
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        433
mzz 0 10                      @noisy det544
mxx 1 11                      @noisy det545
mzz 2 12                      @noisy det546
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        434
mz 5                          @noisy det547
mz 6                          @noisy det548
mz 15                         @noisy det549
mz 16                         @noisy det550
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        435
mz 5                          @noisy det551
mx 7                          @noisy det552
mxx 3 6                       @noisy det559
mz 15                         @noisy det553
mx 17                         @noisy det554
mxx 16 13                     @noisy det559
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        436
mxx 0 5                       @noisy det559
mzz 6 7                       @noisy det555 det566 det606 det646 det683
mxx 10 15                     @noisy det559
mzz 16 17                     @noisy det556 det567 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        437
mzz 5 7                       @noisy det557 det574 det583 det586 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det558 det575 det583 det586 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        438
mzz 6 7                       @noisy det555
mzz 16 17                     @noisy det556
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        439
mzz 5 7                       @noisy det557
mzx 2 6                       @noisy det559
mzz 17 15                     @noisy det558
mxz 16 12                     @noisy det559
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        440
mzx 1 7                       @noisy det559
mx 5                          @noisy det559
mz 6                          @noisy det560 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det559
mx 15                         @noisy det559
mz 16                         @noisy det561 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        441
mz 7                          @noisy det566 det574 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det560
mz 17                         @noisy det567 det575 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det561
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        442
mz 5                          @noisy det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det566
mzx 3 6                       @noisy det566
mz 15                         @noisy det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det567
mxz 16 13                     @noisy det567
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        443
mxx 4 5                       @noisy det566
mzz 6 7                       @noisy det562 det574 det582 det594 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det567
mzz 16 17                     @noisy det563 det575 det582 det594 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        444
mzz 5 7                       @noisy det564 det574 det582 det594 det599 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det565 det575 det582 det594 det599 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        445
mzz 6 7                       @noisy det562
mzz 16 17                     @noisy det563
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        446
mzz 5 7                       @noisy det564
mzx 2 6                       @noisy det566
mzz 17 15                     @noisy det565
mxz 16 12                     @noisy det567
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        447
mxx 1 7                       @noisy det566
mx 5                          @noisy det566
mz 6                          @noisy det568 det606 det646 det683
mxx 17 11                     @noisy det567
mx 15                         @noisy det567
mz 16                         @noisy det569 det607 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        448
mz 7                          @noisy det599 det639 det676
mz 5                          @noisy det582 det594 det622 det634 det662 det670 det700
mz 17                         @noisy det599 det639 det676
mz 15                         @noisy det582 det594 det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        449
mz 6                          @noisy det568
mx 7                          @noisy det574
mzx 0 5                       @noisy det574
mz 16                         @noisy det569
mx 17                         @noisy det575
mzx 10 15                     @noisy det575
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        450
mxx 3 6                       @noisy det574
mzz 5 7                       @noisy det570 det582 det594 det606 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det575
mzz 17 15                     @noisy det571 det582 det594 det607 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        451
mzz 6 7                       @noisy det572 det582 det594 det599 det606 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det573 det582 det594 det599 det607 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        452
mzz 5 7                       @noisy det570
mzz 17 15                     @noisy det571
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        453
mzz 6 7                       @noisy det572
mzx 4 5                       @noisy det574
mzz 16 17                     @noisy det573
mzx 14 15                     @noisy det575
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        454
mxx 1 7                       @noisy det574
mz 5                          @noisy det576
mx 6                          @noisy det574
mxx 17 11                     @noisy det575
mz 15                         @noisy det577
mx 16                         @noisy det575
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        455
mz 7                          @noisy det599 det639 det676
mz 6                          @noisy det599 det614 det639 det654 det676 det691
mz 17                         @noisy det599 det639 det676
mz 16                         @noisy det599 det615 det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        456
mz 5                          @noisy det576
mx 7                          @noisy det582 det594 det599
mzx 3 6                       @noisy det582 det594 det599
mz 15                         @noisy det577
mx 17                         @noisy det582 det594 det599
mxz 16 13                     @noisy det582 det594 det599
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        457
mzx 4 5                       @noisy det582 det594 det599
mzz 6 7                       @noisy det578 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det582 det594 det599
mzz 16 17                     @noisy det579 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        458
mzz 5 7                       @noisy det580 det583 det586 det606 det614 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det581 det583 det586 det607 det615 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        459
mzz 6 7                       @noisy det578
mzz 16 17                     @noisy det579
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        460
mzz 5 7                       @noisy det580
mxx 2 6                       @noisy det582 det594 det599
mzz 17 15                     @noisy det581
mxx 16 12                     @noisy det582 det594 det599
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        461
mxx 0 5                       @noisy det582 det594 det599
mz 6                          @noisy det583 det586 det588 det599 det622 det623 det626 det634 det662 det670 det700
mx 7                          @noisy det582 det592 det594
mxx 10 15                     @noisy det582 det594 det599
mz 16                         @noisy det583 det586 det590 det599 det622 det623 det626 det634 det662 det670 det700
mx 17                         @noisy det582
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        462
mz 5                          @noisy det583 det586 det587 det591
mz 15                         @noisy det583 det586 det589 det593
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        463
mzz 0 10                      @noisy det583 det584 det586
mxx 1 11                      @noisy det583 det585 det586
mzz 2 12                      @noisy det583
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        464
mzz 0 10                      @noisy det584
mxx 1 11                      @noisy det585
mzz 2 12                      @noisy det586
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        465
mz 5                          @noisy det587
mz 6                          @noisy det588
mz 15                         @noisy det589
mz 16                         @noisy det590
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        466
mz 5                          @noisy det591
mx 7                          @noisy det592
mxx 3 6                       @noisy det599
mz 15                         @noisy det593
mx 17                         @noisy det594
mxx 16 13                     @noisy det599
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        467
mxx 0 5                       @noisy det599
mzz 6 7                       @noisy det595 det606 det646 det683
mxx 10 15                     @noisy det599
mzz 16 17                     @noisy det596 det607 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        468
mzz 5 7                       @noisy det597 det614 det623 det626 det654 det691
mzz 17 15                     @noisy det598 det615 det623 det626 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        469
mzz 6 7                       @noisy det595
mzz 16 17                     @noisy det596
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        470
mzz 5 7                       @noisy det597
mzx 2 6                       @noisy det599
mzz 17 15                     @noisy det598
mxz 16 12                     @noisy det599
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        471
mzx 1 7                       @noisy det599
mx 5                          @noisy det599
mz 6                          @noisy det600 det614 det622 det634 det654 det662 det670 det691 det700
mxz 17 11                     @noisy det599
mx 15                         @noisy det599
mz 16                         @noisy det601 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        472
mz 7                          @noisy det606 det614 det623 det626 det646 det654 det683 det691
mz 6                          @noisy det600
mz 17                         @noisy det607 det615 det623 det626 det647 det655 det684 det692
mz 16                         @noisy det601
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        473
mz 5                          @noisy det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mx 7                          @noisy det606
mzx 3 6                       @noisy det606
mz 15                         @noisy det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
mx 17                         @noisy det607
mxz 16 13                     @noisy det607
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        474
mxx 4 5                       @noisy det606
mzz 6 7                       @noisy det602 det614 det622 det634 det654 det662 det670 det691 det700
mxx 14 15                     @noisy det607
mzz 16 17                     @noisy det603 det615 det622 det634 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        475
mzz 5 7                       @noisy det604 det614 det622 det634 det639 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det605 det615 det622 det634 det639 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        476
mzz 6 7                       @noisy det602
mzz 16 17                     @noisy det603
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        477
mzz 5 7                       @noisy det604
mzx 2 6                       @noisy det606
mzz 17 15                     @noisy det605
mxz 16 12                     @noisy det607
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        478
mxx 1 7                       @noisy det606
mx 5                          @noisy det606
mz 6                          @noisy det608 det646 det683
mxx 17 11                     @noisy det607
mx 15                         @noisy det607
mz 16                         @noisy det609 det647 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        479
mz 7                          @noisy det639 det676
mz 5                          @noisy det622 det634 det662 det670 det700
mz 17                         @noisy det639 det676
mz 15                         @noisy det622 det634 det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        480
mz 6                          @noisy det608
mx 7                          @noisy det614
mzx 0 5                       @noisy det614
mz 16                         @noisy det609
mx 17                         @noisy det615
mzx 10 15                     @noisy det615
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        481
mxx 3 6                       @noisy det614
mzz 5 7                       @noisy det610 det622 det634 det646 det662 det670 det683 det700
mxx 16 13                     @noisy det615
mzz 17 15                     @noisy det611 det622 det634 det647 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        482
mzz 6 7                       @noisy det612 det622 det634 det639 det646 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det613 det622 det634 det639 det647 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        483
mzz 5 7                       @noisy det610
mzz 17 15                     @noisy det611
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        484
mzz 6 7                       @noisy det612
mzx 4 5                       @noisy det614
mzz 16 17                     @noisy det613
mzx 14 15                     @noisy det615
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        485
mxx 1 7                       @noisy det614
mz 5                          @noisy det616
mx 6                          @noisy det614
mxx 17 11                     @noisy det615
mz 15                         @noisy det617
mx 16                         @noisy det615
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        486
mz 7                          @noisy det639 det676
mz 6                          @noisy det639 det654 det676 det691
mz 17                         @noisy det639 det676
mz 16                         @noisy det639 det655 det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        487
mz 5                          @noisy det616
mx 7                          @noisy det622 det634 det639
mzx 3 6                       @noisy det622 det634 det639
mz 15                         @noisy det617
mx 17                         @noisy det622 det634 det639
mxz 16 13                     @noisy det622 det634 det639
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        488
mzx 4 5                       @noisy det622 det634 det639
mzz 6 7                       @noisy det618 det623 det626 det646 det654 det683 det691
mzx 14 15                     @noisy det622 det634 det639
mzz 16 17                     @noisy det619 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        489
mzz 5 7                       @noisy det620 det623 det626 det646 det654 det683 det691
mzz 17 15                     @noisy det621 det623 det626 det647 det655 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        490
mzz 6 7                       @noisy det618
mzz 16 17                     @noisy det619
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        491
mzz 5 7                       @noisy det620
mxx 2 6                       @noisy det622 det634 det639
mzz 17 15                     @noisy det621
mxx 16 12                     @noisy det622 det634 det639
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        492
mxx 0 5                       @noisy det622 det634 det639
mz 6                          @noisy det623 det626 det628 det639 det662 det670 det700
mx 7                          @noisy det622 det632 det634 det675 det676
mxx 10 15                     @noisy det622 det634 det639
mz 16                         @noisy det623 det626 det630 det639 det662 det670 det700
mx 17                         @noisy det622
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        493
mz 5                          @noisy det623 det626 det627 det631
mz 15                         @noisy det623 det626 det629 det633
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        494
mzz 0 10                      @noisy det623 det624 det626
mxx 1 11                      @noisy det623 det625 det626
mzz 2 12                      @noisy det623
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        495
mzz 0 10                      @noisy det624
mxx 1 11                      @noisy det625
mzz 2 12                      @noisy det626
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 6                           @noisy
i 7                           @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        496
mz 5                          @noisy det627
mz 6                          @noisy det628
mz 15                         @noisy det629
mz 16                         @noisy det630
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 17                          @noisy

--------        497
mz 5                          @noisy det631
mx 7                          @noisy det632
mxx 3 6                       @noisy det639 det675 det676
mz 15                         @noisy det633
mx 17                         @noisy det634
mxx 16 13                     @noisy det639
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        498
mxx 0 5                       @noisy det639 det675 det676
mzz 6 7                       @noisy det635 det646 det683
mxx 10 15                     @noisy det639
mzz 16 17                     @noisy det636 det647 det684
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        499
mzz 5 7                       @noisy det637 det654 det691
mzz 17 15                     @noisy det638 det655 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        500
mzz 6 7                       @noisy det635
mzz 16 17                     @noisy det636
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        501
mzz 5 7                       @noisy det637
mzx 2 6                       @noisy det639 det675 det676
mzz 17 15                     @noisy det638
mxz 16 12                     @noisy det639
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        502
mzx 1 7                       @noisy det639 det675 det676
mx 5                          @noisy det639 det675 det676
mz 6                          @noisy det640 det654 det662 det670 det675 det676 det691 det700
mxz 17 11                     @noisy det639
mx 15                         @noisy det639
mz 16                         @noisy det641 det655 det662 det670 det692 det700
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        503
mz 7                          @noisy det646 det654 det683 det691
mz 6                          @noisy det640
mz 17                         @noisy det647 det655 det684 det692
mz 16                         @noisy det641
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        504
mz 5                          @noisy det654 det662 det670 det676 det691 det700
mx 7                          @noisy det646
mzx 3 6                       @noisy det646
mz 15                         @noisy det655 det662 det670 det676 det692 det700
mx 17                         @noisy det647
mxz 16 13                     @noisy det647
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        505
mxx 4 5                       @noisy det646
mzz 6 7                       @noisy det642 det654 det662 det670 det675 det676 det691 det700
mxx 14 15                     @noisy det647
mzz 16 17                     @noisy det643 det655 det662 det670 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        506
mzz 5 7                       @noisy det644 det654 det662 det670 det676 det691 det700
mzz 17 15                     @noisy det645 det655 det662 det670 det676 det692 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        507
mzz 6 7                       @noisy det642
mzz 16 17                     @noisy det643
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        508
mzz 5 7                       @noisy det644
mzx 2 6                       @noisy det646
mzz 17 15                     @noisy det645
mxz 16 12                     @noisy det647
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        509
mxx 1 7                       @noisy det646
mx 5                          @noisy det646
mz 6                          @noisy det648 det683
mxx 17 11                     @noisy det647
mx 15                         @noisy det647
mz 16                         @noisy det649 det684
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        510
mz 7                          @noisy det675
mz 5                          @noisy det662 det670 det675 det676 det700
mz 17                         @noisy det676
mz 15                         @noisy det662 det670 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        511
mz 6                          @noisy det648
mx 7                          @noisy det654
mzx 0 5                       @noisy det654
mz 16                         @noisy det649
mx 17                         @noisy det655
mzx 10 15                     @noisy det655
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        512
mxx 3 6                       @noisy det654
mzz 5 7                       @noisy det650 det662 det670 det675 det676 det683 det700
mxx 16 13                     @noisy det655
mzz 17 15                     @noisy det651 det662 det670 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        513
mzz 6 7                       @noisy det652 det662 det670 det676 det683 det700
mzz 16 17                     @noisy det653 det662 det670 det676 det684 det700
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        514
mzz 5 7                       @noisy det650
mzz 17 15                     @noisy det651
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        515
mzz 6 7                       @noisy det652
mzx 4 5                       @noisy det654
mzz 16 17                     @noisy det653
mzx 14 15                     @noisy det655
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        516
mxx 1 7                       @noisy det654
mz 5                          @noisy det656
mx 6                          @noisy det654
mxx 17 11                     @noisy det655
mz 15                         @noisy det657
mx 16                         @noisy det655
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        517
mz 7                          @noisy det675
mz 6                          @noisy det675 det691
mz 17                         @noisy det676
mz 16                         @noisy det676 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        518
mz 5                          @noisy det656
mx 7                          @noisy det662 det670 det676 det699 det700
mzx 3 6                       @noisy det662 det670 det676 det699 det700
mz 15                         @noisy det657
mx 17                         @noisy det662 det670 det676
mxz 16 13                     @noisy det662 det670 det676
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 14                          @noisy

--------        519
mzx 4 5                       @noisy det662 det670 det676 det699 det700
mzz 6 7                       @noisy det658 det683 det691
mzx 14 15                     @noisy det662 det670 det676
mzz 16 17                     @noisy det659 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy

--------        520
mzz 5 7                       @noisy det660 det683 det691
mzz 17 15                     @noisy det661 det684 det692
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy

--------        521
mzz 6 7                       @noisy det658
mzz 16 17                     @noisy det659
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 15                          @noisy

--------        522
mzz 5 7                       @noisy det660
mxx 2 6                       @noisy det662 det670 det676 det699 det700
mzz 17 15                     @noisy det661
mxx 16 12                     @noisy det662 det670 det676
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 10                          @noisy
i 11                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        523
mxx 0 5                       @noisy det662 det670 det676 det699 det700
mz 6                          @noisy det664 det675 det699
mx 7                          @noisy det662 det668 det670 det675 det676 det699 det700
mxx 10 15                     @noisy det662 det670 det676
mz 16                         @noisy det666 det676 det700
mx 17                         @noisy det662
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy

--------        524
mz 5                          @noisy det663 det667
mz 15                         @noisy det665 det669
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy
i 10                          @noisy
i 11                          @noisy
i 12                          @noisy
i 13                          @noisy
i 14                          @noisy
i 16                          @noisy
i 17                          @noisy

--------        525
mz 5                          @det663
mz 6                          @det664
mz 15                         @det665
mz 16                         @det666

--------        526
mz 5                          @det667
mx 7                          @det668
mxx 3 6                       @det675
mz 15                         @det669
mx 17                         @det670
mxx 16 13                     @det676

--------        527
mxx 0 5                       @det675
mzz 6 7                       @det671 det683
mxx 10 15                     @det676
mzz 16 17                     @det672 det684

--------        528
mzz 5 7                       @det673 det691
mzz 17 15                     @det674 det692

--------        529
mzz 6 7                       @det671
mzz 16 17                     @det672

--------        530
mzz 5 7                       @det673
mzx 2 6                       @det675
mzz 17 15                     @det674
mxz 16 12                     @det676

--------        531
mzx 1 7                       @det675
mx 5                          @det675
mz 6                          @det677 det691 det699
mxz 17 11                     @det676
mx 15                         @det676
mz 16                         @det678 det692 det700

--------        532
mz 7                          @det683 det691
mz 6                          @det677
mz 17                         @det684 det692
mz 16                         @det678

--------        533
mz 5                          @det691 det699
mx 7                          @det683
mzx 3 6                       @det683
mz 15                         @det692 det700
mx 17                         @det684
mxz 16 13                     @det684

--------        534
mxx 4 5                       @det683
mzz 6 7                       @det679 det691 det699
mxx 14 15                     @det684
mzz 16 17                     @det680 det692 det700

--------        535
mzz 5 7                       @det681 det691 det699
mzz 17 15                     @det682 det692 det700

--------        536
mzz 6 7                       @det679
mzz 16 17                     @det680

--------        537
mzz 5 7                       @det681
mzx 2 6                       @det683
mzz 17 15                     @det682
mxz 16 12                     @det684

--------        538
mxx 1 7                       @det683
mx 5                          @det683
mz 6                          @det685
mxx 17 11                     @det684
mx 15                         @det684
mz 16                         @det686

--------        539
mz 7
mz 5                          @det699
mz 17
mz 15                         @det700

--------        540
mz 6                          @det685
mx 7                          @det691
mzx 0 5                       @det691
mz 16                         @det686
mx 17                         @det692
mzx 10 15                     @det692

--------        541
mxx 3 6                       @det691
mzz 5 7                       @det687 det699
mxx 16 13                     @det692
mzz 17 15                     @det688 det700

--------        542
mzz 6 7                       @det689 det699
mzz 16 17                     @det690 det700

--------        543
mzz 5 7                       @det687
mzz 17 15                     @det688

--------        544
mzz 6 7                       @det689
mzx 4 5                       @det691
mzz 16 17                     @det690
mzx 14 15                     @det692

--------        545
mxx 1 7                       @det691
mz 5                          @det693
mx 6                          @det691
mxx 17 11                     @det692
mz 15                         @det694
mx 16                         @det692

--------        546
mz 7
mz 6
mz 17
mz 16

--------        547
mz 5                          @det693
mx 7                          @det699
mzx 3 6                       @det699
mz 15                         @det694
mx 17                         @det700
mxz 16 13                     @det700

--------        548
mzx 4 5                       @det699
mzz 6 7                       @det695
mzx 14 15                     @det700
mzz 16 17                     @det696

--------        549
mzz 5 7                       @det697
mzz 17 15                     @det698

--------        550
mzz 6 7                       @det695
mzz 16 17                     @det696

--------        551
mzz 5 7                       @det697
mxx 2 6                       @det699
mzz 17 15                     @det698
mxx 16 12                     @det700

--------        552
mxx 0 5                       @det699
mz 6
mx 7                          @det699
mxx 10 15                     @det700
mz 16
mx 17                         @det700

--------        553
mz 5
mz 15



==> anc/circuits/Fig3/closed_circuit.txt <==
|+z⟩ 0                        @noisy
|+z⟩ 1                        @noisy
|+z⟩ 2                        @noisy
|+z⟩ 3                        @noisy
|+z⟩ 4                        @noisy
|+z⟩ 5                        @noisy
|+z⟩ 6                        @noisy
|+z⟩ 7                        @noisy

--------          1
mz 6                          @noisy det0         #correction: x 6

--------          2
mz 5                          @noisy det1         #correction: x 5
mx 7                          @noisy              #correction: z 7
mxx 3 6                       @noisy              #correction: z 3

--------          3
mxx 0 5                       @noisy              #correction: z 0
mzz 6 7                       @noisy              #correction: x 7

--------          4
mzz 5 7                       @noisy              #correction: x 0 x 5

--------          5
mzz 6 7                       @noisy det2

--------          6
mzz 5 7                       @noisy det3
mzx 2 6                       @noisy              #correction: z 0 z 6

--------          7
mzx 1 7                       @noisy              #correction: z 0 z 1 z 7
mx 5                          @noisy              #correction: z 0 z 5
mz 6                          @noisy              #correction: x 6

--------          8
mz 7                          @noisy              #correction: x 7
mz 6                          @noisy det4         #correction: x 6

--------          9
mz 5                          @noisy              #correction: x 5
mx 7                          @noisy              #correction: z 7
mzx 3 6                       @noisy              #correction: x 0 x 3

--------         10
mxx 4 5                       @noisy              #correction: z 4
mzz 6 7                       @noisy              #correction: x 7

--------         11
mzz 5 7                       @noisy              #correction: x 4 x 5

--------         12
mzz 6 7                       @noisy det5

--------         13
mzz 5 7                       @noisy det6
mzx 2 6                       @noisy              #correction: x 0 x 3 z 6

--------         14
mxx 1 7                       @noisy              #correction: z 1
mx 5                          @noisy              #correction: z 4 z 5
mz 6                          @noisy              #correction: x 6

--------         15
mz 7                          @noisy              #correction: x 1 x 7
mz 5                          @noisy              #correction: x 5

--------         16
mz 6                          @noisy det7         #correction: x 6
mx 7                          @noisy              #correction: z 7
mzx 0 5                       @noisy              #correction: x 0 x 3 z 4

--------         17
mxx 3 6                       @noisy              #correction: z 0 z 3
mzz 5 7                       @noisy              #correction: x 7

--------         18
mzz 6 7                       @noisy              #correction: x 3 x 6

--------         19
mzz 5 7                       @noisy det8

--------         20
mzz 6 7                       @noisy det9
mzx 4 5                       @noisy              #correction: x 1 z 2 z 3 x 4 z 6

--------         21
mxx 1 7                       @noisy              #correction: z 1 z 4
mz 5                          @noisy              #correction: z 4 x 5
mx 6                          @noisy              #correction: z 0 z 3 z 6

--------         22
mz 7                          @noisy              #correction: x 1 x 7
mz 6                          @noisy              #correction: x 6

--------         23
mz 5                          @noisy det10        #correction: x 5
mx 7                          @noisy              #correction: z 7
mzx 3 6                       @noisy              #correction: z 6

--------         24
mzx 4 5                       @noisy              #correction: z 5
mzz 6 7                       @noisy              #correction: x 7

--------         25
mzz 5 7                       @noisy              #correction: z 3 x 6 x 7

--------         26
mzz 6 7                       @noisy det11

--------         27
mzz 5 7                       @noisy det12
mxx 2 6                       @noisy              #correction: z 6 z 7

--------         28
mxx 0 5                       @noisy              #correction: z 5 z 7
mz 6                          @noisy              #correction: x 2 x 6

--------         29
mx 7                          @noisy              #correction: z 2 z 6 z 7
mz 5                          @noisy              #correction: x 0 x 5

--------         30
mz 5                          @noisy det13
mx 6                          @noisy FT_logical det17
mx 7                          @noisy FT_logical det14

--------         31
myx(-1) 0 5                   @noisy FT_logical det17
mzz 6 7                       @noisy det15 det35 det39 det47 det51 det58 det66 det68 det71 det86 det90 det98

--------         32
mzz 5 7                       @noisy det16 det35 det43 det47 det51 det62 det66 det68 det71 det86 det94 det98

--------         33
mzz 6 7                       @noisy det15

--------         34
mzz 5 7                       @noisy det16

--------         35
mzx 1 7                       @noisy FT_logical det17
myx 2 6                       @noisy FT_logical det17

--------         36
mx 5                          @noisy FT_logical det17
mz 6                          @noisy det35 det39 det47 det51 det58 det66 det68 det71 det86 det90 det98
mz 7                          @noisy det39 det43 det58 det62 det90 det94

--------         37
mz 5                          @noisy det35 det43 det47 det51 det62 det66 det68 det71 det86 det94 det98
mx 6                          @noisy FT_logical2 det20 det22 det25 det28
mx 7                          @noisy FT_logical2 det20 det22 det25 det28

--------         38
myx(-1) 0 5                   @noisy FT_logical2 det20 det22 det25 det28
mzz 6 7                       @noisy det18 det25 det28 det39 det58 det79 det83 det86 det90

--------         39
mzz 5 7                       @noisy det19 det25 det28 det39 det58 det79 det83 det86 det90

--------         40
mzz 6 7                       @noisy det18

--------         41
mzz 5 7                       @noisy det19

--------         42
myx 3 5                       @noisy FT_logical2 det20 det22 det25 det28
mzx 4 6                       @noisy FT_logical2 det20 det22 det25 det28

--------         43
mx 7                          @noisy FT_logical2 det20
mz 6                          @noisy det21 det25 det28 det35 det47 det51 det66 det68 det71 det79 det83 det98
mz 5                          @noisy det25 det28 det35 det39 det43 det47 det51 det58 det62 det66 det68 det71 det79 det83 det90 det94 det98

--------         44
mz 6                          @noisy det21
mx 5                          @noisy FT_logical3 det25 det28
mx 7                          @noisy FT_logical3 det22

--------         45
myx 2 6                       @noisy FT_logical3 det25 det28

--------         46
mzz 5 7                       @noisy det23 det39 det43 det47 det51 det54 det58 det62 det66 det68 det71 det74 det76 det79 det83 det86 det90 det94 det98

--------         47
mzz 6 7                       @noisy det24 det39 det43 det47 det51 det54 det58 det62 det66 det68 det71 det74 det76 det79 det83 det86 det90 det94 det98

--------         48
mzz 5 7                       @noisy det23

--------         49
mzz 6 7                       @noisy det24

--------         50
myx(-1) 4 5                   @noisy FT_logical3 det25 det28
mzx 3 6                       @noisy FT_logical3 det25 det28

--------         51
mx 7                          @noisy FT_logical3 det25
mz 6                          @noisy det27 det35 det43 det54 det62 det74 det76 det79 det83 det94
mz 5                          @noisy det26 det39 det43 det47 det51 det54 det58 det62 det66 det68 det71 det74 det76 det79 det83 det86 det90 det94 det98

--------         52
mz 5                          @noisy det26        #correction: x 5
mz 6                          @noisy det27        #correction: x 6
mx 7                          @noisy det28        #correction: z 7

--------         53
mz 5                          @noisy det29
mz 6                          @noisy det30

--------         54
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35

--------         55
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det58 det71 det74 det76 det79 det83 det86 det90

--------         56
mzz 5 7                       @noisy det34 det43 det62 det71 det74 det76 det79 det83 det86 det94

--------         57
mzz 6 7                       @noisy det33

--------         58
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35

--------         59
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det51 det62 det66 det68 det74 det76 det86 det94 det98

--------         60
mz 7                          @noisy det39 det43 det58 det62 det90 det94
mz 6                          @noisy det36

--------         61
mz 5                          @noisy det43 det47 det51 det54 det62 det66 det68 det71 det74 det76 det94 det98
mx 7                          @noisy det39
mzx 3 6                       @noisy det39

--------         62
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det51 det62 det66 det68 det74 det76 det86 det94 det98

--------         63
mzz 5 7                       @noisy det38 det43 det47 det51 det54 det62 det66 det68 det71 det74 det76 det94 det98

--------         64
mzz 6 7                       @noisy det37

--------         65
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39

--------         66
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det58 det71 det74 det76 det79 det83 det86 det90

--------         67
mz 7                          @noisy det54 det71 det86
mz 5                          @noisy det47 det51 det66 det68 det74 det76 det79 det83 det98

--------         68
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43

--------         69
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det51 det58 det66 det68 det74 det76 det86 det90 det98

--------         70
mzz 6 7                       @noisy det42 det47 det51 det54 det58 det66 det68 det71 det74 det76 det90 det98

--------         71
mzz 5 7                       @noisy det41

--------         72
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43

--------         73
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43

--------         74
mz 7                          @noisy det54 det71 det86
mz 6                          @noisy det54 det62 det74 det76 det79 det83 det94

--------         75
mz 5                          @noisy det44
mx 7                          @noisy det47 det51 det54
mzx 3 6                       @noisy det47 det51 det54

--------         76
mzx 4 5                       @noisy det47 det51 det54
mzz 6 7                       @noisy det45 det58 det62 det71 det74 det76 det90 det94

--------         77
mzz 5 7                       @noisy det46 det58 det62 det71 det74 det76 det90 det94

--------         78
mzz 6 7                       @noisy det45

--------         79
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det51 det54

--------         80
mxx 0 5                       @noisy det47 det51 det54
mz 6                          @noisy det49 det54 det66 det68 det74 det76 det79 det83 det98
mx 7                          @noisy det47

--------         81
mz 5                          @noisy det48 det50

--------         82
mz 5                          @noisy det48
mz 6                          @noisy det49

--------         83
mz 5                          @noisy det50
mx 7                          @noisy det51
mxx 3 6                       @noisy det54

--------         84
mxx 0 5                       @noisy det54
mzz 6 7                       @noisy det52 det58 det71 det74 det76 det79 det83 det86 det90

--------         85
mzz 5 7                       @noisy det53 det62 det71 det74 det76 det79 det83 det86 det94

--------         86
mzz 6 7                       @noisy det52

--------         87
mzz 5 7                       @noisy det53
mzx 2 6                       @noisy det54

--------         88
mzx 1 7                       @noisy det54
mx 5                          @noisy det54
mz 6                          @noisy det55 det62 det66 det68 det74 det76 det86 det94 det98

--------         89
mz 7                          @noisy det58 det62 det90 det94
mz 6                          @noisy det55

--------         90
mz 5                          @noisy det62 det66 det68 det71 det74 det76 det94 det98
mx 7                          @noisy det58
mzx 3 6                       @noisy det58

--------         91
mxx 4 5                       @noisy det58
mzz 6 7                       @noisy det56 det62 det66 det68 det74 det76 det86 det94 det98

--------         92
mzz 5 7                       @noisy det57 det62 det66 det68 det71 det74 det76 det94 det98

--------         93
mzz 6 7                       @noisy det56

--------         94
mzz 5 7                       @noisy det57
mzx 2 6                       @noisy det58

--------         95
mxx 1 7                       @noisy det58
mx 5                          @noisy det58
mz 6                          @noisy det59 det71 det74 det76 det79 det83 det86 det90

--------         96
mz 7                          @noisy det71 det86
mz 5                          @noisy det66 det68 det74 det76 det79 det83 det98

--------         97
mz 6                          @noisy det59
mx 7                          @noisy det62
mzx 0 5                       @noisy det62

--------         98
mxx 3 6                       @noisy det62
mzz 5 7                       @noisy det60 det66 det68 det74 det76 det86 det90 det98

--------         99
mzz 6 7                       @noisy det61 det66 det68 det71 det74 det76 det90 det98

--------        100
mzz 5 7                       @noisy det60

--------        101
mzz 6 7                       @noisy det61
mzx 4 5                       @noisy det62

--------        102
mxx 1 7                       @noisy det62
mz 5                          @noisy det63
mx 6                          @noisy det62

--------        103
mz 7                          @noisy det71 det86
mz 6                          @noisy det74 det76 det79 det83 det94

--------        104
mz 5                          @noisy det63
mx 7                          @noisy det66 det68 det71
mzx 3 6                       @noisy det66 det68 det71

--------        105
mzx 4 5                       @noisy det66 det68 det71
mzz 6 7                       @noisy det64 det71 det74 det76 det90 det94

--------        106
mzz 5 7                       @noisy det65 det71 det74 det76 det90 det94

--------        107
mzz 6 7                       @noisy det64

--------        108
mzz 5 7                       @noisy det65
mxx 2 6                       @noisy det66 det68 det71

--------        109
mxx 0 5                       @noisy det66 det68 det71
mz 6                          @noisy det71 det79 det83 det90
mx 7                          @noisy det66

--------        110
mz 5                          @noisy det67 det71 det74 det76 det79 det83 det98

--------        111
mz 5                          @noisy det67
mx 6                          @noisy logical det71
mx 7                          @noisy logical det68

--------        112
myx(-1) 0 5                   @noisy logical det71
mzz 6 7                       @noisy det69 det86 det90 det98

--------        113
mzz 5 7                       @noisy det70 det86 det94 det98

--------        114
mzz 6 7                       @noisy det69

--------        115
mzz 5 7                       @noisy det70

--------        116
mzx 1 7                       @noisy logical det71
myx 2 6                       @noisy logical det71

--------        117
mx 5                          @noisy logical det71
mz 6                          @noisy det86 det90 det98
mz 7                          @noisy det90 det94

--------        118
mz 5                          @noisy det86 det94 det98
mx 6                          @noisy logical2 det74 det76 det79 det83 det86
mx 7                          @noisy logical2 det74 det76 det79 det83 det86

--------        119
myx(-1) 0 5                   @noisy logical2 det74 det76 det79 det83 det86
mzz 6 7                       @noisy det72 det79 det83 det86 det90

--------        120
mzz 5 7                       @noisy det73 det79 det83 det86 det90

--------        121
mzz 6 7                       @noisy det72

--------        122
mzz 5 7                       @noisy det73

--------        123
myx 3 5                       @noisy logical2 det74 det76 det79 det83 det86
mzx 4 6                       @noisy logical2 det74 det76 det79 det83 det86

--------        124
mx 7                          @noisy logical2 det74
mz 6                          @noisy det75 det79 det83 det98
mz 5                          @noisy det79 det83 det90 det94 det98

--------        125
mz 6                          @noisy det75
mx 5                          @noisy logical3 det79 det83 det86
mx 7                          @noisy logical3 det76

--------        126
myx 2 6                       @noisy logical3 det79 det83 det86

--------        127
mzz 5 7                       @noisy det77 det90 det94 det98

--------        128
mzz 6 7                       @noisy det78 det90 det94 det98

--------        129
mzz 5 7                       @noisy det77

--------        130
mzz 6 7                       @noisy det78

--------        131
myx(-1) 4 5                   @noisy logical3 det79 det83 det86
mzx 3 6                       @noisy logical3 det79 det83 det86

--------        132
mx 7                          @noisy logical3 det79
mz 6                          @noisy det81 det86 det90 det94 det98
mz 5                          @noisy det80 det82 det90 det98

--------        133
mz 5                          @noisy det80
mz 6                          @noisy det81

--------        134
mz 5                          @noisy det82
mx 7                          @noisy det83
mxx 3 6                       @noisy det86

--------        135
mxx 0 5                       @noisy det86
mzz 6 7                       @noisy det84 det90

--------        136
mzz 5 7                       @noisy det85 det94

--------        137
mzz 6 7                       @noisy det84

--------        138
mzz 5 7                       @noisy det85
mzx 2 6                       @noisy det86

--------        139
mzx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det87 det94 det98

--------        140
mz 7                          @noisy det90 det94
mz 6                          @noisy det87

--------        141
mz 5                          @noisy det94 det98
mx 7                          @noisy det90
mzx 3 6                       @noisy det90

--------        142
mxx 4 5                       @noisy det90
mzz 6 7                       @noisy det88 det94 det98

--------        143
mzz 5 7                       @noisy det89 det94 det98

--------        144
mzz 6 7                       @noisy det88

--------        145
mzz 5 7                       @noisy det89
mzx 2 6                       @noisy det90

--------        146
mxx 1 7                       @noisy det90
mx 5                          @noisy det90
mz 6                          @noisy det91

--------        147
mz 7                          @noisy
mz 5                          @noisy det98

--------        148
mz 6                          @noisy det91
mx 7                          @noisy det94
mzx 0 5                       @noisy det94

--------        149
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det92 det98

--------        150
mzz 6 7                       @noisy det93 det98

--------        151
mzz 5 7                       @noisy det92

--------        152
mzz 6 7                       @noisy det93
mzx 4 5                       @noisy det94

--------        153
mxx 1 7                       @noisy det94
mz 5                          @noisy det95
mx 6                          @noisy det94

--------        154
mz 7                          @noisy
mz 6                          @noisy

--------        155
mz 5                          @noisy det95
mx 7                          @noisy det98
mzx 3 6                       @noisy det98

--------        156
mzx 4 5                       @noisy det98
mzz 6 7                       @noisy det96

--------        157
mzz 5 7                       @noisy det97

--------        158
mzz 6 7                       @noisy det96

--------        159
mzz 5 7                       @noisy det97
mxx 2 6                       @noisy det98

--------        160
mxx 0 5                       @noisy det98
mz 6                          @noisy
mx 7                          @noisy det98

--------        161
mz 5                          @noisy

​

==> anc/circuits/Fig4/closed_circuit.txt <==
|+z⟩ 0                        @noisy
|+z⟩ 1                        @noisy
|+z⟩ 2                        @noisy
|+z⟩ 3                        @noisy
|+z⟩ 4                        @noisy
|+z⟩ 5                        @noisy
|+z⟩ 6                        @noisy
|+z⟩ 7                        @noisy

--------          1
mz 6                          @noisy det0         #correction: x 6
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 7                           @noisy

--------          2
mz 5                          @noisy det1         #correction: x 5
mx 7                          @noisy              #correction: z 7
mxx 3 6                       @noisy              #correction: z 3
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------          3
mxx 0 5                       @noisy              #correction: z 0
mzz 6 7                       @noisy              #correction: x 7
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------          4
mzz 5 7                       @noisy              #correction: x 0 x 5
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------          5
mzz 6 7                       @noisy det2
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------          6
mzz 5 7                       @noisy det3
mzx 2 6                       @noisy              #correction: z 0 z 6
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------          7
mzx 1 7                       @noisy              #correction: z 0 z 1 z 7
mx 5                          @noisy              #correction: z 0 z 5
mz 6                          @noisy              #correction: x 6
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------          8
mz 7                          @noisy              #correction: x 7
mz 6                          @noisy det4         #correction: x 6
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------          9
mz 5                          @noisy              #correction: x 5
mx 7                          @noisy              #correction: z 7
mzx 3 6                       @noisy              #correction: x 0 x 3
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         10
mxx 4 5                       @noisy              #correction: z 4
mzz 6 7                       @noisy              #correction: x 7
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         11
mzz 5 7                       @noisy              #correction: x 4 x 5
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         12
mzz 6 7                       @noisy det5
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         13
mzz 5 7                       @noisy det6
mzx 2 6                       @noisy              #correction: x 0 x 3 z 6
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         14
mxx 1 7                       @noisy              #correction: z 1
mx 5                          @noisy              #correction: z 4 z 5
mz 6                          @noisy              #correction: x 6
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         15
mz 7                          @noisy              #correction: x 1 x 7
mz 5                          @noisy              #correction: x 5
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         16
mz 6                          @noisy det7         #correction: x 6
mx 7                          @noisy              #correction: z 7
mzx 0 5                       @noisy              #correction: x 0 x 3 z 4
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         17
mxx 3 6                       @noisy              #correction: z 0 z 3
mzz 5 7                       @noisy              #correction: x 7
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         18
mzz 6 7                       @noisy              #correction: x 3 x 6
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         19
mzz 5 7                       @noisy det8
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         20
mzz 6 7                       @noisy det9
mzx 4 5                       @noisy              #correction: x 1 z 2 z 3 x 4 z 6
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         21
mxx 1 7                       @noisy              #correction: z 1 z 4
mz 5                          @noisy              #correction: z 4 x 5
mx 6                          @noisy              #correction: z 0 z 3 z 6
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         22
mz 7                          @noisy              #correction: x 1 x 7
mz 6                          @noisy              #correction: x 6
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         23
mz 5                          @noisy det10        #correction: x 5
mx 7                          @noisy              #correction: z 7
mzx 3 6                       @noisy              #correction: z 6
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         24
mzx 4 5                       @noisy              #correction: z 5
mzz 6 7                       @noisy              #correction: x 7
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         25
mzz 5 7                       @noisy              #correction: z 3 x 6 x 7
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         26
mzz 6 7                       @noisy det11
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         27
mzz 5 7                       @noisy det12
mxx 2 6                       @noisy              #correction: z 6 z 7
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         28
mxx 0 5                       @noisy              #correction: z 5 z 7
mz 6                          @noisy              #correction: x 2 x 6
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         29
mx 7                          @noisy              #correction: z 2 z 6 z 7
mz 5                          @noisy              #correction: x 0 x 5
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         30
mz 5                          @noisy det13
mx 6                          @noisy FT_logical det17
mx 7                          @noisy FT_logical det14
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         31
myx(-1) 0 5                   @noisy FT_logical det17
mzz 6 7                       @noisy det15 det35 det39 det47 det51 det58 det66 det68 det71 det86 det90 det98
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         32
mzz 5 7                       @noisy det16 det35 det43 det47 det51 det62 det66 det68 det71 det86 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         33
mzz 6 7                       @noisy det15
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         34
mzz 5 7                       @noisy det16
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         35
mzx 1 7                       @noisy FT_logical det17
myx 2 6                       @noisy FT_logical det17
i 0                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         36
mx 5                          @noisy FT_logical det17
mz 6                          @noisy det35 det39 det47 det51 det58 det66 det68 det71 det86 det90 det98
mz 7                          @noisy det39 det43 det58 det62 det90 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         37
mz 5                          @noisy det35 det43 det47 det51 det62 det66 det68 det71 det86 det94 det98
mx 6                          @noisy FT_logical2 det20 det22 det25 det28
mx 7                          @noisy FT_logical2 det20 det22 det25 det28
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         38
myx(-1) 0 5                   @noisy FT_logical2 det20 det22 det25 det28
mzz 6 7                       @noisy det18 det25 det28 det39 det58 det79 det83 det86 det90
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         39
mzz 5 7                       @noisy det19 det25 det28 det39 det58 det79 det83 det86 det90
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         40
mzz 6 7                       @noisy det18
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         41
mzz 5 7                       @noisy det19
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         42
myx 3 5                       @noisy FT_logical2 det20 det22 det25 det28
mzx 4 6                       @noisy FT_logical2 det20 det22 det25 det28
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 7                           @noisy

--------         43
mx 7                          @noisy FT_logical2 det20
mz 6                          @noisy det21 det25 det28 det35 det47 det51 det66 det68 det71 det79 det83 det98
mz 5                          @noisy det25 det28 det35 det39 det43 det47 det51 det58 det62 det66 det68 det71 det79 det83 det90 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         44
mz 6                          @noisy det21
mx 5                          @noisy FT_logical3 det25 det28
mx 7                          @noisy FT_logical3 det22
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         45
myx 2 6                       @noisy FT_logical3 det25 det28
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 7                           @noisy

--------         46
mzz 5 7                       @noisy det23 det39 det43 det47 det51 det54 det58 det62 det66 det68 det71 det74 det76 det79 det83 det86 det90 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         47
mzz 6 7                       @noisy det24 det39 det43 det47 det51 det54 det58 det62 det66 det68 det71 det74 det76 det79 det83 det86 det90 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         48
mzz 5 7                       @noisy det23
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         49
mzz 6 7                       @noisy det24
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         50
myx(-1) 4 5                   @noisy FT_logical3 det25 det28
mzx 3 6                       @noisy FT_logical3 det25 det28
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 7                           @noisy

--------         51
mx 7                          @noisy FT_logical3 det25
mz 6                          @noisy det27 det35 det43 det54 det62 det74 det76 det79 det83 det94
mz 5                          @noisy det26 det39 det43 det47 det51 det54 det58 det62 det66 det68 det71 det74 det76 det79 det83 det86 det90 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         52
mz 5                          @noisy det26        #correction: x 5
mz 6                          @noisy det27        #correction: x 6
mx 7                          @noisy det28        #correction: z 7
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         53
mz 5                          @noisy det29
mz 6                          @noisy det30
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         54
mz 5                          @noisy det31
mx 7                          @noisy det32
mxx 3 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         55
mxx 0 5                       @noisy det35
mzz 6 7                       @noisy det33 det39 det58 det71 det74 det76 det79 det83 det86 det90
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         56
mzz 5 7                       @noisy det34 det43 det62 det71 det74 det76 det79 det83 det86 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         57
mzz 6 7                       @noisy det33
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         58
mzz 5 7                       @noisy det34
mzx 2 6                       @noisy det35
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         59
mzx 1 7                       @noisy det35
mx 5                          @noisy det35
mz 6                          @noisy det36 det43 det47 det51 det62 det66 det68 det74 det76 det86 det94 det98
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         60
mz 7                          @noisy det39 det43 det58 det62 det90 det94
mz 6                          @noisy det36
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         61
mz 5                          @noisy det43 det47 det51 det54 det62 det66 det68 det71 det74 det76 det94 det98
mx 7                          @noisy det39
mzx 3 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         62
mxx 4 5                       @noisy det39
mzz 6 7                       @noisy det37 det43 det47 det51 det62 det66 det68 det74 det76 det86 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         63
mzz 5 7                       @noisy det38 det43 det47 det51 det54 det62 det66 det68 det71 det74 det76 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         64
mzz 6 7                       @noisy det37
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         65
mzz 5 7                       @noisy det38
mzx 2 6                       @noisy det39
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         66
mxx 1 7                       @noisy det39
mx 5                          @noisy det39
mz 6                          @noisy det40 det58 det71 det74 det76 det79 det83 det86 det90
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         67
mz 7                          @noisy det54 det71 det86
mz 5                          @noisy det47 det51 det66 det68 det74 det76 det79 det83 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         68
mz 6                          @noisy det40
mx 7                          @noisy det43
mzx 0 5                       @noisy det43
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         69
mxx 3 6                       @noisy det43
mzz 5 7                       @noisy det41 det47 det51 det58 det66 det68 det74 det76 det86 det90 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         70
mzz 6 7                       @noisy det42 det47 det51 det54 det58 det66 det68 det71 det74 det76 det90 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         71
mzz 5 7                       @noisy det41
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         72
mzz 6 7                       @noisy det42
mzx 4 5                       @noisy det43
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         73
mxx 1 7                       @noisy det43
mz 5                          @noisy det44
mx 6                          @noisy det43
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         74
mz 7                          @noisy det54 det71 det86
mz 6                          @noisy det54 det62 det74 det76 det79 det83 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         75
mz 5                          @noisy det44
mx 7                          @noisy det47 det51 det54
mzx 3 6                       @noisy det47 det51 det54
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         76
mzx 4 5                       @noisy det47 det51 det54
mzz 6 7                       @noisy det45 det58 det62 det71 det74 det76 det90 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         77
mzz 5 7                       @noisy det46 det58 det62 det71 det74 det76 det90 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         78
mzz 6 7                       @noisy det45
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         79
mzz 5 7                       @noisy det46
mxx 2 6                       @noisy det47 det51 det54
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         80
mxx 0 5                       @noisy det47 det51 det54
mz 6                          @noisy det49 det54 det66 det68 det74 det76 det79 det83 det98
mx 7                          @noisy det47
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         81
mz 5                          @noisy det48 det50
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy

--------         82
mz 5                          @noisy det48
mz 6                          @noisy det49
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------         83
mz 5                          @noisy det50
mx 7                          @noisy det51
mxx 3 6                       @noisy det54
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         84
mxx 0 5                       @noisy det54
mzz 6 7                       @noisy det52 det58 det71 det74 det76 det79 det83 det86 det90
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         85
mzz 5 7                       @noisy det53 det62 det71 det74 det76 det79 det83 det86 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         86
mzz 6 7                       @noisy det52
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         87
mzz 5 7                       @noisy det53
mzx 2 6                       @noisy det54
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         88
mzx 1 7                       @noisy det54
mx 5                          @noisy det54
mz 6                          @noisy det55 det62 det66 det68 det74 det76 det86 det94 det98
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         89
mz 7                          @noisy det58 det62 det90 det94
mz 6                          @noisy det55
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         90
mz 5                          @noisy det62 det66 det68 det71 det74 det76 det94 det98
mx 7                          @noisy det58
mzx 3 6                       @noisy det58
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         91
mxx 4 5                       @noisy det58
mzz 6 7                       @noisy det56 det62 det66 det68 det74 det76 det86 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------         92
mzz 5 7                       @noisy det57 det62 det66 det68 det71 det74 det76 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         93
mzz 6 7                       @noisy det56
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------         94
mzz 5 7                       @noisy det57
mzx 2 6                       @noisy det58
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         95
mxx 1 7                       @noisy det58
mx 5                          @noisy det58
mz 6                          @noisy det59 det71 det74 det76 det79 det83 det86 det90
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         96
mz 7                          @noisy det71 det86
mz 5                          @noisy det66 det68 det74 det76 det79 det83 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------         97
mz 6                          @noisy det59
mx 7                          @noisy det62
mzx 0 5                       @noisy det62
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------         98
mxx 3 6                       @noisy det62
mzz 5 7                       @noisy det60 det66 det68 det74 det76 det86 det90 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------         99
mzz 6 7                       @noisy det61 det66 det68 det71 det74 det76 det90 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        100
mzz 5 7                       @noisy det60
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        101
mzz 6 7                       @noisy det61
mzx 4 5                       @noisy det62
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        102
mxx 1 7                       @noisy det62
mz 5                          @noisy det63
mx 6                          @noisy det62
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        103
mz 7                          @noisy det71 det86
mz 6                          @noisy det74 det76 det79 det83 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        104
mz 5                          @noisy det63
mx 7                          @noisy det66 det68 det71
mzx 3 6                       @noisy det66 det68 det71
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        105
mzx 4 5                       @noisy det66 det68 det71
mzz 6 7                       @noisy det64 det71 det74 det76 det90 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        106
mzz 5 7                       @noisy det65 det71 det74 det76 det90 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        107
mzz 6 7                       @noisy det64
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        108
mzz 5 7                       @noisy det65
mxx 2 6                       @noisy det66 det68 det71
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        109
mxx 0 5                       @noisy det66 det68 det71
mz 6                          @noisy det71 det79 det83 det90
mx 7                          @noisy det66
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        110
mz 5                          @noisy det67 det71 det74 det76 det79 det83 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy

--------        111
mz 5                          @noisy det67
mx 6                          @noisy logical det71
mx 7                          @noisy logical det68
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        112
myx(-1) 0 5                   @noisy logical det71
mzz 6 7                       @noisy det69 det86 det90 det98
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        113
mzz 5 7                       @noisy det70 det86 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        114
mzz 6 7                       @noisy det69
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        115
mzz 5 7                       @noisy det70
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        116
mzx 1 7                       @noisy logical det71
myx 2 6                       @noisy logical det71
i 0                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        117
mx 5                          @noisy logical det71
mz 6                          @noisy det86 det90 det98
mz 7                          @noisy det90 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        118
mz 5                          @noisy det86 det94 det98
mx 6                          @noisy logical2 det74 det76 det79 det83 det86
mx 7                          @noisy logical2 det74 det76 det79 det83 det86
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        119
myx(-1) 0 5                   @noisy logical2 det74 det76 det79 det83 det86
mzz 6 7                       @noisy det72 det79 det83 det86 det90
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        120
mzz 5 7                       @noisy det73 det79 det83 det86 det90
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        121
mzz 6 7                       @noisy det72
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        122
mzz 5 7                       @noisy det73
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        123
myx 3 5                       @noisy logical2 det74 det76 det79 det83 det86
mzx 4 6                       @noisy logical2 det74 det76 det79 det83 det86
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 7                           @noisy

--------        124
mx 7                          @noisy logical2 det74
mz 6                          @noisy det75 det79 det83 det98
mz 5                          @noisy det79 det83 det90 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        125
mz 6                          @noisy det75
mx 5                          @noisy logical3 det79 det83 det86
mx 7                          @noisy logical3 det76
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        126
myx 2 6                       @noisy logical3 det79 det83 det86
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy
i 7                           @noisy

--------        127
mzz 5 7                       @noisy det77 det90 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        128
mzz 6 7                       @noisy det78 det90 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        129
mzz 5 7                       @noisy det77
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        130
mzz 6 7                       @noisy det78
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        131
myx(-1) 4 5                   @noisy logical3 det79 det83 det86
mzx 3 6                       @noisy logical3 det79 det83 det86
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 7                           @noisy

--------        132
mx 7                          @noisy logical3 det79
mz 6                          @noisy det81 det86 det90 det94 det98
mz 5                          @noisy det80 det82 det90 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        133
mz 5                          @noisy det80
mz 6                          @noisy det81
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 7                           @noisy

--------        134
mz 5                          @noisy det82
mx 7                          @noisy det83
mxx 3 6                       @noisy det86
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        135
mxx 0 5                       @noisy det86
mzz 6 7                       @noisy det84 det90
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        136
mzz 5 7                       @noisy det85 det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        137
mzz 6 7                       @noisy det84
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        138
mzz 5 7                       @noisy det85
mzx 2 6                       @noisy det86
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        139
mzx 1 7                       @noisy det86
mx 5                          @noisy det86
mz 6                          @noisy det87 det94 det98
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        140
mz 7                          @noisy det90 det94
mz 6                          @noisy det87
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        141
mz 5                          @noisy det94 det98
mx 7                          @noisy det90
mzx 3 6                       @noisy det90
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        142
mxx 4 5                       @noisy det90
mzz 6 7                       @noisy det88 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        143
mzz 5 7                       @noisy det89 det94 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        144
mzz 6 7                       @noisy det88
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        145
mzz 5 7                       @noisy det89
mzx 2 6                       @noisy det90
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        146
mxx 1 7                       @noisy det90
mx 5                          @noisy det90
mz 6                          @noisy det91
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        147
mz 7                          @noisy
mz 5                          @noisy det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        148
mz 6                          @noisy det91
mx 7                          @noisy det94
mzx 0 5                       @noisy det94
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        149
mxx 3 6                       @noisy det94
mzz 5 7                       @noisy det92 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        150
mzz 6 7                       @noisy det93 det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        151
mzz 5 7                       @noisy det92
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        152
mzz 6 7                       @noisy det93
mzx 4 5                       @noisy det94
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        153
mxx 1 7                       @noisy det94
mz 5                          @noisy det95
mx 6                          @noisy det94
i 0                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        154
mz 7                          @noisy
mz 6                          @noisy
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        155
mz 5                          @noisy det95
mx 7                          @noisy det98
mzx 3 6                       @noisy det98
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 4                           @noisy

--------        156
mzx 4 5                       @noisy det98
mzz 6 7                       @noisy det96
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy

--------        157
mzz 5 7                       @noisy det97
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy

--------        158
mzz 6 7                       @noisy det96
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 5                           @noisy

--------        159
mzz 5 7                       @noisy det97
mxx 2 6                       @noisy det98
i 0                           @noisy
i 1                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        160
mxx 0 5                       @noisy det98
mz 6                          @noisy
mx 7                          @noisy det98
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy

--------        161
mz 5                          @noisy
i 0                           @noisy
i 1                           @noisy
i 2                           @noisy
i 3                           @noisy
i 4                           @noisy
i 6                           @noisy
i 7                           @noisy

==> anc/circuits/README.txt <==
This directory contains the circuits used for the simulations performed in 
``A fault-tolerant pairwise measurement-based code on eight qubits''.

The subdirectories are named according to the corresponding figure in the paper, and within
each subdirectory are .txt files containing a parsable description of the circuits for each
curve within the figure. This circuit description is derived from one we use internally for
QEC simulations at Microsoft, though it shares similarities with the Stim format.

The simulated circuits only contain 1- and 2-qubit Pauli measurements and idle operations:

- Measurement operations are denoted as m{Pauli operators} {qubit ids}
- Idle operations are denoted as i {qubit id}

For the qubit ids, we use integer labels 0-7 when considering one patch, and (in figure 2)
use integer labels 10-17 for the qubits in the second patch when considering two patches.

Blocks of operations happening simultaneously in time begin with:

--------          {time step}

We also place labels on the operations as follows, starting with the @ marking:

- If noise is applied to the operation according to the noise model specified in the main text,
we apply the label 'noisy' (operations near the beginning and end of the simulation cell in time
may be noiseless, as we buttress the noisy rounds with O(1) noiseless rounds).
- If a flipped measurement outcome flips detector i (in one basis of detectors) we add a label 
'det{i}'. The detectors can be multiplied to obtain a more convenient basis. If a measurement
outcome contributes to the measurement of a logical operator used for fault tolerance checks, 
the label includes FT_logical, FT_logical2 or FT_logical3 depending on the logical. If it 
contributes to the  measurement of a logical that is not used as a fault tolerance check, the 
label includes logical, logical2 or logical3.
 

For example,

mxx 3 6                       @noisy det17

denotes a noisy XX measurement between qubits 3 and 6, which contributes to detector 17.

When a Pauli correction is (virtually) applied based on the outcome of a measurement, it is 
included in the label starting with a #correction: marking, as in the following example: 

mz 6                          @noisy det0         #correction: x 6

In this example, a Pauli X correction is applied on qubit 6 if the measurement outcome is -1, 
with the convention that measurement outcomes are given as 1 or -1. 

The measurements outcomes may be multiplied by a sign before being processed, which is
denoted as follows:

myx(-1) 0 5                   @noisy FT_logical det17

Finally, state preparation in the |0> or |+> basis is denoted as in the following example:

|+z⟩ 0                        @noisy

Here, qubit 0 is prepared in the |0> state.

